Soft Integrals and Soft Anomalous Dimensions at N$^3$LO and Beyond

We calculate soft phase-space and loop master integrals tor the computation of color-singlet cross sections through N$^3$LO in perturbative QCD. Our results are functions of homogeneous transcendental weight and include the first nine terms in the expansion in the dimensional regulator $\epsilon$. We discuss the application of our results to the computation of deeply-inelastic scattering and $e^+e^-$ annihilation processes. We use these results to compute the perturbative coefficient functions for the Drell-Yan and gluon-fusion Higgs boson production cross sections to higher orders in $\epsilon$ through N$^3$LO in QCD in the limit where only soft partons are produced on top of the colorless final state. Furthermore, we extract the anomalous dimension of the inclusive threshold soft function and of the $N$-Jettiness beam and jet functions to N$^4$LO in perturbative QCD.

==> anc/RRR_Differential_CanonicalMasters.txt <==
{-1/16*(ep^3*w2*propagator[s23 + s24]*propagator[s35]) - (ep^3*w2*propagator[s23 + s24]*propagator[s45])/16, -1/16*(ep^3*w2^2*propagator[s23]*propagator[s23 + s24]*propagator[s45]), -1/16*(ep^3*propagator[s13 + s14]*propagator[s23 + s24]) - (ep^3*s45*propagator[s13 + s14]*propagator[s23 + s24]*propagator[s35])/16, -1/16*(ep^3*w1*propagator[s13 + s14]*propagator[s35]) - (ep^3*w1*propagator[s13 + s14]*propagator[s45])/16, (ep^3*w1*w2*propagator[s13 + s14]*propagator[s23]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s23]*propagator[s45])/16, (ep^3*propagator[s13]*propagator[s23 + s24])/16 + (ep^3*w2*propagator[s13]*propagator[s23]*propagator[s23 + s24])/16, (ep^3*propagator[s13 + s14]*propagator[s23])/16 - (ep^3*w1*propagator[s13]*propagator[s13 + s14]*propagator[s23])/16 + (ep^3*propagator[s13]*propagator[s23 + s24])/16 - (ep^3*w2*propagator[s13]*propagator[s23]*propagator[s23 + s24])/16 + (ep^3*s35*propagator[s13]*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s24])/8 + (ep^3*s45*propagator[s13]*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s24])/8 - (ep^3*w1*w2*x*propagator[s13]*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s24])/8, (ep^3*w1*propagator[s13]*propagator[s13 + s14]*propagator[s23 + s24])/16 + (ep^3*w2*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s24])/16 - (ep^3*s45*propagator[s13]*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s24])/16 + (ep^3*w1*w2*x*propagator[s13]*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s24])/16, (ep^3*propagator[s15]*propagator[s23])/16 - (ep^3*w2*propagator[s23]*propagator[s35])/16 + (ep^3*s13*w2*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*s15*w2*propagator[s15]*propagator[s23]*propagator[s35])/16, (ep^3*propagator[s15]*propagator[s23 + s24])/16 + (ep^3*s45*propagator[s15]*propagator[s23 + s24]*propagator[s35])/16, (ep^3*propagator[s15]*propagator[s23 + s24])/8 - (ep^3*w1*propagator[s15]*propagator[s35])/16 + (ep^3*s45*propagator[s15]*propagator[s23 + s24]*propagator[s35])/16 - (ep^3*w1*w2*propagator[s15]*propagator[s23 + s24]*propagator[s35])/16 - (ep^3*w1*propagator[s15]*propagator[s45])/16 + (ep^3*s35*propagator[s15]*propagator[s23 + s24]*propagator[s45])/16 - (ep^3*w1*w2*propagator[s15]*propagator[s23 + s24]*propagator[s45])/16, -1/16*(ep^3*w2*propagator[s15]*propagator[s23]*propagator[s23 + s24]) - (ep^3*s45*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*w1*w2*x*propagator[s15]*propagator[s23]*propagator[s35])/16 - (ep^3*s45*w2*propagator[s15]*propagator[s23]*propagator[s23 + s24]*propagator[s35])/16 + (ep^3*w1*w2^2*x*propagator[s15]*propagator[s23]*propagator[s23 + s24]*propagator[s35])/16, -1/16*(ep^3*propagator[s15]*propagator[s23]) - (ep^3*s45*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*w1*w2*x*propagator[s15]*propagator[s23]*propagator[s35])/16, -1/16*(ep^3*propagator[s15]*propagator[s23]) - (ep^3*w2*propagator[s15]*propagator[s23]*propagator[s23 + s24])/16 + (ep^3*w1*w2*x*propagator[s15]*propagator[s23]*propagator[s45])/16 - (ep^3*s35*w2*propagator[s15]*propagator[s23]*propagator[s23 + s24]*propagator[s45])/16 + (ep^3*w1*w2^2*x*propagator[s15]*propagator[s23]*propagator[s23 + s24]*propagator[s45])/16, -1/16*(ep^3*w2*propagator[s23]*propagator[s35]) - (ep^3*s45*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*s13*w2*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*s15*w2*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*w1*w2*x*propagator[s15]*propagator[s23]*propagator[s35])/16 + (ep^3*w1*w2*x*propagator[s13 + s15]*propagator[s23]*propagator[s35])/16 - (ep^3*w1*w2^2*x*propagator[s23]*propagator[s35]*propagator[s45])/16 + (ep^3*s15*w1*w2^2*x*propagator[s13 + s15]*propagator[s23]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x^2*propagator[s13 + s15]*propagator[s23]*propagator[s35]*propagator[s45])/16, (ep^3*w2*propagator[s23]*propagator[s35])/16 - (ep^3*s15*w1*w2^2*x*propagator[s13 + s15]*propagator[s23]*propagator[s35]*propagator[s45])/16, (ep^3*propagator[s13 + s15]*propagator[s23 + s24])/16, -1/16*(ep^3*propagator[s13 + s15]*propagator[s23]) + (ep^3*propagator[s13 + s15]*propagator[s23 + s24])/16 - (ep^3*w2*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s24])/16, (ep^3*w1*propagator[s13 + s15]*propagator[s35])/16 - (ep^3*s23*w1*propagator[s13 + s15]*propagator[s23 + s24]*propagator[s35])/16 + (ep^3*w1*w2*propagator[s13 + s15]*propagator[s23 + s24]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s13 + s15]*propagator[s23 + s24]*propagator[s35])/16, -1/16*(ep^3*propagator[s15]*propagator[s23]) - (ep^3*w2*propagator[s15]*propagator[s23]*propagator[s23 + s24])/16 - (ep^3*s35*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s24])/16, (ep^3*w1*propagator[s15]*propagator[s14 + s15]*propagator[s23])/8 + (ep^3*w1*propagator[s14 + s15]*propagator[s35])/8 - (ep^3*s23*w1*propagator[s15]*propagator[s23]*propagator[s35])/8 - (ep^3*s24*w1*propagator[s15]*propagator[s23]*propagator[s35])/8 - (ep^3*w1*w2*propagator[s15]*propagator[s23]*propagator[s35])/8 - (ep^3*s23*w1^2*propagator[s15]*propagator[s14 + s15]*propagator[s23]*propagator[s35])/8 - (ep^3*s24*w1^2*propagator[s15]*propagator[s14 + s15]*propagator[s23]*propagator[s35])/8 - (ep^3*w1^2*w2*propagator[s15]*propagator[s14 + s15]*propagator[s23]*propagator[s35])/8, (ep^3*s45*propagator[s15]*propagator[s23]*propagator[s35])/16 - (ep^3*s45*propagator[s14 + s15]*propagator[s23]*propagator[s35])/16 + (ep^3*w1*w2*x*propagator[s14 + s15]*propagator[s23]*propagator[s35])/16 + (ep^3*s45*w1*propagator[s15]*propagator[s14 + s15]*propagator[s23]*propagator[s35])/16, (ep^3*w2*propagator[s15]*propagator[s23]*propagator[s23 + s24])/16 + (ep^3*s45*propagator[s15]*propagator[s14 + s15]*propagator[s23]*propagator[s23 + s24])/16, (ep^3*propagator[s14]*propagator[s23])/8 + (ep^3*w1*propagator[s14]*propagator[s35])/8 + (ep^3*s25*w1*propagator[s14]*propagator[s23]*propagator[s35])/8 - (ep^3*s13*w2*propagator[s14]*propagator[s23]*propagator[s45])/8 - (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s45])/8 - (ep^3*w1*w2*x*propagator[s35]*propagator[s45])/8 - (ep^3*s13*w1*w2*x*propagator[s14]*propagator[s35]*propagator[s45])/8 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s45])/8 - (ep^3*s13*s25*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s35]*propagator[s45])/8 - (ep^3*s25*w1^2*w2*x*propagator[s14]*propagator[s23]*propagator[s35]*propagator[s45])/8, (ep^3*w2*propagator[s14]*propagator[s23]*propagator[s25])/8 - (ep^3*s13*w2*propagator[s14]*propagator[s23]*propagator[s45])/8 - (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s45])/8 - (ep^3*w2*propagator[s25]*propagator[s45])/8 - (ep^3*s13*w2*propagator[s14]*propagator[s25]*propagator[s45])/8 - (ep^3*w1*w2*propagator[s14]*propagator[s25]*propagator[s45])/8 - (ep^3*w2^2*propagator[s23]*propagator[s25]*propagator[s45])/8 - (ep^3*s13*w2^2*propagator[s14]*propagator[s23]*propagator[s25]*propagator[s45])/8 - (ep^3*w1*w2^2*propagator[s14]*propagator[s23]*propagator[s25]*propagator[s45])/8, (ep^3*w1*propagator[s14]*propagator[s45])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s45])/16 + (ep^3*s25*w1^2*w2*x*propagator[s14]*propagator[s23]*propagator[s35]*propagator[s45])/16, (ep^3*w1*propagator[s14]*propagator[s45])/16 + (ep^3*w1^2*propagator[s13]*propagator[s14]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^3*w2*x*propagator[s13]*propagator[s14]*propagator[s35]*propagator[s45])/16, (ep^3*propagator[s13]*propagator[s25])/16 + (ep^3*w1*propagator[s13]*propagator[s14]*propagator[s25])/16 - (ep^3*w2*propagator[s25]*propagator[s35])/16 + (ep^3*s45*propagator[s13]*propagator[s25]*propagator[s35])/16 - (ep^3*s14*w2*propagator[s13]*propagator[s25]*propagator[s35])/16 - (ep^3*w1*w2*propagator[s13]*propagator[s25]*propagator[s35])/8 - (ep^3*w1*w2*propagator[s14]*propagator[s25]*propagator[s35])/16 + (ep^3*s45*w1*propagator[s13]*propagator[s14]*propagator[s25]*propagator[s35])/16 - (ep^3*w1^2*w2*propagator[s13]*propagator[s14]*propagator[s25]*propagator[s35])/16, -1/16*(ep^3*propagator[s13]*propagator[s25]) - (ep^3*propagator[s14]*propagator[s25])/16 - (ep^3*w1*propagator[s13]*propagator[s14]*propagator[s25])/16 - (ep^3*w2*propagator[s13]*propagator[s23]*propagator[s25])/16 - (ep^3*w2*propagator[s14]*propagator[s23]*propagator[s25])/16 + (ep^3*s45*propagator[s13]*propagator[s14]*propagator[s23]*propagator[s25])/16 - (ep^3*w1*w2*propagator[s13]*propagator[s14]*propagator[s23]*propagator[s25])/16, (ep^3*propagator[s15]*propagator[s24])/16 + (ep^3*w1*propagator[s14]*propagator[s15]*propagator[s24])/16 + (ep^3*propagator[s14]*propagator[s25])/16 + (ep^3*w1*propagator[s14]*propagator[s15]*propagator[s25])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s25])/16, (ep^3*propagator[s15]*propagator[s24])/16 + (ep^3*propagator[s14]*propagator[s25])/16 - (ep^3*s45*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s25])/16, -1/8*(ep^3*w1*propagator[s13]*propagator[s13 + s15]*propagator[s24]) - (ep^3*w1*propagator[s13]*propagator[s45])/8 + (ep^3*w1*propagator[s13 + s15]*propagator[s45])/8 - (ep^3*s25*w1*propagator[s13]*propagator[s24]*propagator[s45])/8 - (ep^3*s25*w1^2*propagator[s13]*propagator[s13 + s15]*propagator[s24]*propagator[s45])/8, -1/16*(ep^3*w1*propagator[s13]*propagator[s13 + s15]*propagator[s24]) - (ep^3*propagator[s13 + s15]*propagator[s25])/16 - (ep^3*s45*propagator[s13]*propagator[s13 + s15]*propagator[s24]*propagator[s25])/16, (ep^3*w1*w2*x*propagator[s13 + s15]*propagator[s25]*propagator[s35])/16 + (ep^3*w1^2*w2*x*propagator[s13 + s14]*propagator[s13 + s15]*propagator[s25]*propagator[s35])/16, (ep^3*propagator[s13 + s14]*propagator[s24])/16 - (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s24]*propagator[s35])/16 - (ep^3*s45*w2*propagator[s13 + s14]*propagator[s24]*propagator[s25]*propagator[s35])/16, -1/16*(ep^3*propagator[s13 + s14]*propagator[s24]) - (ep^3*w1*propagator[s13 + s14]*propagator[s13 + s15]*propagator[s24])/16 - (ep^3*propagator[s13 + s15]*propagator[s25])/16 - (ep^3*w1*propagator[s13 + s14]*propagator[s13 + s15]*propagator[s25])/16 - (ep^3*s45*propagator[s13 + s14]*propagator[s13 + s15]*propagator[s24]*propagator[s25])/16, -1/16*(ep^3*w2*propagator[s13 + s14]*propagator[s24]*propagator[s25]) - (ep^3*w2*propagator[s13 + s15]*propagator[s24]*propagator[s25])/16 - (ep^3*w1*w2*propagator[s13 + s14]*propagator[s13 + s15]*propagator[s24]*propagator[s25])/8 + (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s13 + s15]*propagator[s24]*propagator[s25])/16, -1/16*(ep^3*w1*propagator[s13]*propagator[s35]) + (ep^3*s45*propagator[s13]*propagator[s23]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s13]*propagator[s23]*propagator[s35])/8 + (ep^3*w1*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35])/16 + (ep^3*w1^2*w2*x*propagator[s13]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s13]*propagator[s23]*propagator[s35]*propagator[s45])/16 - (ep^3*s23*w1^2*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x^2*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16, -1/16*(ep^3*w1*propagator[s13]*propagator[s35]) + (ep^3*w1^2*w2*x*propagator[s13]*propagator[s35]*propagator[s45])/16 - (ep^3*s23*w1^2*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16, -1/16*(ep^3*propagator[s13 + s14]*propagator[s23]) + (ep^3*s35*propagator[s13]*propagator[s13 + s14]*propagator[s23]*propagator[s23 + s25])/16, (ep^3*propagator[s15]*propagator[s23])/16 - (ep^3*propagator[s13 + s15]*propagator[s23])/16 - (ep^3*w1*propagator[s15]*propagator[s13 + s15]*propagator[s23])/16 - (ep^3*propagator[s15]*propagator[s23 + s25])/16 + (ep^3*w1*propagator[s15]*propagator[s13 + s15]*propagator[s23 + s25])/16 - (ep^3*w2*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s25])/16 - (ep^3*s35*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s25])/8 - (ep^3*s45*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s25])/16, -1/16*(ep^3*propagator[s15]*propagator[s23 + s25]) - (ep^3*w1*propagator[s15]*propagator[s13 + s15]*propagator[s23 + s25])/16 + (ep^3*w2*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s25])/16 + (ep^3*s45*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s23 + s25])/16, (ep^3*w1*propagator[s14 + s15]*propagator[s35])/16 - (ep^3*w1^2*w2*x*propagator[s14 + s15]*propagator[s35]*propagator[s45])/16 + (ep^3*s23*w1^2*w2*x*propagator[s14 + s15]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16, (ep^3*w1*propagator[s14 + s15]*propagator[s35])/16 + (ep^3*w1*w2*propagator[s14 + s15]*propagator[s23]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s14 + s15]*propagator[s23]*propagator[s35])/16 - (ep^3*w1^2*w2*x*propagator[s14 + s15]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s14 + s15]*propagator[s23]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14 + s15]*propagator[s23]*propagator[s35]*propagator[s45])/16 + (ep^3*s23*w1^2*w2*x*propagator[s14 + s15]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x*propagator[s14 + s15]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x^2*propagator[s14 + s15]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16, -1/16*(ep^3*propagator[s15]*propagator[s23 + s25]) - (ep^3*s45*propagator[s15]*propagator[s14 + s15]*propagator[s23]*propagator[s23 + s25])/16, (ep^3*w1*propagator[s13]*propagator[s15]*propagator[s24 + s25])/16 - (ep^3*w1*propagator[s13]*propagator[s34])/16 - (ep^3*w1^2*propagator[s13]*propagator[s15]*propagator[s34])/16 - (ep^3*w1*w2*propagator[s13]*propagator[s24 + s25]*propagator[s34])/16 - (ep^3*w1^2*w2*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s34])/16, (ep^3*propagator[s13]*propagator[s24])/16 + (ep^3*w1*propagator[s13]*propagator[s15]*propagator[s24])/8 + (ep^3*w2*propagator[s13]*propagator[s24]*propagator[s24 + s25])/16 - (ep^3*s34*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s24 + s25])/16 + (ep^3*w1*w2*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s24 + s25])/16 + (ep^3*w1*w2*x*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s24 + s25])/16 - (ep^3*s24*w1*propagator[s13]*propagator[s24]*propagator[s34])/16 - (ep^3*s25*w1*propagator[s13]*propagator[s24]*propagator[s34])/16 - (ep^3*w1*w2*propagator[s13]*propagator[s24]*propagator[s34])/16 - (ep^3*w1*w2*x*propagator[s13]*propagator[s24]*propagator[s34])/16 - (ep^3*s24*w1^2*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s34])/16 - (ep^3*s25*w1^2*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s34])/16 - (ep^3*w1^2*w2*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s34])/16 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s34])/16 - (ep^3*w1*w2^2*x*propagator[s13]*propagator[s24]*propagator[s24 + s25]*propagator[s34])/16 - (ep^3*w1^2*w2^2*x*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s24 + s25]*propagator[s34])/16, (ep^3*propagator[s13]*propagator[s24])/8 + (ep^3*w1*propagator[s13]*propagator[s15]*propagator[s24])/16 + (ep^3*w2*propagator[s13]*propagator[s24]*propagator[s24 + s25])/16 - (ep^3*s34*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s24 + s25])/16 + (ep^3*w1*w2*x*propagator[s13]*propagator[s15]*propagator[s24]*propagator[s24 + s25])/16, (ep^3*propagator[s15]*propagator[s24])/16 + (ep^3*w1*propagator[s14]*propagator[s15]*propagator[s24])/16 + (ep^3*w2*propagator[s15]*propagator[s24]*propagator[s23 + s24])/16 - (ep^3*s35*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s23 + s24])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s23 + s24])/16, (ep^3*propagator[s15]*propagator[s24])/16 + (ep^3*w1*propagator[s14]*propagator[s15]*propagator[s24])/16 + (ep^3*w2*propagator[s15]*propagator[s24]*propagator[s23 + s24])/8 - (ep^3*s35*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s23 + s24])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s23 + s24])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s23 + s24])/16 - (ep^3*s14*w2*propagator[s15]*propagator[s24]*propagator[s35])/16 - (ep^3*w1*w2*propagator[s15]*propagator[s24]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s15]*propagator[s24]*propagator[s35])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s35])/16 - (ep^3*s14*w2^2*propagator[s15]*propagator[s24]*propagator[s23 + s24]*propagator[s35])/16 - (ep^3*w1*w2^2*propagator[s15]*propagator[s24]*propagator[s23 + s24]*propagator[s35])/16 - (ep^3*w1*w2^2*x*propagator[s15]*propagator[s24]*propagator[s23 + s24]*propagator[s35])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s15]*propagator[s24]*propagator[s23 + s24]*propagator[s35])/16, (ep^3*propagator[s14]*propagator[s25])/16 + (ep^3*w1*propagator[s14]*propagator[s13 + s14]*propagator[s25])/16 + (ep^3*w2*propagator[s14]*propagator[s24]*propagator[s25])/16 - (ep^3*s35*propagator[s14]*propagator[s13 + s14]*propagator[s24]*propagator[s25])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s13 + s14]*propagator[s24]*propagator[s25])/16, (ep^3*propagator[s14]*propagator[s25])/16 + (ep^3*w1*propagator[s14]*propagator[s13 + s14]*propagator[s25])/8 + (ep^3*w2*propagator[s14]*propagator[s24]*propagator[s25])/16 - (ep^3*s35*propagator[s14]*propagator[s13 + s14]*propagator[s24]*propagator[s25])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s13 + s14]*propagator[s24]*propagator[s25])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s13 + s14]*propagator[s24]*propagator[s25])/16 - (ep^3*s24*w1*propagator[s14]*propagator[s25]*propagator[s35])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s25]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s25]*propagator[s35])/16 - (ep^3*s24*w1^2*propagator[s14]*propagator[s13 + s14]*propagator[s25]*propagator[s35])/16 - (ep^3*w1^2*w2*propagator[s14]*propagator[s13 + s14]*propagator[s25]*propagator[s35])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s13 + s14]*propagator[s25]*propagator[s35])/16 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s24]*propagator[s25]*propagator[s35])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s13 + s14]*propagator[s24]*propagator[s25]*propagator[s35])/16, (ep^3*w2*propagator[s24]*propagator[s45])/16 + (ep^3*w2^2*propagator[s23]*propagator[s24]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s23]*propagator[s35]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s35]*propagator[s45])/16 - (ep^3*w1*w2^3*x*propagator[s23]*propagator[s24]*propagator[s35]*propagator[s45])/16, (ep^3*propagator[s15]*propagator[s24])/16 + (ep^3*w1*propagator[s15]*propagator[s13 + s15]*propagator[s24])/8 + (ep^3*w2*propagator[s15]*propagator[s23]*propagator[s24])/16 - (ep^3*s45*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s24])/16 + (ep^3*w1*w2*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s24])/16 + (ep^3*w1*w2*x*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s24])/16 - (ep^3*s23*w1*propagator[s15]*propagator[s24]*propagator[s45])/16 - (ep^3*w1*w2*propagator[s15]*propagator[s24]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s15]*propagator[s24]*propagator[s45])/16 - (ep^3*s23*w1^2*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s45])/16 - (ep^3*w1^2*w2*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s15]*propagator[s23]*propagator[s24]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s15]*propagator[s13 + s15]*propagator[s23]*propagator[s24]*propagator[s45])/16, -1/16*(ep^3*w1^2*w2*x*propagator[s14 + s15]*propagator[s34]*propagator[s45]) - (ep^3*w1^3*w2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s34]*propagator[s45])/16, -1/16*(ep^3*propagator[s13 + s14]*propagator[s23]) - (ep^3*w1*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23])/8 - (ep^3*propagator[s14 + s15]*propagator[s25])/16 - (ep^3*w1*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s25])/8 + (ep^3*w2*propagator[s13 + s14]*propagator[s23]*propagator[s25])/16 + (ep^3*w2*propagator[s14 + s15]*propagator[s23]*propagator[s25])/16 + (ep^3*s34*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25])/16 + (ep^3*s45*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25])/16 - (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25])/16 - (ep^3*w1*propagator[s14 + s15]*propagator[s34])/16 + (ep^3*w2*propagator[s23]*propagator[s34])/16 + (ep^3*s25*w1*propagator[s13 + s14]*propagator[s23]*propagator[s34])/16 + (ep^3*w1*w2*propagator[s13 + s14]*propagator[s23]*propagator[s34])/8 - (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s23]*propagator[s34])/16 + (ep^3*s45*propagator[s14 + s15]*propagator[s23]*propagator[s34])/16 + (ep^3*w1*w2*propagator[s14 + s15]*propagator[s23]*propagator[s34])/16 - (ep^3*w1*w2*x*propagator[s14 + s15]*propagator[s23]*propagator[s34])/8 + (ep^3*s25*w1^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s34])/16 + (ep^3*w1^2*w2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s34])/8 - (ep^3*w1^2*w2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s34])/16 - (ep^3*s13*w2*propagator[s14 + s15]*propagator[s25]*propagator[s34])/16 - (ep^3*s14*w2*propagator[s14 + s15]*propagator[s25]*propagator[s34])/16 - (ep^3*w1*w2*propagator[s14 + s15]*propagator[s25]*propagator[s34])/16 - (ep^3*w1*w2*x*propagator[s14 + s15]*propagator[s25]*propagator[s34])/16 + (ep^3*w2^2*propagator[s23]*propagator[s25]*propagator[s34])/16 + (ep^3*w1*w2^2*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s34])/16 - (ep^3*w1*w2^2*x*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s34])/16 + (ep^3*s45*w2*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34])/16 + (ep^3*w1*w2^2*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34])/16 - (ep^3*w1*w2^2*x*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34])/8 + (ep^3*w1^2*w2^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34])/16 - (ep^3*w1^2*w2^2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34])/16 - (ep^3*w1*propagator[s13 + s14]*propagator[s45])/16 - (ep^3*s14*w2*propagator[s13 + s14]*propagator[s23]*propagator[s45])/16 - (ep^3*s15*w2*propagator[s13 + s14]*propagator[s23]*propagator[s45])/16 - (ep^3*w1*w2*propagator[s13 + s14]*propagator[s23]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s23]*propagator[s45])/16 + (ep^3*w2*propagator[s25]*propagator[s45])/16 + (ep^3*s34*propagator[s13 + s14]*propagator[s25]*propagator[s45])/16 + (ep^3*w1*w2*propagator[s13 + s14]*propagator[s25]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s13 + s14]*propagator[s25]*propagator[s45])/8 + (ep^3*s23*w1*propagator[s14 + s15]*propagator[s25]*propagator[s45])/16 + (ep^3*w1*w2*propagator[s14 + s15]*propagator[s25]*propagator[s45])/8 - (ep^3*w1*w2*x*propagator[s14 + s15]*propagator[s25]*propagator[s45])/16 + (ep^3*s23*w1^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s25]*propagator[s45])/16 + (ep^3*w1^2*w2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s25]*propagator[s45])/8 - (ep^3*w1^2*w2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s25]*propagator[s45])/16 + (ep^3*w2^2*propagator[s23]*propagator[s25]*propagator[s45])/16 + (ep^3*s34*w2*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s45])/16 + (ep^3*w1*w2^2*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s45])/8 + (ep^3*w1*w2^2*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s45])/16 + (ep^3*w1^2*w2^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s34]*propagator[s45])/8 - (ep^3*w1^2*w2*x*propagator[s13 + s14]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s14 + s15]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^3*w2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s34]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*s14*s25*w1*w2*x*propagator[s13 + s14]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*s15*s25*w1*w2*x*propagator[s13 + s14]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*s25*w1^2*w2*x*propagator[s13 + s14]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*s14*w1*w2^2*x*propagator[s13 + s14]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*s15*w1*w2^2*x*propagator[s13 + s14]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s13 + s14]*propagator[s23]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s14 + s15]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14 + s15]*propagator[s23]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^3*w2^2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s34]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s25]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s13 + s14]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s13 + s14]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*s13*s23*w1*w2*x*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*s14*s23*w1*w2*x*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*s23*w1^2*w2*x*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*s13*w1*w2^2*x*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*s14*w1*w2^2*x*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^3*w2^2*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s25]*propagator[s34]*propagator[s45])/16 - (ep^3*w1*w2^3*x*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^2*w2^3*x*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s13 + s14]*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^2*w2^3*x*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16 - (ep^3*w1^3*w2^3*x*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16 + (ep^3*w1^3*w2^3*x^2*propagator[s13 + s14]*propagator[s14 + s15]*propagator[s23]*propagator[s25]*propagator[s34]*propagator[s45])/16, -1/16*(ep^3*w1*w2^2*x*propagator[s24 + s25]*propagator[s35]*propagator[s45]) - (ep^3*w1*w2^3*x*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16, (ep^3*w2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/8 - (ep^3*w1*propagator[s14]*propagator[s45])/16 + (ep^3*w2*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*s35*propagator[s14]*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s23 + s25]*propagator[s45])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s23 + s25]*propagator[s45])/8 - (ep^3*s13*w2*propagator[s14]*propagator[s24 + s25]*propagator[s45])/8 - (ep^3*w1*w2*propagator[s14]*propagator[s24 + s25]*propagator[s45])/8 - (ep^3*s13*w2^2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/8 - (ep^3*w1*w2^2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/8 + (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s45])/16 + (ep^3*w1*w2^2*x*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16, -1/16*(ep^3*w2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]) + (ep^3*s45*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/16 - (ep^3*w1*w2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/16, -1/8*(ep^3*w1*w2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]) + (ep^3*w1*w2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/16, -1/16*(ep^3*propagator[s13]*propagator[s23 + s25]) + (ep^3*w1*propagator[s13]*propagator[s14]*propagator[s23 + s25])/16 - (ep^3*propagator[s14]*propagator[s24 + s25])/16 + (ep^3*w1*propagator[s13]*propagator[s14]*propagator[s24 + s25])/16 - (ep^3*w2*propagator[s13]*propagator[s23 + s25]*propagator[s24 + s25])/8 - (ep^3*w2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/8 + (ep^3*s35*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/16 + (ep^3*s45*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/16 - (ep^3*w1*w2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25])/16 + (ep^3*w1*propagator[s13]*propagator[s35])/16 + (ep^3*w1^2*propagator[s13]*propagator[s14]*propagator[s35])/16 + (ep^3*s14*w2*propagator[s13]*propagator[s23 + s25]*propagator[s35])/16 + (ep^3*w1*w2*propagator[s13]*propagator[s23 + s25]*propagator[s35])/8 - (ep^3*w1*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35])/16 + (ep^3*w1^2*w2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s35])/16 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s35])/16 - (ep^3*w2*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*s45*propagator[s13]*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*w1*w2*propagator[s13]*propagator[s24 + s25]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s13]*propagator[s24 + s25]*propagator[s35])/8 - (ep^3*s23*w1*propagator[s14]*propagator[s24 + s25]*propagator[s35])/16 - (ep^3*s25*w1*propagator[s14]*propagator[s24 + s25]*propagator[s35])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s24 + s25]*propagator[s35])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*s45*w1*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*w1^2*w2*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s35])/16 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s35])/8 + (ep^3*s14*w2^2*propagator[s13]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*w1*w2^2*propagator[s13]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35])/8 - (ep^3*w1*w2^2*x*propagator[s13]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*w1^2*w2^2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35])/16 - (ep^3*w1^2*w2^2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35])/16 + (ep^3*w1*propagator[s14]*propagator[s45])/16 + (ep^3*w1^2*propagator[s13]*propagator[s14]*propagator[s45])/16 - (ep^3*w2*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*s24*w1*propagator[s13]*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*s25*w1*propagator[s13]*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*w1*w2*propagator[s13]*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s45])/16 + (ep^3*s35*propagator[s14]*propagator[s23 + s25]*propagator[s45])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s23 + s25]*propagator[s45])/8 + (ep^3*s35*w1*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s45])/16 + (ep^3*w1^2*w2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s45])/8 + (ep^3*s13*w2*propagator[s14]*propagator[s24 + s25]*propagator[s45])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s24 + s25]*propagator[s45])/8 - (ep^3*w1*w2*x*propagator[s14]*propagator[s24 + s25]*propagator[s45])/16 + (ep^3*w1^2*w2*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s45])/16 + (ep^3*s13*w2^2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/16 + (ep^3*w1*w2^2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/8 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/16 + (ep^3*w1^2*w2^2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s45])/16 - (ep^3*w1*w2*x*propagator[s35]*propagator[s45])/8 - (ep^3*w1^2*w2*x*propagator[s13]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^3*w2*x*propagator[s13]*propagator[s14]*propagator[s35]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s14*s24*w1*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s14*s25*w1*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s24*w1^2*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s25*w1^2*w2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s14*w1*w2^2*x*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s13]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^3*w2^2*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1*w2^2*x*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^2*x*propagator[s13]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s13]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s13*s23*w1*w2*x*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s13*s25*w1*w2*x*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s23*w1^2*w2*x*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s25*w1^2*w2*x*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*s13*w1*w2^2*x*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^3*w2^2*x*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s13]*propagator[s14]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1*w2^3*x*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^3*x*propagator[s13]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s13]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^2*w2^3*x*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 - (ep^3*w1^3*w2^3*x*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16 + (ep^3*w1^3*w2^3*x^2*propagator[s13]*propagator[s14]*propagator[s23 + s25]*propagator[s24 + s25]*propagator[s35]*propagator[s45])/16}

==> anc/RRR_Differential_dLog.txt <==
{{-3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2], (ep*Log[1 - x])/2, -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[x]), -2*ep*Log[x], 6*ep*Log[x], ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 4*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) + (ep*Log[x])/2, -(ep*Log[1 - x]) + ep*Log[x], -3*ep*Log[x], -1/2*(ep*Log[x]), ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[1 - x]) - ep*Log[x], -2*ep*Log[1 - x] - 2*ep*Log[x], 6*ep*Log[x], ep*Log[x], -2*ep*Log[x], 2*ep*Log[1 - x] + 6*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x], 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2*ep*Log[x], 0, 0, -2*ep*Log[x], -(ep*Log[x]), -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 4*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) - (ep*Log[x])/2, -(ep*Log[1 - x]) - ep*Log[x], 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - ep*Log[x], 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[1 - x]), -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[1 - x]) + ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, -4*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[1 - x]), -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x], 0, -(ep*Log[1 - x]), -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep*Log[1 - x], 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x], -2*ep*Log[x], 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + ep*Log[1 - x] - 4*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[1 - x]), -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, -2*ep*Log[1 - x], ep*Log[1 - x], 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-2*ep*Log[x], -4*ep*Log[x], 0, (ep*Log[1 - x])/2 - (ep*Log[x])/2, 0, 0, 0, 0, 2*ep*Log[x], -2*ep*Log[x], 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[x], -2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) - (ep*Log[x])/2, -(ep*Log[1 - x]) - ep*Log[x], -3*ep*Log[1 - x], -(ep*Log[1 - x]) + (ep*Log[x])/2, ep*Log[1 - x], 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], 0, ep*Log[1 - x] - ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(ep*Log[1 - x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - (3*ep*Log[1 - x])/2, 0, (ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]), -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 4*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[1 - x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep*Log[1 - x])/2 - 2*ep*Log[x], 4*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + (ep*Log[1 - x])/2 - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]), -(ep*Log[1 - x]), 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - ep*Log[x], -2*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep*Log[1 - x], 4*ep*Log[1 - x], 0, ep*Log[1 - x], 0, 0, 0, 0, -4*ep*Log[1 - x], 2*ep*Log[1 - x], 0, 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[1 - x])/2, 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep*Log[x], 4*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[x], 0, -2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3*ep*Log[1 - x] - 3*ep*Log[x], 6*ep*Log[1 - x] - 6*ep*Log[x], 0, 0, 0, 0, 0, 0, -6*ep*Log[1 - x] + 6*ep*Log[x], -4*ep*Log[1 - x] + 4*ep*Log[x], 0, 0, -2*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*ep*Log[1 - x] - 2*ep*Log[x], 4*ep*Log[1 - x] - 4*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) + (ep*Log[x])/2, -(ep*Log[1 - x]) + ep*Log[x], 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]) + 3*ep*Log[x], -4*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, -(ep*Log[1 - x]) + ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) - (3*ep*Log[x])/2, -(ep*Log[1 - x]) - 3*ep*Log[x], -(ep*Log[1 - x]) + 3*ep*Log[x], -1/2*(ep*Log[1 - x]) + (3*ep*Log[x])/2, ep*Log[1 - x] - 3*ep*Log[x], ep*Log[1 - x] - 3*ep*Log[x], 0, 0, 0, 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) + ep*Log[x], -(ep*Log[1 - x]) + 2*ep*Log[x], -3*ep*Log[1 - x] - 2*ep*Log[x], (-3*ep*Log[1 - x])/2 - ep*Log[x], 3*ep*Log[1 - x] + 2*ep*Log[x], 3*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, -7*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + (ep*Log[1 - x])/2 - 4*ep*Log[x], (-3*ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]), -(ep*Log[1 - x]), -3*ep*Log[1 - x], (-3*ep*Log[1 - x])/2, 3*ep*Log[1 - x], 3*ep*Log[1 - x], 0, 0, 0, -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (ep*Log[1 - x])/2, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - (3*ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3*ep*Log[1 - x] + 3*ep*Log[x], -6*ep*Log[1 - x] + 6*ep*Log[x], 0, 0, 0, 0, 0, 0, 6*ep*Log[1 - x] - 6*ep*Log[x], 2*ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 2*ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x] - ep*Log[x], -2*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -4*ep*Log[1 - x], -(ep*Log[1 - x]), 2*ep*Log[1 - x], 0, 0, 0, 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {4*ep*Log[1 - x], 8*ep*Log[1 - x], -3*ep*Log[1 - x], (ep*Log[1 - x])/2, ep*Log[1 - x], 0, 0, 0, -6*ep*Log[1 - x], 4*ep*Log[1 - x], 0, 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(ep*Log[1 - x]), -2*ep*Log[1 - x], -2*ep*Log[1 - x], -(ep*Log[1 - x]), 0, 0, 0, 0, 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3*ep*Log[1 - x], ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - (3*ep*Log[1 - x])/2, (ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3*ep*Log[1 - x] - 8*ep*Log[2 - x], 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 8*ep*Log[2 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*ep*Log[1 - x])/2, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + (ep*Log[1 - x])/2 - 4*ep*Log[2 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep*Log[1 - x] - ep*Log[x], ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[x], 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep*Log[1 - x], ep*Log[1 - x] + ep*Log[x], 5*ep*Log[1 - x] - 2*ep*Log[x], (3*ep*Log[1 - x])/2 - ep*Log[x], -3*ep*Log[1 - x] + 2*ep*Log[x], -2*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(ep*Log[1 - x])/2, ep*Log[1 - x], 0, 0, 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[x])/2, 3*ep*Log[x], -5*ep*Log[x], (-3*ep*Log[x])/2, 3*ep*Log[x], 0, 0, 0, 0, 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - ep*Log[x], 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(ep*Log[1 - x])/2 + (ep*Log[x])/2, ep*Log[1 - x] + ep*Log[x], -(ep*Log[x]), -1/2*(ep*Log[x]), ep*Log[x], 0, 0, 0, 0, -2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) + (ep*Log[x])/4, -2*ep*Log[1 - x] + ep*Log[x], 0, -1/2*(ep*Log[1 - x]) + (ep*Log[x])/2, 0, 0, 0, 0, 0, -3*ep*Log[1 - x] + 3*ep*Log[x], 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]) + (ep*Log[x])/2, 2*ep*Log[1 - x] - ep*Log[x], (ep*Log[x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[1 - x])/4 - (ep*Log[x])/4, -(ep*Log[x]), 0, -1/2*(ep*Log[1 - x]) - (3*ep*Log[x])/2, 0, 0, 0, 0, 0, -3*ep*Log[1 - x] + 3*ep*Log[x], 0, 0, 0, 0, 0, 0, (-11*ep*Log[1 - x])/2 + (3*ep*Log[x])/2, 8*ep*Log[1 - x] - 3*ep*Log[x], (ep*Log[1 - x])/2 + (3*ep*Log[x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[1 - x])/2, 3*ep*Log[1 - x], -4*ep*Log[1 - x], -(ep*Log[1 - x]), 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*(ep*Log[1 - x]) - (ep*Log[x])/2, -2*ep*Log[x], -5*ep*Log[1 - x] + 6*ep*Log[x], (-3*ep*Log[1 - x])/2 + 2*ep*Log[x], 3*ep*Log[1 - x] - 4*ep*Log[x], 0, 0, 0, 0, 2*ep*Log[x], -1/2*(ep*Log[1 - x]) + (ep*Log[x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3*ep*Log[1 - x] - 2*ep*Log[x], 5*ep*Log[1 - x] - 4*ep*Log[x], -5*ep*Log[1 - x] + 11*ep*Log[x], (-3*ep*Log[1 - x])/2 + 3*ep*Log[x], 3*ep*Log[1 - x] - 6*ep*Log[x], 0, 0, 0, -6*ep*Log[1 - x], 3*ep*Log[1 - x] + 3*ep*Log[x], (ep*Log[1 - x])/2, 3*ep*Log[1 - x], -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[1 - x]), -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[x], -(ep*Log[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {ep*Log[1 - x], 2*ep*Log[1 - x], 5*ep*Log[1 - x], (3*ep*Log[1 - x])/2, -3*ep*Log[1 - x], 0, 0, 0, 0, 4*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[1 - x])/2 - (ep*Log[x])/2, 3*ep*Log[1 - x] - ep*Log[x], -4*ep*Log[1 - x] + 3*ep*Log[x], -(ep*Log[1 - x]) + (ep*Log[x])/2, 2*ep*Log[1 - x] - ep*Log[x], -(ep*Log[1 - x]) + 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(ep*Log[1 - x])/2 + (3*ep*Log[x])/2, 4*ep*Log[x], 5*ep*Log[1 - x] - 6*ep*Log[x], (3*ep*Log[1 - x])/2 - 2*ep*Log[x], -3*ep*Log[1 - x] + 4*ep*Log[x], 0, 0, 0, 0, 0, (ep*Log[1 - x])/2 - (ep*Log[x])/2, 0, 0, 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x], 0, 0, 2*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(3*ep*Log[1 - x])/2 - (ep*Log[x])/2, 3*ep*Log[1 - x] - ep*Log[x], -4*ep*Log[1 - x] + 3*ep*Log[x], -(ep*Log[1 - x]) + (ep*Log[x])/2, 2*ep*Log[1 - x] - ep*Log[x], -(ep*Log[1 - x]) + 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(ep*Log[x])/2, ep*Log[x], 2*ep*Log[1 - x] - 6*ep*Log[x], ep*Log[1 - x] - 2*ep*Log[x], -2*ep*Log[1 - x] + 4*ep*Log[x], 0, 0, 0, 3*ep*Log[x], -(ep*Log[1 - x]) + ep*Log[x], 0, 0, ep*Log[x], 0, 0, 0, 0, 0, 0, 0, (ep*Log[x])/2, -(ep*Log[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, -(ep*Log[x]), 0, 0, ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0}, {(-5*ep*Log[1 - x])/2 - 3*ep*Log[x], -5*ep*Log[1 - x] - 6*ep*Log[x], -2*ep*Log[1 - x] + 12*ep*Log[x], -(ep*Log[1 - x]) + 3*ep*Log[x], 2*ep*Log[1 - x] - 6*ep*Log[x], 0, 0, 0, 3*ep*Log[1 - x], 3*ep*Log[1 - x] + ep*Log[x], 0, 0, ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, (ep*Log[x])/2, ep*Log[x], 0, 0, (3*ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[x], 0, -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0}, {-5*ep*Log[1 - x], -10*ep*Log[1 - x], -2*ep*Log[1 - x], -2*ep*Log[1 - x], 0, 0, 0, 0, 5*ep*Log[1 - x], -2*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, ep*Log[1 - x], 0, ep*Log[1 - x], -2*ep*Log[1 - x], 0, 0, 0, 0, ep*Log[1 - x], -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x], 2*ep*Log[1 - x] - 2*ep*Log[x], ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x], 0, ep*Log[1 - x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0}, {3*ep*Log[1 - x] - ep*Log[x], 4*ep*Log[1 - x], 4*ep*Log[1 - x] - 4*ep*Log[x], 0, 0, 0, 0, 0, 0, 4*ep*Log[1 - x] - 4*ep*Log[x], ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0}, {ep*Log[1 - x], 2*ep*Log[1 - x], -(ep*Log[1 - x]), (ep*Log[1 - x])/2, -(ep*Log[1 - x]), 0, 0, 0, 0, 4*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], 2*ep*Log[1 - x] - 2*ep*Log[2 - x], 0}, {ep*Log[1 - x], 4*ep*Log[1 - x], -(ep*Log[1 - x]), 2*ep*Log[1 - x], -4*ep*Log[1 - x], 0, 0, 0, 0, 7*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[1 - x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + 2*ep*Log[1 - x] - 4*ep*Log[2 - x], 0}, {-3*ep*Log[1 - x] - ep*Log[x], -4*ep*Log[1 - x], 2*ep*Log[1 - x] - 10*ep*Log[x], -(ep*Log[x]), 2*ep*Log[x], 2*ep*Log[1 - x], 0, 0, 0, -2*ep*Log[1 - x], ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x], 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 2*ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x], -(ep*Log[1 - x]), 2*ep*Log[1 - x] - 4*ep*Log[x], -(ep*Log[1 - x]) + 2*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - ep*Log[x]}}

==> anc/RRR_Inclusive_CanonicalMasters.txt <==
{ep^5*s12*propagator[s13]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55], ep^5*s12*propagator[s15]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - ep^5*s12*(s13 + s14 + s15)*propagator[s13]*propagator[s15]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55], -(ep^5*s12^2*s35*propagator[s15]*propagator[s13 + s14 + s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55]), ep^5*s12^2*propagator[s15]*propagator[s13 + s14 + s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s55], ep^5*s12^2*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^2*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^3*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^2*s25*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s55], -(ep^5*s12*propagator[s15]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55]) - 2*ep^5*s12^2*propagator[s13]*propagator[s15]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - ep^5*s12*(s23 + s24)*propagator[s13]*propagator[s15]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - 2*ep^5*s12*s25*propagator[s13]*propagator[s15]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*s15*propagator[s13]*propagator[s23 + s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - ep^5*s12^2*propagator[s15]*propagator[s23 + s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - ep^5*s12*s25*propagator[s15]*propagator[s23 + s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - ep^5*s12^3*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - 2*ep^5*s12^2*s25*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] - ep^5*s12*s25^2*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^2*propagator[s13]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*(s23 + s24)*propagator[s13]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 2*ep^5*s12*s25*propagator[s13]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 2*ep^5*s12^2*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*s13*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 2*ep^5*s12*(s23 + s24)*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 3*ep^5*s12*s25*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^3*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 2*ep^5*s12^2*(s23 + s24)*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*(s23 + s24)^2*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 4*ep^5*s12^2*s25*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 3*ep^5*s12*(s23 + s24)*s25*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 3*ep^5*s12*s25^2*propagator[s13]*propagator[s15]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*s25*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^2*s25*propagator[s13]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*s25^2*propagator[s13]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^2*s25*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*s25^2*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^3*s25*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + 2*ep^5*s12^2*s25^2*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*s25^3*propagator[s13]*propagator[s15]*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55], -(ep^5*s12*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55]) - ep^5*s12*s25*propagator[s23 + s24]*propagator[s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s45]*propagator[s55], -(ep^5*s12*s23*propagator[s14 + s15]*propagator[s23 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s45]*propagator[s55]) - ep^5*s12^2*s23*propagator[s14 + s15]*propagator[s23 + s25]*propagator[s23 + s24 + s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s45]*propagator[s55], -(ep^5*s12^2*propagator[s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s34 + s35 + s45]*propagator[s55]) - ep^5*s12*(s13 + s14 + s15)*propagator[s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s34 + s35 + s45]*propagator[s55], -(ep^5*s12^2*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s55]) + ep^5*s12^2*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12*(s13 + s14 + s15)*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s45]*propagator[s55] + ep^5*s12^2*propagator[s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55] + ep^5*s12*(s13 + s14 + s15)*propagator[s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55] - ep^5*s12^2*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55] - ep^5*s12*(s13 + s14 + s15)*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55] - ep^5*s12^2*(s13 + s14 + s15)*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55] - ep^5*s12*(s13 + s14 + s15)^2*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55] + ep^5*s12^2*s35*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s34 + s35 + s45]*propagator[s55], -(ep^5*s12^2*propagator[s15]*propagator[s13 + s15]*propagator[s24]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s44]*propagator[s45]*propagator[s55]), -2*ep^5*s12*s24*propagator[s14]*propagator[s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s34 + s35 + s45]*propagator[s55] + 2*ep^5*s12^2*s34*propagator[s14]*propagator[s13 + s14]*propagator[s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s34 + s35 + s45]*propagator[s55], -(ep^5*s12*(s13 + s14)*propagator[s14]*propagator[s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s35]*propagator[s44]*propagator[s55]) + ep^5*s12*(s13 + s14)*propagator[s14]*propagator[s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s34]*propagator[s44]*propagator[s34 + s35 + s45]*propagator[s55] + ep^5*s12*(s13 + s14 + s15)*propagator[s14]*propagator[s25]*propagator[s12 + s13 + s14 + s15 + s23 + s24 + s25]*propagator[s33]*propagator[s35]*propagator[s44]*propagator[s34 + s35 + s45]*propagator[s55]}

==> anc/RRR_Inclusive_CanonicalMasters_Solution.txt <==
{ALARM*ep^9 + 1/(8192*Pi^5) - (11*ep^2)/(32768*Pi^3) + (91*ep^4)/(3932160*Pi) - (219797*ep^6*Pi)/990904320 - (41977633*ep^8*Pi^3)/79272345600 - (71*ep^3*Zeta[3])/(8192*Pi^5) + (781*ep^5*Zeta[3])/(32768*Pi^3) - (6461*ep^7*Zeta[3])/(3932160*Pi) + (5041*ep^6*Zeta[3]^2)/(16384*Pi^5) - (55451*ep^8*Zeta[3]^2)/(65536*Pi^3) - (7773*ep^5*Zeta[5])/(40960*Pi^5) + (85503*ep^7*Zeta[5])/(163840*Pi^3) + (551883*ep^8*Zeta[3]*Zeta[5])/(40960*Pi^5) - (279933*ep^7*Zeta[7])/(57344*Pi^5), ALARM*ep^9 - 7/(24576*Pi^5) + (77*ep^2)/(98304*Pi^3) - (319*ep^4)/(3932160*Pi) + (1619539*ep^6*Pi)/2972712960 + (312610919*ep^8*Pi^3)/237817036800 + (ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(64*Pi^5) + (163*ep^3*Zeta[3])/(8192*Pi^5) - (1793*ep^5*Zeta[3])/(32768*Pi^3) + (21553*ep^7*Zeta[3])/(3932160*Pi) - (11405*ep^6*Zeta[3]^2)/(16384*Pi^5) + (125455*ep^8*Zeta[3]^2)/(65536*Pi^3) + (17657*ep^5*Zeta[5])/(40960*Pi^5) - (194227*ep^7*Zeta[5])/(163840*Pi^3) - (1237399*ep^8*Zeta[3]*Zeta[5])/(40960*Pi^5) + (92143*ep^7*Zeta[7])/(8192*Pi^5), ALARM*ep^9 - 1/(16384*Pi^5) + (103*ep^2)/(589824*Pi^3) - (2411*ep^4)/(70778880*Pi) + (1581281*ep^6*Pi)/17836277760 + (5917560023*ep^8*Pi^3)/21403533312000 + (271*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(15360*Pi^5) + (73*ep^3*Zeta[3])/(16384*Pi^5) - (7535*ep^5*Zeta[3])/(589824*Pi^3) + (152803*ep^7*Zeta[3])/(70778880*Pi) - (5401*ep^6*Zeta[3]^2)/(32768*Pi^5) + (557071*ep^8*Zeta[3]^2)/(1179648*Pi^3) + (22129*ep^5*Zeta[5])/(245760*Pi^5) - (765389*ep^7*Zeta[5])/(2949120*Pi^3) - (555291*ep^8*Zeta[3]*Zeta[5])/(81920*Pi^5) + (795223*ep^7*Zeta[7])/(344064*Pi^5), ALARM*ep^9 + ep^2/(36864*Pi^3) - ep^4/(49152*Pi) - (733*ep^6*Pi)/8257536 - (261467*ep^8*Pi^3)/1769472000 - (17*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(1280*Pi^5) + (7*ep^3*Zeta[3])/(6144*Pi^5) - (119*ep^5*Zeta[3])/(24576*Pi^3) + (4417*ep^7*Zeta[3])/(2949120*Pi) - (469*ep^6*Zeta[3]^2)/(6144*Pi^5) + (3241*ep^8*Zeta[3]^2)/(12288*Pi^3) + (31*ep^5*Zeta[5])/(2048*Pi^5) - (3379*ep^7*Zeta[5])/(40960*Pi^3) - (13883*ep^8*Zeta[3]*Zeta[5])/(5120*Pi^5) + (127*ep^7*Zeta[7])/(1024*Pi^5), ALARM*ep^9 - 1/(12288*Pi^5) + (25*ep^2)/(147456*Pi^3) - (11*ep^4)/(5898240*Pi) + (174719*ep^6*Pi)/495452160 + (144170903*ep^8*Pi^3)/198180864000 + (27*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(640*Pi^5) + (13*ep^3*Zeta[3])/(4096*Pi^5) - (87*ep^5*Zeta[3])/(16384*Pi^3) - (497*ep^7*Zeta[3])/(1966080*Pi) - (251*ep^6*Zeta[3]^2)/(8192*Pi^5) - (767*ep^8*Zeta[3]^2)/(32768*Pi^3) + (1731*ep^5*Zeta[5])/(20480*Pi^5) - (2469*ep^7*Zeta[5])/(16384*Pi^3) - (47733*ep^8*Zeta[3]*Zeta[5])/(20480*Pi^5) + (82111*ep^7*Zeta[7])/(28672*Pi^5), ALARM*ep^9 + 1/(49152*Pi^5) - (5*ep^2)/(65536*Pi^3) + (29*ep^4)/(1572864*Pi) - (10549*ep^6*Pi)/283115520 + (9323053*ep^8*Pi^3)/1426902220800 + (125*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(1024*Pi^5) - (35*ep^3*Zeta[3])/(16384*Pi^5) + (1255*ep^5*Zeta[3])/(196608*Pi^3) - (5139*ep^7*Zeta[3])/(2621440*Pi) + (7537*ep^6*Zeta[3]^2)/(98304*Pi^5) - (247997*ep^8*Zeta[3]^2)/(1179648*Pi^3) - (10763*ep^5*Zeta[5])/(245760*Pi^5) + (84131*ep^7*Zeta[5])/(589824*Pi^3) + (48189*ep^8*Zeta[3]*Zeta[5])/(16384*Pi^5) - (387649*ep^7*Zeta[7])/(344064*Pi^5), ALARM*ep^9 - 1/(12288*Pi^5) + (11*ep^2)/(49152*Pi^3) - ep^4/(1966080*Pi) + (193693*ep^6*Pi)/1486356480 + (182783413*ep^8*Pi^3)/594542592000 - (103*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(5120*Pi^5) + (73*ep^3*Zeta[3])/(12288*Pi^5) - (2381*ep^5*Zeta[3])/(147456*Pi^3) + (259*ep^7*Zeta[3])/(5898240*Pi) - (1737*ep^6*Zeta[3]^2)/(8192*Pi^5) + (18715*ep^8*Zeta[3]^2)/(32768*Pi^3) + (8063*ep^5*Zeta[5])/(61440*Pi^5) - (265459*ep^7*Zeta[5])/(737280*Pi^3) - (192651*ep^8*Zeta[3]*Zeta[5])/(20480*Pi^5) + (566873*ep^7*Zeta[7])/(172032*Pi^5), ALARM*ep^9 + 1/(24576*Pi^5) - (41*ep^2)/(294912*Pi^3) - (71*ep^4)/(3932160*Pi) + (142547*ep^6*Pi)/2972712960 + (10101083*ep^8*Pi^3)/101921587200 - (37*ep^3*Zeta[3])/(8192*Pi^5) + (1373*ep^5*Zeta[3])/(98304*Pi^3) + (14843*ep^7*Zeta[3])/(11796480*Pi) + (3443*ep^6*Zeta[3]^2)/(16384*Pi^5) - (122059*ep^8*Zeta[3]^2)/(196608*Pi^3) - (4031*ep^5*Zeta[5])/(40960*Pi^5) + (151271*ep^7*Zeta[5])/(491520*Pi^3) + (381161*ep^8*Zeta[3]*Zeta[5])/(40960*Pi^5) - (116411*ep^7*Zeta[7])/(57344*Pi^5), ALARM*ep^9 + 5/(24576*Pi^5) - (21*ep^2)/(32768*Pi^3) + (631*ep^4)/(11796480*Pi) - (51581*ep^6*Pi)/594542592 - (120442739*ep^8*Pi^3)/396361728000 + (261*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(5120*Pi^5) - (451*ep^3*Zeta[3])/(24576*Pi^5) + (1827*ep^5*Zeta[3])/(32768*Pi^3) - (52481*ep^7*Zeta[3])/(11796480*Pi) + (38261*ep^6*Zeta[3]^2)/(49152*Pi^5) - (151557*ep^8*Zeta[3]^2)/(65536*Pi^3) - (3163*ep^5*Zeta[5])/(8192*Pi^5) + (194133*ep^7*Zeta[5])/(163840*Pi^3) + (1352353*ep^8*Zeta[3]*Zeta[5])/(40960*Pi^5) - (128019*ep^7*Zeta[7])/(14336*Pi^5), ALARM*ep^9 - 1/(6144*Pi^5) + (35*ep^2)/(73728*Pi^3) - (1073*ep^4)/(8847360*Pi) + (51011*ep^6*Pi)/318504960 + (286026779*ep^8*Pi^3)/382205952000 + (2183*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(15360*Pi^5) + (25*ep^3*Zeta[3])/(2048*Pi^5) - (2659*ep^5*Zeta[3])/(73728*Pi^3) + (59431*ep^7*Zeta[3])/(8847360*Pi) - (2959*ep^6*Zeta[3]^2)/(6144*Pi^5) + (26299*ep^8*Zeta[3]^2)/(18432*Pi^3) + (443*ep^5*Zeta[5])/(1920*Pi^5) - (3145*ep^7*Zeta[5])/(4608*Pi^3) - (582131*ep^8*Zeta[3]*Zeta[5])/(30720*Pi^5) + (998401*ep^7*Zeta[7])/(172032*Pi^5), ALARM*ep^9 - 5/(24576*Pi^5) + (169*ep^2)/(294912*Pi^3) - (1039*ep^4)/(11796480*Pi) + (1113173*ep^6*Pi)/2972712960 + (1081641961*ep^8*Pi^3)/1189085184000 + (57*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(5120*Pi^5) + (119*ep^3*Zeta[3])/(8192*Pi^5) - (1345*ep^5*Zeta[3])/(32768*Pi^3) + (8247*ep^7*Zeta[3])/(1310720*Pi) - (8551*ep^6*Zeta[3]^2)/(16384*Pi^5) + (96881*ep^8*Zeta[3]^2)/(65536*Pi^3) + (2541*ep^5*Zeta[5])/(8192*Pi^5) - (143383*ep^7*Zeta[5])/(163840*Pi^3) - (911913*ep^8*Zeta[3]*Zeta[5])/(40960*Pi^5) + (115503*ep^7*Zeta[7])/(14336*Pi^5), ALARM*ep^9 - 1/(12288*Pi^5) + (41*ep^2)/(147456*Pi^3) - (1537*ep^4)/(17694720*Pi) + (125191*ep^6*Pi)/4459069440 + (880776877*ep^8*Pi^3)/5350883328000 + (403*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(7680*Pi^5) + (95*ep^3*Zeta[3])/(12288*Pi^5) - (3767*ep^5*Zeta[3])/(147456*Pi^3) + (114911*ep^7*Zeta[3])/(17694720*Pi) - (2907*ep^6*Zeta[3]^2)/(8192*Pi^5) + (336025*ep^8*Zeta[3]^2)/(294912*Pi^3) + (3131*ep^5*Zeta[5])/(20480*Pi^5) - (373513*ep^7*Zeta[5])/(737280*Pi^3) - (878999*ep^8*Zeta[3]*Zeta[5])/(61440*Pi^5) + (155293*ep^7*Zeta[7])/(43008*Pi^5), ALARM*ep^9 - 1/(12288*Pi^5) + (11*ep^2)/(49152*Pi^3) - (217*ep^4)/(1966080*Pi) + (316613*ep^6*Pi)/1486356480 + (375233669*ep^8*Pi^3)/594542592000 + (261*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(5120*Pi^5) + (59*ep^3*Zeta[3])/(12288*Pi^5) - (673*ep^5*Zeta[3])/(49152*Pi^3) + (5073*ep^7*Zeta[3])/(655360*Pi) - (3625*ep^6*Zeta[3]^2)/(24576*Pi^5) + (43139*ep^8*Zeta[3]^2)/(98304*Pi^3) + (1761*ep^5*Zeta[5])/(20480*Pi^5) - (19651*ep^7*Zeta[5])/(81920*Pi^3) - (103563*ep^8*Zeta[3]*Zeta[5])/(20480*Pi^5) + (151685*ep^7*Zeta[7])/(57344*Pi^5)}

==> anc/RRV_Differential_CanonicalMasters.txt <==
{(ep^3*w1*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/8 + (ep^3*w1^2*propagator[s14]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*propagator[s14]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*w2*propagator[s24]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s24]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s24]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16, -1/16*(ep^3*w1*w2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55]) + (ep^3*w1*w2*x*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2^2*x*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16, -1/16*(ep^3*w1*w2*x*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55]) - (ep^3*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s45*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s45*w2*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/8 + (ep^3*w2*propagator[s24]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16, (ep^3*s14*w2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*s14*w2^2*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2^2*propagator[s24]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w2*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2^2*propagator[s24]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16, (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2*propagator[s24]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s24]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16, -1/16*(ep^3*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55]) - (ep^3*s45*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s45*w1*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/8 + (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16, -1/16*(ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55]), (ep^3*s23*w1*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/8 - (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/8 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 - (ep^3*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[-s15 + s55])/16 - (ep^3*w1*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[-s15 + s55])/16 + (ep^3*w1*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*propagator[s14]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s14*w2*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w2*propagator[s24]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*s45*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*s45*w1*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s14*w2^2*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2^2*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s14*w2*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s35*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*s23*w1^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s35*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1^2*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w2*propagator[s24]*propagator[s35]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/8 - (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*w2*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*s24*w1*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2^2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w2*propagator[s45]*propagator[s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/8 - (ep^3*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s13*s23*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s15*s23*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s23*s55*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s23*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s13*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s15*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s55*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^3*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^3*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*propagator[s14]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/8 - (ep^3*w1^2*w2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2^2*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s55*w1*w2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s55*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s23]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s23]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*x*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^3*w2*x*propagator[s14]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s14*s24*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s14*s25*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s14*s55*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s24*w1^2*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s25*w1^2*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s55*w1^2*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s14*w1*w2^2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^3*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^3*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^3*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^3*w2^3*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^3*w2^3*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, (ep^3*s23*w1*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/8 - (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 - (ep^3*w2*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s13*s23*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s15*s23*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s23*s55*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s13*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s15*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s55*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^3*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16, (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s35*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s35*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1^2*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2^2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w2*propagator[s45]*propagator[s55]*propagator[-s25 + s55])/16, -1/16*(ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]) - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 + (ep^3*w1*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*propagator[s14]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s35*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*s23*w1^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*s24*w1*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2*propagator[s45]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s23*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*propagator[s14]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*x*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^3*w2*x*propagator[s14]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^3*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^3*w2^2*x^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, (ep^3*s23*w1*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s23*w1^2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16, -1/16*(ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55]) - (ep^3*s14*w2*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*s14*w2^2*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s35*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 - (ep^3*s35*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*w2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 - (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2^2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w2*propagator[s45]*propagator[s55]*propagator[-s25 + s55])/16 - (ep^3*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^3*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2^2*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*x*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^3*x*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^3*x^2*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, (ep^3*w1*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*propagator[s14]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*propagator[s14]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2^2*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*s24*w1*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/8 + (ep^3*w1*w2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/8 + (ep^3*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/8 + (ep^3*w1*w2*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s55*w1*w2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/8 - (ep^3*w1^2*w2^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/8 + (ep^3*s55*w1*w2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/8 + (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/8 + (ep^3*w1^2*w2*propagator[s14]*propagator[s23]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s23]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, -1/16*(ep^3*w1^2*w2*x*propagator[s14]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55]) - (ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s14]*propagator[s23]*propagator[s45]*propagator[s55]*propagator[-s35 + 2*s55])/16, -1/16*(ep^3*w1*w2*x*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55]) + (ep^3*w1*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*s35*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*s55*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 + (ep^3*w1*w2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55])/8 - (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 + (ep^3*w2*propagator[s45]*propagator[s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2*x*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x^2*propagator[s45]*propagator[s24 + s25 - s55]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, -1/16*(ep^3*w1*w2*x*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55]) - (ep^3*s14*w2*propagator[s24]*propagator[s45]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 - (ep^3*w1*w2*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55])/16 + (ep^3*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s14*s24*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s14*s25*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s14*s55*w1*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s24*w1^2*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*s25*w1^2*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*s55*w1^2*w2*x*propagator[s23]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, -1/16*(ep^3*w1*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[-s15 + s55]) - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*propagator[s14]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*x*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16, (ep^3*w1*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[-s15 + s55])/16 - (ep^3*s45*w1*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*propagator[s35]*propagator[s13 + s15 - s55]*propagator[-s25 + s55])/8 + (ep^3*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*s45*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*x*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16, (ep^3*w2^2*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55])/16 + (ep^3*s14*w2^2*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2^2*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w2*propagator[s35]*propagator[s13 + s15 - s55]*propagator[-s25 + s55])/16 - (ep^3*w2*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 + (ep^3*s15*w2*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16, (ep^3*w1*w2*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55])/16 - (ep^3*w1*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55])/16 + (ep^3*w1*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[-s15 + s55])/16 + (ep^3*w1*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*propagator[s14]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1^2*w2*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 - (ep^3*w1^2*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2*x*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/16, (ep^3*w1*w2^2*x*propagator[s24]*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[s55])/16 - (ep^3*w1*w2*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*x*propagator[s24]*propagator[s35]*propagator[s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s23]*propagator[s45]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1^2*w2^2*x*propagator[s24]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16 - (ep^3*w1^2*w2^2*x^2*propagator[s24]*propagator[s45]*propagator[s55]*propagator[s13 - s15 + s55]*propagator[-s35 + 2*s55])/16, -1/16*(ep^3*w1*w2*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55]) + (ep^3*w1*w2^2*x*propagator[s14]*propagator[s35]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 - (ep^3*w2*propagator[s45]*propagator[s34 + s35 + s45 - s55]*propagator[-s25 + s55])/16 - (ep^3*w2*propagator[s35]*propagator[s55]*propagator[-s25 + s55])/16 - (ep^3*w1*w2^2*x*propagator[s14]*propagator[s34 + s35 + s45 - s55]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2^2*x*propagator[s35]*propagator[s34 + s35 + s45 - s55]*propagator[s55]*propagator[-s25 + s55])/16 - (ep^3*s15*w1*w2^2*x*propagator[s14]*propagator[s35]*propagator[s34 + s35 + s45 - s55]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w1^2*w2^2*x*propagator[s14]*propagator[s35]*propagator[s34 + s35 + s45 - s55]*propagator[s55]*propagator[-s25 + s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16 + (ep^3*w1*w2^2*x*propagator[s14]*propagator[s45]*propagator[s24 + s25 - s55]*propagator[-s35 + 2*s55])/16, (ep^3*w1*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[-s15 + s55])/4 + (3*ep^3*w2*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[-s15 + s55])/16 + (ep^3*w1*w2*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[-s15 + s55])/8 + (ep^3*w1*w2*x*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[-s15 + s55])/8 - (ep^3*s45*w1*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/8 + (ep^3*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/8 + (ep^3*s45*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/8 + (ep^3*s45*w1*propagator[s14]*propagator[s35]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/8 - (ep^3*s45*w2*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/8 - (ep^3*s45*w1*w2*propagator[s14]*propagator[s35]*propagator[s23 + s25 - s55]*propagator[s23 + s24 + s25 - s55]*propagator[s55]*propagator[-s15 + s55])/8 - (ep^3*propagator[s35]*propagator[s13 + s15 - s55]*propagator[-s25 + s55])/4 - (ep^3*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/4 - (ep^3*w1*propagator[s14]*propagator[s45]*propagator[s13 + s14 + s15 - s55]*propagator[-s25 + s55])/4 + (ep^3*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/8 + (ep^3*s45*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/8 + (ep^3*w1*w2*x*propagator[s35]*propagator[s13 + s15 - s55]*propagator[s55]*propagator[-s25 + s55])/8}

==> anc/RRV_Differential_CanonicalMasters_Solution.txt <==
{ALARM*ep^9 + ((5*I)/65536)/Pi^5 - (((25*I)/786432)*ep^2)/Pi^3 + (((239*I)/31457280)*ep^4)/Pi + ((6659*I)/880803840)*ep^6*Pi + ((12585473*I)/1902536294400)*ep^8*Pi^3 - (((11*I)/65536)*ep*G[0, x])/Pi^5 + (((71*I)/786432)*ep^3*G[0, x])/Pi^3 - (((1283*I)/94371840)*ep^5*G[0, x])/Pi - ((84293*I)/7927234560)*ep^7*Pi*G[0, x] - ((I/8192)*ep*G[1, x])/Pi^5 + (((3*I)/32768)*ep^3*G[1, x])/Pi^3 - ((I/11796480)*ep^5*G[1, x])/Pi + ((2159*I)/330301440)*ep^7*Pi*G[1, x] + (((21*I)/65536)*ep^2*G[0, 0, x])/Pi^5 - (((51*I)/262144)*ep^4*G[0, 0, x])/Pi^3 + (((309*I)/10485760)*ep^6*G[0, 0, x])/Pi + ((145307*I)/7927234560)*ep^8*Pi*G[0, 0, x] + (((5*I)/16384)*ep^2*G[0, 1, x])/Pi^5 - (((49*I)/196608)*ep^4*G[0, 1, x])/Pi^3 - (((163*I)/23592960)*ep^6*G[0, 1, x])/Pi - ((9353*I)/396361728)*ep^8*Pi*G[0, 1, x] + (((3*I)/16384)*ep^2*G[1, 0, x])/Pi^5 - (((23*I)/196608)*ep^4*G[1, 0, x])/Pi^3 - (((181*I)/23592960)*ep^6*G[1, 0, x])/Pi - ((19099*I)/1981808640)*ep^8*Pi*G[1, 0, x] + ((I/4096)*ep^2*G[1, 1, x])/Pi^5 - (((3*I)/16384)*ep^4*G[1, 1, x])/Pi^3 + (((89*I)/5898240)*ep^6*G[1, 1, x])/Pi - ((593*I)/99090432)*ep^8*Pi*G[1, 1, x] - (((35*I)/65536)*ep^3*G[0, 0, 0, x])/Pi^5 + (((287*I)/786432)*ep^5*G[0, 0, 0, x])/Pi^3 - (((1375*I)/18874368)*ep^7*G[0, 0, 0, x])/Pi - (((9*I)/16384)*ep^3*G[0, 0, 1, x])/Pi^5 + (((85*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 + (((53*I)/7864320)*ep^7*G[0, 0, 1, x])/Pi - (((7*I)/16384)*ep^3*G[0, 1, 0, x])/Pi^5 + (((59*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 + (((529*I)/23592960)*ep^7*G[0, 1, 0, x])/Pi - (((3*I)/4096)*ep^3*G[0, 1, 1, x])/Pi^5 + (((31*I)/49152)*ep^5*G[0, 1, 1, x])/Pi^3 - (((11*I)/5898240)*ep^7*G[0, 1, 1, x])/Pi - (((3*I)/8192)*ep^3*G[1, 0, 0, x])/Pi^5 + (((19*I)/98304)*ep^5*G[1, 0, 0, x])/Pi^3 + (((73*I)/2359296)*ep^7*G[1, 0, 0, x])/Pi - ((I/4096)*ep^3*G[1, 0, 1, x])/Pi^5 + (((13*I)/49152)*ep^5*G[1, 0, 1, x])/Pi^3 + (((167*I)/5898240)*ep^7*G[1, 0, 1, x])/Pi - (((5*I)/16384)*ep^3*G[1, 1, 0, x])/Pi^5 + (((41*I)/196608)*ep^5*G[1, 1, 0, x])/Pi^3 - (((173*I)/23592960)*ep^7*G[1, 1, 0, x])/Pi - (((9*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 + (((77*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 - (((317*I)/4718592)*ep^7*G[1, 1, 1, x])/Pi + (((45*I)/65536)*ep^4*G[0, 0, 0, 0, x])/Pi^5 - (((155*I)/262144)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((6119*I)/31457280)*ep^8*G[0, 0, 0, 0, x])/Pi + (((15*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((131*I)/196608)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((61*I)/7864320)*ep^8*G[0, 0, 0, 1, x])/Pi + (((13*I)/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((35*I)/65536)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((99*I)/2621440)*ep^8*G[0, 0, 1, 0, x])/Pi + (((5*I)/4096)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((49*I)/49152)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((21*I)/655360)*ep^8*G[0, 0, 1, 1, x])/Pi + (((13*I)/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 - (((89*I)/196608)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((1627*I)/23592960)*ep^8*G[0, 1, 0, 0, x])/Pi + ((I/2048)*ep^4*G[0, 1, 0, 1, x])/Pi^5 - (((13*I)/24576)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((167*I)/2949120)*ep^8*G[0, 1, 0, 1, x])/Pi + (((7*I)/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((67*I)/98304)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((161*I)/11796480)*ep^8*G[0, 1, 1, 0, x])/Pi + (((17*I)/8192)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((181*I)/98304)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((83*I)/3932160)*ep^8*G[0, 1, 1, 1, x])/Pi + (((15*I)/16384)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((83*I)/196608)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((2377*I)/23592960)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/2048)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((13*I)/24576)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((167*I)/2949120)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/4096)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((167*I)/5898240)*ep^8*G[1, 0, 1, 0, x])/Pi + ((I/2048)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((13*I)/24576)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((167*I)/2949120)*ep^8*G[1, 0, 1, 1, x])/Pi + ((I/2048)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((7*I)/24576)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((47*I)/2949120)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/2048)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((13*I)/24576)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((167*I)/2949120)*ep^8*G[1, 1, 0, 1, x])/Pi + (((5*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((41*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((701*I)/11796480)*ep^8*G[1, 1, 1, 0, x])/Pi + (((5*I)/4096)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((37*I)/49152)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((33*I)/131072)*ep^8*G[1, 1, 1, 1, x])/Pi - (((11*I)/65536)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 + (((551*I)/786432)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((21*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((145*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - (((23*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((57*I)/65536)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - ((I/512)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - (((25*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((55*I)/65536)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 + (((13*I)/12288)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((13*I)/4096)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((43*I)/16384)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - (((31*I)/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + (((179*I)/196608)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/12288)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/24576)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/4096)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((41*I)/49152)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((13*I)/12288)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((9*I)/4096)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((31*I)/16384)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - (((13*I)/2048)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((47*I)/8192)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - (((21*I)/8192)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((109*I)/98304)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/4096)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((65*I)/49152)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/24576)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/12288)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/49152)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/24576)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/2048)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/8192)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((17*I)/16384)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((101*I)/196608)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/16384)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/24576)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/4096)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((65*I)/49152)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((13*I)/16384)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((97*I)/196608)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((5*I)/4096)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((65*I)/49152)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((21*I)/16384)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((51*I)/65536)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((37*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((51*I)/65536)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - (((219*I)/65536)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((29*I)/262144)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((61*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + (((37*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((75*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((11*I)/4096)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((79*I)/49152)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + (((47*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((97*I)/65536)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/512)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/6144)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((41*I)/24576)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((19*I)/4096)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((167*I)/49152)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + (((61*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((115*I)/65536)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/512)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/6144)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/12288)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((91*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((9*I)/4096)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/512)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((13*I)/6144)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((7*I)/2048)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((67*I)/24576)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((9*I)/1024)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((89*I)/12288)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + (((85*I)/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 - (((449*I)/196608)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((65*I)/24576)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/12288)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((91*I)/49152)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/16384)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((91*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + (((19*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - (((127*I)/98304)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/12288)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((21*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((67*I)/32768)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((65*I)/24576)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + (((53*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((569*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + (((165*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((1817*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + (((123*I)/16384)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((623*I)/196608)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/2048)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((91*I)/24576)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((65*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((65*I)/24576)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/12288)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/1024)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/12288)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/24576)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((11*I)/2048)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((143*I)/24576)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((11*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((59*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/16384)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((91*I)/49152)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/24576)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((65*I)/49152)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((17*I)/4096)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((221*I)/49152)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((11*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((71*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((65*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((15*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((65*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((7*I)/2048)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((91*I)/24576)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((19*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((79*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((83*I)/24576)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + (((1165*I)/65536)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((51*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((47*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((85*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((119*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((21*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((45*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((169*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((17*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((37*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((101*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((247*I)/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/1024)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((19*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((23*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((23*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/1024)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((83*I)/4096)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((67*I)/1024)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((183*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((41*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/1024)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/1024)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((125*I)/16384)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((17*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((65*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((49*I)/16384)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((55*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((33*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((49*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((41*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((41*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((25*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((271*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((4515*I)/65536)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((345*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((143*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((229*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((43*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((335*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((33*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((53*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((17*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((47*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((95*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((493*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/512)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((39*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((43*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((67*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((45*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/512)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((51*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((35*I)/512)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((733*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((41*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((55*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((55*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((67*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((87*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((127*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((57*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((65*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((17*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((169*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((41*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((537*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1777*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((1095*I)/16384)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((61*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((41*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((41*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((55*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((171*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((23*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((31*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((41*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((87*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((65*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((257*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((65*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((23*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((61*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((55*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((215*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((51*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((49*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((189*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((25*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((41*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((167*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((61*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((135*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((545*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/65536)*ep^3*Zeta[3])/Pi^5 - (((69*I)/262144)*ep^5*Zeta[3])/Pi^3 - (((185*I)/2097152)*ep^7*Zeta[3])/Pi + (((19*I)/65536)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((17*I)/786432)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((12619*I)/94371840)*ep^8*G[0, x]*Zeta[3])/Pi + (((9*I)/8192)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((89*I)/98304)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((679*I)/11796480)*ep^8*G[1, x]*Zeta[3])/Pi - (((45*I)/65536)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((91*I)/262144)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((53*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((577*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((27*I)/16384)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((223*I)/196608)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((7*I)/4096)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((67*I)/49152)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((43*I)/65536)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((583*I)/786432)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((89*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((311*I)/65536)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((71*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((667*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((31*I)/4096)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((355*I)/49152)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((27*I)/8192)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((179*I)/98304)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/4096)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/49152)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((37*I)/16384)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((313*I)/196608)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((41*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((317*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((123*I)/65536)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((127*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((125*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((45*I)/4096)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((125*I)/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/2048)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((71*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((177*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((135*I)/16384)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/2048)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/4096)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/2048)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - ((I/256)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/2048)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((25*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((941*I)/65536)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((101*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((199*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((7*I)/512)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((233*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/1024)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((27*I)/2048)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((109*I)/4096)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((287*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/1024)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/4096)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((49*I)/4096)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/1024)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((93*I)/4096)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((139*I)/2048)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((189*I)/8192)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((85*I)/4096)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/1024)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/2048)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((145*I)/16384)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/4096)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((85*I)/4096)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((77*I)/16384)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((85*I)/4096)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((347*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((459*I)/131072)*ep^6*Zeta[3]^2)/Pi^5 + (((2173*I)/524288)*ep^8*Zeta[3]^2)/Pi^3 + (((421*I)/131072)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((105*I)/16384)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((507*I)/131072)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((709*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((291*I)/32768)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((65*I)/8192)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((333*I)/65536)*ep^5*Zeta[5])/Pi^5 - (((1515*I)/262144)*ep^7*Zeta[5])/Pi^3 - (((1647*I)/327680)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((7209*I)/1310720)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((333*I)/40960)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((1239*I)/163840)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((2097*I)/327680)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((459*I)/16384)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((909*I)/81920)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((99*I)/10240)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((891*I)/65536)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((3627*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((2781*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((1359*I)/20480)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((819*I)/40960)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/20480)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((207*I)/16384)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((207*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((32409*I)/327680)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((32409*I)/458752)*ep^7*Zeta[7])/Pi^5 - (((34743*I)/458752)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((4707*I)/57344)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - (I/16384)/Pi^5 + (((3*I)/65536)*ep^2)/Pi^3 - (((59*I)/7864320)*ep^4)/Pi - ((547*I)/1981808640)*ep^6*Pi - ((433*I)/10569646080)*ep^8*Pi^3 + ((I/16384)*ep*G[0, x])/Pi^5 - (((3*I)/65536)*ep^3*G[0, x])/Pi^3 + (((59*I)/7864320)*ep^5*G[0, x])/Pi + ((547*I)/1981808640)*ep^7*Pi*G[0, x] + (((5*I)/32768)*ep*G[1, x])/Pi^5 - (((41*I)/393216)*ep^3*G[1, x])/Pi^3 + (((1229*I)/47185920)*ep^5*G[1, x])/Pi + ((24139*I)/3963617280)*ep^7*Pi*G[1, x] - ((I/16384)*ep^2*G[0, 0, x])/Pi^5 + (((3*I)/65536)*ep^4*G[0, 0, x])/Pi^3 - (((59*I)/7864320)*ep^6*G[0, 0, x])/Pi - ((547*I)/1981808640)*ep^8*Pi*G[0, 0, x] - ((I/8192)*ep^2*G[0, 1, x])/Pi^5 + (((13*I)/98304)*ep^4*G[0, 1, x])/Pi^3 + (((167*I)/11796480)*ep^6*G[0, 1, x])/Pi + ((20857*I)/990904320)*ep^8*Pi*G[0, 1, x] - (((5*I)/32768)*ep^2*G[1, 0, x])/Pi^5 + (((41*I)/393216)*ep^4*G[1, 0, x])/Pi^3 - (((1229*I)/47185920)*ep^6*G[1, 0, x])/Pi - ((24139*I)/3963617280)*ep^8*Pi*G[1, 0, x] - (((11*I)/32768)*ep^2*G[1, 1, x])/Pi^5 + (((71*I)/393216)*ep^4*G[1, 1, x])/Pi^3 - (((871*I)/9437184)*ep^6*G[1, 1, x])/Pi - ((31169*I)/792723456)*ep^8*Pi*G[1, 1, x] + ((I/16384)*ep^3*G[0, 0, 0, x])/Pi^5 - (((3*I)/65536)*ep^5*G[0, 0, 0, x])/Pi^3 + (((59*I)/7864320)*ep^7*G[0, 0, 0, x])/Pi + ((I/8192)*ep^3*G[0, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^5*G[0, 0, 1, x])/Pi^3 - (((167*I)/11796480)*ep^7*G[0, 0, 1, x])/Pi + ((I/8192)*ep^3*G[0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^5*G[0, 1, 0, x])/Pi^3 - (((167*I)/11796480)*ep^7*G[0, 1, 0, x])/Pi + (((3*I)/8192)*ep^3*G[0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^5*G[0, 1, 1, x])/Pi^3 - (((167*I)/3932160)*ep^7*G[0, 1, 1, x])/Pi + (((5*I)/32768)*ep^3*G[1, 0, 0, x])/Pi^5 - (((41*I)/393216)*ep^5*G[1, 0, 0, x])/Pi^3 + (((1229*I)/47185920)*ep^7*G[1, 0, 0, x])/Pi + (((3*I)/8192)*ep^3*G[1, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^5*G[1, 0, 1, x])/Pi^3 - (((167*I)/3932160)*ep^7*G[1, 0, 1, x])/Pi + (((11*I)/32768)*ep^3*G[1, 1, 0, x])/Pi^5 - (((71*I)/393216)*ep^5*G[1, 1, 0, x])/Pi^3 + (((871*I)/9437184)*ep^7*G[1, 1, 0, x])/Pi + (((17*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 - (((5*I)/393216)*ep^5*G[1, 1, 1, x])/Pi^3 + (((15737*I)/47185920)*ep^7*G[1, 1, 1, x])/Pi - ((I/16384)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((3*I)/65536)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((59*I)/7864320)*ep^8*G[0, 0, 0, 0, x])/Pi - ((I/8192)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((167*I)/11796480)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/8192)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((167*I)/11796480)*ep^8*G[0, 0, 1, 0, x])/Pi - (((3*I)/8192)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((167*I)/3932160)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/8192)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((167*I)/11796480)*ep^8*G[0, 1, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((167*I)/3932160)*ep^8*G[0, 1, 1, 0, x])/Pi - (((11*I)/8192)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((143*I)/98304)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((1837*I)/11796480)*ep^8*G[0, 1, 1, 1, x])/Pi - (((5*I)/32768)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((41*I)/393216)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((1229*I)/47185920)*ep^8*G[1, 0, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((13*I)/32768)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((167*I)/3932160)*ep^8*G[1, 0, 0, 1, x])/Pi - (((3*I)/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((167*I)/3932160)*ep^8*G[1, 0, 1, 0, x])/Pi - (((5*I)/4096)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((65*I)/49152)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((167*I)/1179648)*ep^8*G[1, 0, 1, 1, x])/Pi - (((11*I)/32768)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((71*I)/393216)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((871*I)/9437184)*ep^8*G[1, 1, 0, 0, x])/Pi - (((9*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((39*I)/32768)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((167*I)/1310720)*ep^8*G[1, 1, 0, 1, x])/Pi - (((17*I)/32768)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((5*I)/393216)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((15737*I)/47185920)*ep^8*G[1, 1, 1, 0, x])/Pi + (((13*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((817*I)/393216)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((57899*I)/47185920)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/16384)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/65536)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((11*I)/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((143*I)/98304)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/24576)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((143*I)/98304)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((43*I)/8192)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((559*I)/98304)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + (((5*I)/32768)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((41*I)/393216)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/4096)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((65*I)/49152)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((5*I)/4096)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((65*I)/49152)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((19*I)/4096)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((247*I)/49152)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((11*I)/32768)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((71*I)/393216)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((39*I)/32768)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((39*I)/32768)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((17*I)/4096)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((221*I)/49152)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((17*I)/32768)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/393216)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((27*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((117*I)/32768)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((13*I)/32768)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((817*I)/393216)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((295*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((5779*I)/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/65536)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 + (((143*I)/98304)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((143*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((43*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((559*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((65*I)/24576)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((143*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - (((43*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((559*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((171*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((741*I)/32768)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - (((5*I)/32768)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((41*I)/393216)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((65*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((65*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((19*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((247*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((65*I)/49152)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((19*I)/4096)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((247*I)/49152)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((75*I)/4096)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((325*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((11*I)/32768)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((71*I)/393216)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((39*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((39*I)/32768)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((17*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((221*I)/49152)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((39*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((17*I)/4096)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((221*I)/49152)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((67*I)/4096)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((871*I)/49152)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((17*I)/32768)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/393216)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((27*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((117*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((27*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((117*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((59*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((767*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((13*I)/32768)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((817*I)/393216)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((81*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((351*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((295*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((5779*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((1909*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((30649*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((171*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((171*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((683*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/32768)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((75*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((75*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((299*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/32768)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((67*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((67*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((267*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((17*I)/32768)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((59*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((59*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((241*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((81*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((81*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((209*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((295*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((243*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((1909*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((9823*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((683*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((55*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((43*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((683*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((2731*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((75*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((75*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((299*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((25*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((19*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((19*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((75*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((299*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1195*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((67*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((67*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((267*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((45*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((17*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((67*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((267*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((1067*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((17*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((59*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((59*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((241*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((27*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((59*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((241*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((969*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((209*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((209*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((883*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((295*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((243*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((243*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((755*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((1909*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((729*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((9823*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((45853*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^3*Zeta[3])/Pi^5 - (((15*I)/65536)*ep^5*Zeta[3])/Pi^3 + (((59*I)/1572864)*ep^7*Zeta[3])/Pi - (((5*I)/16384)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((15*I)/65536)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((59*I)/1572864)*ep^8*G[0, x]*Zeta[3])/Pi - (((13*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((49*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((8149*I)/47185920)*ep^8*G[1, x]*Zeta[3])/Pi + (((5*I)/16384)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/65536)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((13*I)/32768)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((49*I)/393216)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((29*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((737*I)/393216)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((5*I)/16384)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/65536)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((17*I)/8192)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((221*I)/98304)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((17*I)/8192)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((221*I)/98304)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((51*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((221*I)/32768)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((13*I)/32768)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((49*I)/393216)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((51*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((221*I)/32768)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((29*I)/32768)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((737*I)/393216)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((359*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((5747*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/16384)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((187*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((85*I)/4096)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((29*I)/32768)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((153*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((359*I)/32768)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((2165*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((187*I)/8192)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((187*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((731*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((85*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((85*I)/4096)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((323*I)/4096)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((29*I)/32768)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((153*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((153*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((289*I)/4096)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((359*I)/32768)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((459*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((2165*I)/32768)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((10847*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((25*I)/32768)*ep^6*Zeta[3]^2)/Pi^5 + (((75*I)/131072)*ep^8*Zeta[3]^2)/Pi^3 + (((25*I)/32768)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((139*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((25*I)/32768)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((289*I)/16384)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((139*I)/65536)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((1573*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((63*I)/81920)*ep^5*Zeta[5])/Pi^5 - (((189*I)/327680)*ep^7*Zeta[5])/Pi^3 - (((63*I)/81920)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((189*I)/327680)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((117*I)/32768)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((3039*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((63*I)/81920)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/40960)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((117*I)/32768)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((5607*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((63*I)/81920)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((963*I)/40960)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((963*I)/40960)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((2889*I)/40960)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((117*I)/32768)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((2889*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((5607*I)/163840)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((32229*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((63*I)/16384)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((255*I)/114688)*ep^7*Zeta[7])/Pi^5 - (((255*I)/114688)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((14601*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - ((I/16384)*ep*G[1, x])/Pi^5 + (((3*I)/65536)*ep^3*G[1, x])/Pi^3 - (((59*I)/7864320)*ep^5*G[1, x])/Pi - ((547*I)/1981808640)*ep^7*Pi*G[1, x] + ((I/16384)*ep^2*G[1, 0, x])/Pi^5 - (((3*I)/65536)*ep^4*G[1, 0, x])/Pi^3 + (((59*I)/7864320)*ep^6*G[1, 0, x])/Pi + ((547*I)/1981808640)*ep^8*Pi*G[1, 0, x] + ((I/4096)*ep^2*G[1, 1, x])/Pi^5 - (((5*I)/24576)*ep^4*G[1, 1, x])/Pi^3 + (((91*I)/5898240)*ep^6*G[1, 1, x])/Pi - ((1201*I)/123863040)*ep^8*Pi*G[1, 1, x] - ((I/16384)*ep^3*G[1, 0, 0, x])/Pi^5 + (((3*I)/65536)*ep^5*G[1, 0, 0, x])/Pi^3 - (((59*I)/7864320)*ep^7*G[1, 0, 0, x])/Pi - ((I/8192)*ep^3*G[1, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^5*G[1, 0, 1, x])/Pi^3 + (((167*I)/11796480)*ep^7*G[1, 0, 1, x])/Pi - ((I/4096)*ep^3*G[1, 1, 0, x])/Pi^5 + (((5*I)/24576)*ep^5*G[1, 1, 0, x])/Pi^3 - (((91*I)/5898240)*ep^7*G[1, 1, 0, x])/Pi - (((13*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 + (((133*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 - (((185*I)/4718592)*ep^7*G[1, 1, 1, x])/Pi + ((I/16384)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((3*I)/65536)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((59*I)/7864320)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 0, 1, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((167*I)/3932160)*ep^8*G[1, 0, 1, 1, x])/Pi + ((I/4096)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((5*I)/24576)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((91*I)/5898240)*ep^8*G[1, 1, 0, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((167*I)/3932160)*ep^8*G[1, 1, 0, 1, x])/Pi + (((13*I)/16384)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((133*I)/196608)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((185*I)/4718592)*ep^8*G[1, 1, 1, 0, x])/Pi + (((5*I)/2048)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((103*I)/49152)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((163*I)/1474560)*ep^8*G[1, 1, 1, 1, x])/Pi - ((I/16384)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/65536)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((143*I)/98304)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/24576)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((7*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((91*I)/98304)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((13*I)/16384)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((133*I)/196608)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((9*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((39*I)/32768)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((5*I)/2048)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((103*I)/49152)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((121*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((1249*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/65536)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((143*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/24576)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((143*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((43*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((559*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/24576)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((91*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((91*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((23*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((299*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((13*I)/16384)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((133*I)/196608)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((39*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((39*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((19*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((247*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((5*I)/2048)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((103*I)/49152)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((27*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((117*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((121*I)/16384)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1249*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((91*I)/4096)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((235*I)/12288)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((171*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((87*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((13*I)/16384)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((19*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((59*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((55*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((121*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((81*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((91*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1093*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((171*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((171*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((683*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((87*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((87*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((343*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((59*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((59*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((219*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((167*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((121*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((163*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((91*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((243*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((1093*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((205*I)/1024)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((15*I)/65536)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((59*I)/1572864)*ep^8*G[1, x]*Zeta[3])/Pi - (((5*I)/16384)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((15*I)/65536)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - ((I/512)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((89*I)/49152)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/65536)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/98304)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + ((I/512)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((89*I)/49152)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((113*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((1289*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((5*I)/16384)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - ((I/512)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((113*I)/16384)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((89*I)/4096)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((187*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((119*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((113*I)/16384)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((89*I)/4096)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((1085*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((25*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((25*I)/32768)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((91*I)/8192)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((63*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((189*I)/327680)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((63*I)/81920)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((9*I)/640)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((63*I)/81920)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((9*I)/640)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((4419*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((255*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((3*I)/65536)/Pi^5 - (((31*I)/786432)*ep^2)/Pi^3 + (((187*I)/94371840)*ep^4)/Pi - ((19763*I)/7927234560)*ep^6*Pi - ((1853363*I)/634178764800)*ep^8*Pi^3 - (((3*I)/65536)*ep*G[0, x])/Pi^5 + (((31*I)/786432)*ep^3*G[0, x])/Pi^3 - (((187*I)/94371840)*ep^5*G[0, x])/Pi + ((19763*I)/7927234560)*ep^7*Pi*G[0, x] - (((3*I)/32768)*ep*G[1, x])/Pi^5 + (((31*I)/393216)*ep^3*G[1, x])/Pi^3 - (((187*I)/47185920)*ep^5*G[1, x])/Pi + ((19763*I)/3963617280)*ep^7*Pi*G[1, x] + (((3*I)/65536)*ep^2*G[0, 0, x])/Pi^5 - (((31*I)/786432)*ep^4*G[0, 0, x])/Pi^3 + (((187*I)/94371840)*ep^6*G[0, 0, x])/Pi - ((19763*I)/7927234560)*ep^8*Pi*G[0, 0, x] + ((I/16384)*ep^2*G[0, 1, x])/Pi^5 - (((13*I)/196608)*ep^4*G[0, 1, x])/Pi^3 - (((167*I)/23592960)*ep^6*G[0, 1, x])/Pi - ((20857*I)/1981808640)*ep^8*Pi*G[0, 1, x] + (((3*I)/32768)*ep^2*G[1, 0, x])/Pi^5 - (((31*I)/393216)*ep^4*G[1, 0, x])/Pi^3 + (((187*I)/47185920)*ep^6*G[1, 0, x])/Pi - ((19763*I)/3963617280)*ep^8*Pi*G[1, 0, x] + (((7*I)/32768)*ep^2*G[1, 1, x])/Pi^5 - (((67*I)/393216)*ep^4*G[1, 1, x])/Pi^3 + (((179*I)/9437184)*ep^6*G[1, 1, x])/Pi - ((3515*I)/792723456)*ep^8*Pi*G[1, 1, x] - (((3*I)/65536)*ep^3*G[0, 0, 0, x])/Pi^5 + (((31*I)/786432)*ep^5*G[0, 0, 0, x])/Pi^3 - (((187*I)/94371840)*ep^7*G[0, 0, 0, x])/Pi - ((I/16384)*ep^3*G[0, 0, 1, x])/Pi^5 + (((13*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 + (((167*I)/23592960)*ep^7*G[0, 0, 1, x])/Pi - ((I/16384)*ep^3*G[0, 1, 0, x])/Pi^5 + (((13*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 + (((167*I)/23592960)*ep^7*G[0, 1, 0, x])/Pi - ((I/8192)*ep^3*G[0, 1, 1, x])/Pi^5 + (((13*I)/98304)*ep^5*G[0, 1, 1, x])/Pi^3 + (((167*I)/11796480)*ep^7*G[0, 1, 1, x])/Pi - (((3*I)/32768)*ep^3*G[1, 0, 0, x])/Pi^5 + (((31*I)/393216)*ep^5*G[1, 0, 0, x])/Pi^3 - (((187*I)/47185920)*ep^7*G[1, 0, 0, x])/Pi - ((I/8192)*ep^3*G[1, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^5*G[1, 0, 1, x])/Pi^3 + (((167*I)/11796480)*ep^7*G[1, 0, 1, x])/Pi - (((7*I)/32768)*ep^3*G[1, 1, 0, x])/Pi^5 + (((67*I)/393216)*ep^5*G[1, 1, 0, x])/Pi^3 - (((179*I)/9437184)*ep^7*G[1, 1, 0, x])/Pi - (((17*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 + (((149*I)/393216)*ep^5*G[1, 1, 1, x])/Pi^3 - (((3353*I)/47185920)*ep^7*G[1, 1, 1, x])/Pi + (((3*I)/65536)*ep^4*G[0, 0, 0, 0, x])/Pi^5 - (((31*I)/786432)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((187*I)/94371840)*ep^8*G[0, 0, 0, 0, x])/Pi + ((I/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((13*I)/196608)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((167*I)/23592960)*ep^8*G[0, 0, 0, 1, x])/Pi + ((I/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((13*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((167*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi + ((I/8192)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((13*I)/98304)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[0, 0, 1, 1, x])/Pi + ((I/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 - (((13*I)/196608)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((167*I)/23592960)*ep^8*G[0, 1, 0, 0, x])/Pi + ((I/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[0, 1, 1, 0, x])/Pi + (((3*I)/8192)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((167*I)/3932160)*ep^8*G[0, 1, 1, 1, x])/Pi + (((3*I)/32768)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((31*I)/393216)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((187*I)/47185920)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 0, 1, 0, x])/Pi + ((I/4096)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((13*I)/49152)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((167*I)/5898240)*ep^8*G[1, 0, 1, 1, x])/Pi + (((7*I)/32768)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((67*I)/393216)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((179*I)/9437184)*ep^8*G[1, 1, 0, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((167*I)/3932160)*ep^8*G[1, 1, 0, 1, x])/Pi + (((17*I)/32768)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((149*I)/393216)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((3353*I)/47185920)*ep^8*G[1, 1, 1, 0, x])/Pi + (((39*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((97*I)/131072)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((4021*I)/15728640)*ep^8*G[1, 1, 1, 1, x])/Pi - (((3*I)/65536)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 + (((31*I)/786432)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - ((I/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - ((I/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/98304)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - ((I/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/196608)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/196608)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/49152)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((143*I)/98304)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - (((3*I)/32768)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((31*I)/393216)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/49152)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/49152)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/32768)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((67*I)/393216)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - ((I/1024)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/12288)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((17*I)/32768)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((149*I)/393216)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((9*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((39*I)/32768)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((39*I)/32768)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((97*I)/131072)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((73*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((301*I)/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + (((3*I)/65536)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 - (((31*I)/786432)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/196608)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((143*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/196608)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/49152)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((65*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/24576)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((143*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + (((43*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((559*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + (((3*I)/32768)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((31*I)/393216)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/16384)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/24576)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((13*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((11*I)/4096)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((143*I)/49152)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((7*I)/32768)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((67*I)/393216)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/12288)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/12288)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((7*I)/2048)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((91*I)/24576)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((17*I)/32768)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((149*I)/393216)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((39*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((39*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((7*I)/2048)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((91*I)/24576)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((39*I)/32768)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((97*I)/131072)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((27*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((117*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((73*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((301*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((47*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((1333*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((3*I)/65536)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((171*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/32768)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/32768)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((27*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((17*I)/32768)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/1024)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((39*I)/32768)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/256)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((73*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((81*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((47*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((543*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/65536)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((171*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((171*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((683*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((171*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((7*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((27*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((27*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((107*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((17*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((51*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((39*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/256)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/256)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((93*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((73*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((83*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((47*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((243*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((543*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((4361*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((27*I)/65536)*ep^3*Zeta[3])/Pi^5 + (((311*I)/786432)*ep^5*Zeta[3])/Pi^3 + (((1069*I)/94371840)*ep^7*Zeta[3])/Pi + (((27*I)/65536)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((311*I)/786432)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((1069*I)/94371840)*ep^8*G[0, x]*Zeta[3])/Pi + (((27*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((311*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((1069*I)/47185920)*ep^8*G[1, x]*Zeta[3])/Pi - (((27*I)/65536)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((311*I)/786432)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((17*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((221*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((27*I)/32768)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((311*I)/393216)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((47*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((491*I)/393216)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((27*I)/65536)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((311*I)/786432)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/196608)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((17*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((221*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((17*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((221*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((27*I)/32768)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((311*I)/393216)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/98304)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((47*I)/32768)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((491*I)/393216)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((73*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((589*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((27*I)/65536)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((27*I)/32768)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/4096)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((47*I)/32768)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((73*I)/32768)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((15*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((27*I)/65536)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((187*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((27*I)/32768)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/4096)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((47*I)/32768)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/1024)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((73*I)/32768)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/32768)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((703*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((339*I)/131072)*ep^6*Zeta[3]^2)/Pi^5 - (((4207*I)/1572864)*ep^8*Zeta[3]^2)/Pi^3 - (((339*I)/131072)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((339*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((339*I)/131072)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((289*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((339*I)/65536)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((439*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((1089*I)/327680)*ep^5*Zeta[5])/Pi^5 + (((4551*I)/1310720)*ep^7*Zeta[5])/Pi^3 + (((1089*I)/327680)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((4551*I)/1310720)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((1089*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((4551*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((1089*I)/327680)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((963*I)/81920)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((1089*I)/163840)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((1341*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((1089*I)/327680)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((963*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((963*I)/40960)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((1089*I)/163840)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((1341*I)/163840)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((171*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((17001*I)/327680)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((16641*I)/458752)*ep^7*Zeta[7])/Pi^5 + (((16641*I)/458752)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((16641*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - ((I/49152)*ep^2)/Pi^3 + ((I/2949120)*ep^4)/Pi - ((613*I)/165150720)*ep^6*Pi - ((7127*I)/1415577600)*ep^8*Pi^3 + ((I/16384)*ep*G[0, x])/Pi^5 - ((I/196608)*ep^3*G[0, x])/Pi^3 - (((191*I)/23592960)*ep^5*G[0, x])/Pi + ((173*I)/283115520)*ep^7*Pi*G[0, x] - ((I/4096)*ep^2*G[0, 0, x])/Pi^5 + ((I/12288)*ep^4*G[0, 0, x])/Pi^3 + (((37*I)/1179648)*ep^6*G[0, 0, x])/Pi + ((2153*I)/247726080)*ep^8*Pi*G[0, 0, x] - ((I/8192)*ep^2*G[0, 1, x])/Pi^5 + (((13*I)/98304)*ep^4*G[0, 1, x])/Pi^3 + (((167*I)/11796480)*ep^6*G[0, 1, x])/Pi + ((20857*I)/990904320)*ep^8*Pi*G[0, 1, x] + (((13*I)/16384)*ep^3*G[0, 0, 0, x])/Pi^5 - (((61*I)/196608)*ep^5*G[0, 0, 0, x])/Pi^3 - (((2387*I)/23592960)*ep^7*G[0, 0, 0, x])/Pi + (((3*I)/8192)*ep^3*G[0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^5*G[0, 0, 1, x])/Pi^3 - (((167*I)/3932160)*ep^7*G[0, 0, 1, x])/Pi + ((I/8192)*ep^3*G[0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^5*G[0, 1, 0, x])/Pi^3 - (((167*I)/11796480)*ep^7*G[0, 1, 0, x])/Pi + (((3*I)/8192)*ep^3*G[0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^5*G[0, 1, 1, x])/Pi^3 - (((167*I)/3932160)*ep^7*G[0, 1, 1, x])/Pi - (((5*I)/2048)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((49*I)/49152)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((229*I)/737280)*ep^8*G[0, 0, 0, 0, x])/Pi - (((9*I)/8192)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((39*I)/32768)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((167*I)/1310720)*ep^8*G[0, 0, 0, 1, x])/Pi - (((3*I)/8192)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((167*I)/3932160)*ep^8*G[0, 0, 1, 0, x])/Pi - (((7*I)/8192)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((91*I)/98304)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((1169*I)/11796480)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/8192)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((167*I)/11796480)*ep^8*G[0, 1, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((167*I)/3932160)*ep^8*G[0, 1, 1, 0, x])/Pi - (((11*I)/8192)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((143*I)/98304)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((1837*I)/11796480)*ep^8*G[0, 1, 1, 1, x])/Pi + (((121*I)/16384)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((601*I)/196608)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + (((27*I)/8192)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((117*I)/32768)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((39*I)/32768)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((19*I)/8192)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((247*I)/98304)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((91*I)/98304)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((23*I)/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((299*I)/98304)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/24576)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((143*I)/98304)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((43*I)/8192)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((559*I)/98304)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - (((91*I)/4096)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((227*I)/24576)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - (((81*I)/8192)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((351*I)/32768)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((27*I)/8192)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((117*I)/32768)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((55*I)/8192)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((715*I)/98304)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((39*I)/32768)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((19*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((247*I)/98304)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((59*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 + (((767*I)/98304)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((7*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((91*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - (((23*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((299*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((87*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((377*I)/32768)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((65*I)/24576)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/32768)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((143*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - (((43*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((559*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((171*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((741*I)/32768)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + (((1093*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((243*I)/8192)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((81*I)/8192)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((163*I)/8192)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((55*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((167*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((59*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((219*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((23*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((87*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((343*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((171*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((683*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((205*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((729*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((243*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((487*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((81*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((163*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((491*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((27*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((55*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((167*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((615*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((45*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((19*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((19*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((59*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((219*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((859*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((35*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((23*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((87*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((343*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1367*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((55*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((43*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((683*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((2731*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^3*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^5*Zeta[3])/Pi^3 + (((149*I)/5898240)*ep^7*Zeta[3])/Pi - (((5*I)/16384)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((43*I)/196608)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((1051*I)/23592960)*ep^8*G[0, x]*Zeta[3])/Pi + ((I/512)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((23*I)/49152)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((113*I)/16384)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((497*I)/196608)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((51*I)/8192)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((221*I)/32768)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((17*I)/8192)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((221*I)/98304)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((51*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((221*I)/32768)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((89*I)/4096)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((153*I)/8192)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((119*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((187*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((1085*I)/16384)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((459*I)/8192)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((153*I)/8192)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((323*I)/8192)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((119*I)/8192)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((391*I)/8192)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((187*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((731*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((13*I)/4096)*ep^6*Zeta[3]^2)/Pi^5 - (((419*I)/98304)*ep^8*Zeta[3]^2)/Pi^3 - (((23*I)/32768)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((55*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((289*I)/16384)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((9*I)/2048)*ep^5*Zeta[5])/Pi^5 + (((471*I)/81920)*ep^7*Zeta[5])/Pi^3 + (((117*I)/81920)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((1479*I)/327680)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((153*I)/20480)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/40960)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((2799*I)/81920)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((2889*I)/40960)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((963*I)/40960)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((2889*I)/40960)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((1773*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((249*I)/4096)*ep^7*Zeta[7])/Pi^5 + (((4785*I)/114688)*ep^8*G[0, x]*Zeta[7])/Pi^5, ALARM*ep^9 - ((I/49152)*ep^3*G[1, x])/Pi^3 + ((I/2949120)*ep^5*G[1, x])/Pi - ((613*I)/165150720)*ep^7*Pi*G[1, x] + ((I/16384)*ep^2*G[1, 0, x])/Pi^5 - ((I/196608)*ep^4*G[1, 0, x])/Pi^3 - (((191*I)/23592960)*ep^6*G[1, 0, x])/Pi + ((173*I)/283115520)*ep^8*Pi*G[1, 0, x] + ((I/49152)*ep^4*G[1, 1, x])/Pi^3 - ((I/2949120)*ep^6*G[1, 1, x])/Pi + ((613*I)/165150720)*ep^8*Pi*G[1, 1, x] - ((I/4096)*ep^3*G[1, 0, 0, x])/Pi^5 + ((I/12288)*ep^5*G[1, 0, 0, x])/Pi^3 + (((37*I)/1179648)*ep^7*G[1, 0, 0, x])/Pi - ((I/8192)*ep^3*G[1, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^5*G[1, 0, 1, x])/Pi^3 + (((167*I)/11796480)*ep^7*G[1, 0, 1, x])/Pi - ((I/16384)*ep^3*G[1, 1, 0, x])/Pi^5 + ((I/196608)*ep^5*G[1, 1, 0, x])/Pi^3 + (((191*I)/23592960)*ep^7*G[1, 1, 0, x])/Pi - ((I/49152)*ep^5*G[1, 1, 1, x])/Pi^3 + ((I/2949120)*ep^7*G[1, 1, 1, x])/Pi + (((13*I)/16384)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((61*I)/196608)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((2387*I)/23592960)*ep^8*G[1, 0, 0, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((167*I)/3932160)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 0, 1, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((167*I)/3932160)*ep^8*G[1, 0, 1, 1, x])/Pi + ((I/4096)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - ((I/12288)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((37*I)/1179648)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 1, 0, 1, x])/Pi + ((I/16384)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - ((I/196608)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((191*I)/23592960)*ep^8*G[1, 1, 1, 0, x])/Pi + ((I/49152)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - ((I/2949120)*ep^8*G[1, 1, 1, 1, x])/Pi - (((5*I)/2048)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((49*I)/49152)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((9*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((39*I)/32768)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - (((7*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((91*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((143*I)/98304)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((13*I)/16384)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((61*I)/196608)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + ((I/12288)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + ((I/196608)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - ((I/49152)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + (((121*I)/16384)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((601*I)/196608)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((27*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((117*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((39*I)/32768)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((19*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((247*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((91*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((23*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((299*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/24576)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((143*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((43*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((559*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((5*I)/2048)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((49*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((39*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((91*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((143*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((13*I)/16384)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((61*I)/196608)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/12288)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + ((I/16384)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/196608)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/49152)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((91*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((81*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((55*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((59*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((87*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((171*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((121*I)/16384)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((19*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1093*I)/16384)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((243*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((163*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((167*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((59*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((219*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((87*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((343*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((171*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((683*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((91*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((59*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((87*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((171*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((121*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((149*I)/5898240)*ep^8*G[1, x]*Zeta[3])/Pi - (((5*I)/16384)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((43*I)/196608)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + ((I/4096)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + ((I/512)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((23*I)/49152)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/98304)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((43*I)/196608)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - ((I/4096)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((113*I)/16384)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((51*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - ((I/512)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((89*I)/4096)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((119*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((187*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((113*I)/16384)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + ((I/512)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((13*I)/4096)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((23*I)/32768)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((13*I)/4096)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((9*I)/2048)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((471*I)/81920)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((117*I)/81920)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((9*I)/2048)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((153*I)/20480)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((117*I)/81920)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((249*I)/4096)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - (I/32768)/Pi^5 + (((3*I)/131072)*ep^2)/Pi^3 + (((35*I)/9437184)*ep^4)/Pi + ((13501*I)/3963617280)*ep^6*Pi + ((118681*I)/35232153600)*ep^8*Pi^3 + ((I/16384)*ep*G[0, x])/Pi^5 - (((7*I)/196608)*ep^3*G[0, x])/Pi^3 - (((179*I)/23592960)*ep^5*G[0, x])/Pi - ((9823*I)/1981808640)*ep^7*Pi*G[0, x] + ((I/32768)*ep*G[1, x])/Pi^5 - (((13*I)/393216)*ep^3*G[1, x])/Pi^3 - (((167*I)/47185920)*ep^5*G[1, x])/Pi - ((20857*I)/3963617280)*ep^7*Pi*G[1, x] - (((5*I)/32768)*ep^2*G[0, 0, x])/Pi^5 + (((29*I)/393216)*ep^4*G[0, 0, x])/Pi^3 + (((907*I)/47185920)*ep^6*G[0, 0, x])/Pi + ((38081*I)/3963617280)*ep^8*Pi*G[0, 0, x] - ((I/16384)*ep^2*G[0, 1, x])/Pi^5 + (((13*I)/196608)*ep^4*G[0, 1, x])/Pi^3 + (((167*I)/23592960)*ep^6*G[0, 1, x])/Pi + ((20857*I)/1981808640)*ep^8*Pi*G[0, 1, x] - ((I/32768)*ep^2*G[1, 0, x])/Pi^5 + (((13*I)/393216)*ep^4*G[1, 0, x])/Pi^3 + (((167*I)/47185920)*ep^6*G[1, 0, x])/Pi + ((20857*I)/3963617280)*ep^8*Pi*G[1, 0, x] - ((I/32768)*ep^2*G[1, 1, x])/Pi^5 + (((13*I)/393216)*ep^4*G[1, 1, x])/Pi^3 + (((167*I)/47185920)*ep^6*G[1, 1, x])/Pi + ((20857*I)/3963617280)*ep^8*Pi*G[1, 1, x] + (((7*I)/16384)*ep^3*G[0, 0, 0, x])/Pi^5 - (((37*I)/196608)*ep^5*G[0, 0, 0, x])/Pi^3 - (((1277*I)/23592960)*ep^7*G[0, 0, 0, x])/Pi + (((3*I)/16384)*ep^3*G[0, 0, 1, x])/Pi^5 - (((13*I)/65536)*ep^5*G[0, 0, 1, x])/Pi^3 - (((167*I)/7864320)*ep^7*G[0, 0, 1, x])/Pi + ((I/16384)*ep^3*G[0, 1, 0, x])/Pi^5 - (((13*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 - (((167*I)/23592960)*ep^7*G[0, 1, 0, x])/Pi + ((I/16384)*ep^3*G[0, 1, 1, x])/Pi^5 - (((13*I)/196608)*ep^5*G[0, 1, 1, x])/Pi^3 - (((167*I)/23592960)*ep^7*G[0, 1, 1, x])/Pi + ((I/32768)*ep^3*G[1, 0, 0, x])/Pi^5 - (((13*I)/393216)*ep^5*G[1, 0, 0, x])/Pi^3 - (((167*I)/47185920)*ep^7*G[1, 0, 0, x])/Pi + ((I/32768)*ep^3*G[1, 1, 0, x])/Pi^5 - (((13*I)/393216)*ep^5*G[1, 1, 0, x])/Pi^3 - (((167*I)/47185920)*ep^7*G[1, 1, 0, x])/Pi + ((I/32768)*ep^3*G[1, 1, 1, x])/Pi^5 - (((13*I)/393216)*ep^5*G[1, 1, 1, x])/Pi^3 - (((167*I)/47185920)*ep^7*G[1, 1, 1, x])/Pi - (((41*I)/32768)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((209*I)/393216)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((1499*I)/9437184)*ep^8*G[0, 0, 0, 0, x])/Pi - (((9*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((39*I)/65536)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((167*I)/2621440)*ep^8*G[0, 0, 0, 1, x])/Pi - (((3*I)/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((13*I)/65536)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((167*I)/7864320)*ep^8*G[0, 0, 1, 0, x])/Pi - (((5*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((65*I)/196608)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((167*I)/4718592)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((13*I)/196608)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((167*I)/23592960)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((13*I)/196608)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((167*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi - ((I/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((13*I)/196608)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((167*I)/23592960)*ep^8*G[0, 1, 1, 1, x])/Pi - ((I/32768)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((13*I)/393216)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((167*I)/47185920)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((13*I)/98304)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((167*I)/11796480)*ep^8*G[1, 0, 1, 1, x])/Pi - ((I/32768)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((13*I)/393216)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((167*I)/47185920)*ep^8*G[1, 1, 0, 0, x])/Pi - ((I/32768)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((13*I)/393216)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((167*I)/47185920)*ep^8*G[1, 1, 1, 0, x])/Pi - ((I/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((13*I)/393216)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((167*I)/47185920)*ep^8*G[1, 1, 1, 1, x])/Pi + (((61*I)/16384)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((307*I)/196608)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + (((27*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((117*I)/65536)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + (((9*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((39*I)/65536)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((17*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((221*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/65536)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + (((5*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((65*I)/196608)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((13*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((169*I)/196608)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/196608)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/49152)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/196608)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((13*I)/196608)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((13*I)/196608)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + ((I/32768)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/393216)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((65*I)/98304)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + ((I/32768)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/393216)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + ((I/32768)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/393216)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + ((I/32768)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((13*I)/393216)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + ((I/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((13*I)/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - (((365*I)/32768)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((1829*I)/393216)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - (((81*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((351*I)/65536)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((27*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((117*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((53*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((689*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((39*I)/65536)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((17*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((221*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((49*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 + (((637*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/65536)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/16384)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((65*I)/196608)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - (((13*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((169*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((45*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((195*I)/65536)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/196608)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((65*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/196608)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/196608)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((13*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/32768)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/393216)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((65*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((65*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((21*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((91*I)/32768)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/32768)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/393216)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((65*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - ((I/32768)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/393216)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - ((I/32768)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/393216)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/32768)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((13*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + (((547*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((243*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((81*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((161*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((53*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((157*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((49*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((177*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((45*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((173*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/32768)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((3281*I)/32768)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((729*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((243*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((485*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((81*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((161*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((481*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((27*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((53*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((157*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((573*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((9*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((45*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((49*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((177*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((689*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((25*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((45*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((173*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((685*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((85*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/32768)*ep^3*Zeta[3])/Pi^5 - (((133*I)/393216)*ep^5*Zeta[3])/Pi^3 - (((2243*I)/47185920)*ep^7*Zeta[3])/Pi - (((11*I)/16384)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((89*I)/196608)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((389*I)/4718592)*ep^8*G[0, x]*Zeta[3])/Pi - (((17*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((221*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((2839*I)/47185920)*ep^8*G[1, x]*Zeta[3])/Pi + (((49*I)/32768)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((313*I)/393216)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((17*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((221*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((17*I)/32768)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((221*I)/393216)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((17*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((221*I)/393216)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((65*I)/16384)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((359*I)/196608)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((51*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((221*I)/65536)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((17*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((221*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((17*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((221*I)/196608)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((17*I)/32768)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((221*I)/393216)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((17*I)/32768)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((221*I)/393216)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((17*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((221*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((373*I)/32768)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((153*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((51*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((85*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/32768)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/32768)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/32768)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((551*I)/16384)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((459*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((153*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((289*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((51*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((85*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((221*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/32768)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((85*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/32768)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/32768)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((17*I)/32768)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((185*I)/65536)*ep^6*Zeta[3]^2)/Pi^5 + (((2081*I)/786432)*ep^8*Zeta[3]^2)/Pi^3 + (((133*I)/32768)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 + (((289*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((509*I)/65536)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((289*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((289*I)/65536)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((289*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((603*I)/163840)*ep^5*Zeta[5])/Pi^5 - (((2289*I)/655360)*ep^7*Zeta[5])/Pi^3 - (((423*I)/81920)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((1347*I)/327680)*ep^8*G[0, x]*Zeta[5])/Pi^3 - (((963*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((4173*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((315*I)/32768)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((963*I)/81920)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 + (((963*I)/163840)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((963*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((1881*I)/81920)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((2889*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((963*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((963*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((963*I)/163840)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((963*I)/163840)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((963*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((9279*I)/163840)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((9159*I)/229376)*ep^7*Zeta[7])/Pi^5 - (((5673*I)/114688)*ep^8*G[0, x]*Zeta[7])/Pi^5 - (((16131*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((I/81920)*ep^5*G[1, x])/Pi + ((4793*I)/371589120)*ep^7*Pi*G[1, x] - ((I/49152)*ep^4*G[0, 1, x])/Pi^3 - (((79*I)/2949120)*ep^6*G[0, 1, x])/Pi - ((7045*I)/297271296)*ep^8*Pi*G[0, 1, x] + ((I/49152)*ep^4*G[1, 0, x])/Pi^3 - (((29*I)/2949120)*ep^6*G[1, 0, x])/Pi - ((22291*I)/1486356480)*ep^8*Pi*G[1, 0, x] - (((7*I)/368640)*ep^6*G[1, 1, x])/Pi - ((2159*I)/74317824)*ep^8*Pi*G[1, 1, x] + ((I/49152)*ep^5*G[0, 0, 1, x])/Pi^3 + (((79*I)/2949120)*ep^7*G[0, 0, 1, x])/Pi + ((I/40960)*ep^7*G[0, 1, 0, x])/Pi + ((I/24576)*ep^5*G[0, 1, 1, x])/Pi^3 + (((139*I)/2949120)*ep^7*G[0, 1, 1, x])/Pi - ((I/16384)*ep^5*G[1, 0, 0, x])/Pi^3 + ((I/196608)*ep^7*G[1, 0, 0, x])/Pi + ((I/12288)*ep^5*G[1, 0, 1, x])/Pi^3 + (((11*I)/184320)*ep^7*G[1, 0, 1, x])/Pi - ((I/24576)*ep^5*G[1, 1, 0, x])/Pi^3 - ((I/983040)*ep^7*G[1, 1, 0, x])/Pi + (((19*I)/737280)*ep^7*G[1, 1, 1, x])/Pi - ((I/49152)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((79*I)/2949120)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/40960)*ep^8*G[0, 0, 1, 0, x])/Pi - ((I/24576)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((139*I)/2949120)*ep^8*G[0, 0, 1, 1, x])/Pi + ((I/24576)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((29*I)/1474560)*ep^8*G[0, 1, 0, 0, x])/Pi - (((5*I)/49152)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - ((I/23040)*ep^8*G[0, 1, 0, 1, x])/Pi + ((I/4096)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - ((I/6144)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((67*I)/5898240)*ep^8*G[0, 1, 1, 0, x])/Pi - (((7*I)/49152)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((19*I)/589824)*ep^8*G[0, 1, 1, 1, x])/Pi + (((7*I)/49152)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((13*I)/2949120)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((25*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((167*I)/1310720)*ep^8*G[1, 0, 0, 1, x])/Pi - ((I/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + ((I/32768)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((257*I)/11796480)*ep^8*G[1, 0, 1, 0, x])/Pi - (((5*I)/49152)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((59*I)/737280)*ep^8*G[1, 0, 1, 1, x])/Pi - ((I/4096)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((7*I)/24576)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((329*I)/5898240)*ep^8*G[1, 1, 0, 0, x])/Pi - (((7*I)/49152)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((13*I)/81920)*ep^8*G[1, 1, 0, 1, x])/Pi + ((I/16384)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((7*I)/589824)*ep^8*G[1, 1, 1, 0, x])/Pi - ((I/30720)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/49152)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + ((I/24576)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - ((I/24576)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + (((5*I)/49152)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - ((I/4096)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + ((I/6144)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((7*I)/49152)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - ((I/8192)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/49152)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - ((I/98304)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((29*I)/98304)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((9*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((89*I)/98304)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((13*I)/24576)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - (((5*I)/16384)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((59*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + (((5*I)/49152)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((79*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((23*I)/49152)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((19*I)/98304)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/98304)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/24576)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((15*I)/8192)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((145*I)/98304)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((37*I)/98304)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + ((I/6144)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((25*I)/49152)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((5*I)/24576)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - ((I/12288)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - ((I/49152)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/24576)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/24576)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((5*I)/49152)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/6144)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((7*I)/49152)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/8192)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/32768)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/98304)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((29*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((89*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((13*I)/24576)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + (((7*I)/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((61*I)/98304)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 - (((23*I)/98304)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((17*I)/24576)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((35*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((23*I)/32768)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/98304)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - (((169*I)/98304)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + (((9*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - (((41*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((113*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((13*I)/4096)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((37*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + (((9*I)/4096)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((67*I)/24576)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + ((I/256)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((59*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((91*I)/49152)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + (((31*I)/49152)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((127*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((15*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((217*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((41*I)/98304)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((37*I)/98304)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/16384)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((21*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((99*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/2048)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((31*I)/98304)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((19*I)/49152)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((67*I)/49152)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 - (((43*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/49152)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((29*I)/49152)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((5*I)/512)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((335*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/3072)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((13*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((65*I)/32768)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((85*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((59*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - ((I/24576)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((13*I)/49152)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((15*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((49*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((11*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((13*I)/49152)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((5*I)/49152)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/4096)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((35*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((25*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((17*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((51*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((23*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((35*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((97*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/128)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((105*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((15*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((63*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((29*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((25*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((23*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((31*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((375*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((53*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((17*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((61*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((35*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/256)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((45*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((35*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((25*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((23*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((35*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((97*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((105*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((29*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((25*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((105*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((29*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((155*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((223*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((25*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((31*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((53*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((25*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((89*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((81*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((99*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((103*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((65*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((221*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((143*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((175*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((127*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((161*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((105*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((83*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((31*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((75*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((17*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((147*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((25*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((27*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((71*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((255*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((119*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((17*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((23*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((41*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((29*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/512)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((101*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((29*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((31*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((103*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((145*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((37*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((21*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((91*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((61*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((13*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((413*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((305*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((45*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((25*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((53*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((195*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((39*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((67*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((253*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((135*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((25*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((19*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((57*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((375*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((113*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((29*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((101*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((15*I)/512)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((29*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((9*I)/32768)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((3623*I)/11796480)*ep^8*G[1, x]*Zeta[3])/Pi - (((7*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((115*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + ((I/2048)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/49152)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - ((I/8192)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((43*I)/98304)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((7*I)/8192)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((115*I)/98304)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((9*I)/16384)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((15*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((229*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((13*I)/8192)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((9*I)/4096)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((167*I)/49152)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((61*I)/49152)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((59*I)/98304)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((7*I)/8192)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((15*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((9*I)/4096)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((31*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((49*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((13*I)/4096)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/2048)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((31*I)/8192)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((7*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((49*I)/8192)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((63*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((63*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((37*I)/4096)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((111*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((125*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((51*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((21*I)/4096)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((281*I)/8192)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((161*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((61*I)/4096)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((35*I)/4096)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/4096)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((23*I)/4096)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((7*I)/512)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((13*I)/4096)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((41*I)/4096)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((53*I)/8192)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((775*I)/98304)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((143*I)/8192)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - ((I/512)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((103*I)/8192)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((143*I)/8192)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((53*I)/4096)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((301*I)/8192)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((29*I)/4096)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((51*I)/1024)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((1901*I)/16384)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((I/98304)*ep^2)/Pi^3 + (((7*I)/5898240)*ep^4)/Pi - ((3119*I)/2972712960)*ep^6*Pi - ((223919*I)/891813888000)*ep^8*Pi^3 - ((I/49152)*ep^3*G[0, x])/Pi^3 - (((7*I)/2949120)*ep^5*G[0, x])/Pi + ((3119*I)/1486356480)*ep^7*Pi*G[0, x] - (((17*I)/1474560)*ep^5*G[1, x])/Pi + ((367*I)/371589120)*ep^7*Pi*G[1, x] + ((I/24576)*ep^4*G[0, 0, x])/Pi^3 + (((7*I)/1474560)*ep^6*G[0, 0, x])/Pi - ((3119*I)/743178240)*ep^8*Pi*G[0, 0, x] + ((I/98304)*ep^4*G[0, 1, x])/Pi^3 + (((5*I)/393216)*ep^6*G[0, 1, x])/Pi - ((173*I)/84934656)*ep^8*Pi*G[0, 1, x] - ((I/16384)*ep^2*G[1, 0, x])/Pi^5 + (((7*I)/196608)*ep^4*G[1, 0, x])/Pi^3 + (((221*I)/7864320)*ep^6*G[1, 0, x])/Pi - ((2879*I)/5945425920)*ep^8*Pi*G[1, 0, x] + (((17*I)/1474560)*ep^6*G[1, 1, x])/Pi - ((367*I)/371589120)*ep^8*Pi*G[1, 1, x] - ((I/12288)*ep^5*G[0, 0, 0, x])/Pi^3 - (((7*I)/737280)*ep^7*G[0, 0, 0, x])/Pi - ((I/32768)*ep^5*G[0, 0, 1, x])/Pi^3 - (((89*I)/5898240)*ep^7*G[0, 0, 1, x])/Pi + ((I/16384)*ep^3*G[0, 1, 0, x])/Pi^5 - (((11*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 - (((719*I)/23592960)*ep^7*G[0, 1, 0, x])/Pi - ((I/98304)*ep^5*G[0, 1, 1, x])/Pi^3 - (((5*I)/393216)*ep^7*G[0, 1, 1, x])/Pi + (((3*I)/8192)*ep^3*G[1, 0, 0, x])/Pi^5 - (((7*I)/32768)*ep^5*G[1, 0, 0, x])/Pi^3 - (((901*I)/11796480)*ep^7*G[1, 0, 0, x])/Pi + ((I/16384)*ep^3*G[1, 0, 1, x])/Pi^5 - (((5*I)/65536)*ep^5*G[1, 0, 1, x])/Pi^3 + (((313*I)/23592960)*ep^7*G[1, 0, 1, x])/Pi + ((I/16384)*ep^3*G[1, 1, 0, x])/Pi^5 - (((7*I)/196608)*ep^5*G[1, 1, 0, x])/Pi^3 - (((221*I)/7864320)*ep^7*G[1, 1, 0, x])/Pi - (((17*I)/1474560)*ep^7*G[1, 1, 1, x])/Pi + ((I/6144)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((7*I)/368640)*ep^8*G[0, 0, 0, 0, x])/Pi + (((7*I)/98304)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((13*I)/655360)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((19*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((277*I)/7864320)*ep^8*G[0, 0, 1, 0, x])/Pi + ((I/32768)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((89*I)/5898240)*ep^8*G[0, 0, 1, 1, x])/Pi - (((3*I)/8192)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((25*I)/98304)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((319*I)/3932160)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/16384)*ep^4*G[0, 1, 0, 1, x])/Pi^5 + (((19*I)/196608)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((257*I)/23592960)*ep^8*G[0, 1, 0, 1, x])/Pi - ((I/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((11*I)/196608)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((719*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi + ((I/98304)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((5*I)/393216)*ep^8*G[0, 1, 1, 1, x])/Pi - (((7*I)/4096)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((49*I)/49152)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((153*I)/655360)*ep^8*G[1, 0, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((41*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((171*I)/1310720)*ep^8*G[1, 0, 0, 1, x])/Pi - ((I/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((5*I)/32768)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((313*I)/11796480)*ep^8*G[1, 0, 1, 0, x])/Pi - ((I/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((5*I)/65536)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((313*I)/23592960)*ep^8*G[1, 0, 1, 1, x])/Pi - (((3*I)/8192)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((7*I)/32768)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((901*I)/11796480)*ep^8*G[1, 1, 0, 0, x])/Pi - ((I/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((5*I)/65536)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((313*I)/23592960)*ep^8*G[1, 1, 0, 1, x])/Pi - ((I/16384)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((7*I)/196608)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((221*I)/7864320)*ep^8*G[1, 1, 1, 0, x])/Pi + (((17*I)/1474560)*ep^8*G[1, 1, 1, 1, x])/Pi - ((I/3072)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/32768)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((7*I)/98304)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/32768)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/16384)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/65536)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/196608)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - ((I/32768)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((7*I)/4096)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((53*I)/49152)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((15*I)/32768)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((19*I)/98304)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/196608)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((25*I)/98304)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((19*I)/196608)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/196608)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - ((I/98304)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + (((15*I)/2048)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((35*I)/8192)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/4096)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((91*I)/49152)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((17*I)/24576)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((41*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/32768)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/32768)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/65536)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((7*I)/4096)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((49*I)/49152)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((41*I)/98304)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/32768)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/65536)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/32768)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/65536)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((7*I)/196608)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + ((I/1536)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((31*I)/98304)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((67*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/32768)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((49*I)/98304)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 + (((43*I)/196608)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((35*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((7*I)/98304)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/4096)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((61*I)/49152)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 + (((53*I)/98304)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/32768)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((9*I)/65536)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/32768)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/65536)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((19*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + ((I/32768)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((15*I)/2048)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((109*I)/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - (((7*I)/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((95*I)/49152)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/24576)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/32768)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/49152)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 + (((19*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((19*I)/196608)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/4096)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((53*I)/49152)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((15*I)/32768)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + (((19*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/196608)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((25*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/196608)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/98304)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - (((31*I)/1024)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((217*I)/12288)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((15*I)/2048)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((95*I)/12288)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - (((9*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((49*I)/16384)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((91*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/6144)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((13*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((17*I)/24576)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((41*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/65536)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((15*I)/2048)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((35*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((91*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((17*I)/24576)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((41*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/65536)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((49*I)/49152)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((41*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/65536)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/65536)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((7*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((31*I)/1024)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/512)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((31*I)/1024)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((39*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((31*I)/1024)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/20480)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((63*I)/512)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((39*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((127*I)/256)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((63*I)/512)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((163*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((39*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((39*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/128)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((63*I)/512)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((39*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^3*Zeta[3])/Pi^5 - (((61*I)/196608)*ep^5*Zeta[3])/Pi^3 + (((587*I)/7864320)*ep^7*Zeta[3])/Pi - (((5*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((61*I)/98304)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((587*I)/3932160)*ep^8*G[0, x]*Zeta[3])/Pi - ((I/2048)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((3*I)/8192)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((23*I)/2949120)*ep^8*G[1, x]*Zeta[3])/Pi + (((5*I)/4096)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((61*I)/49152)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((13*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((133*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((27*I)/16384)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((221*I)/196608)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + ((I/2048)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((61*I)/24576)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((23*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((85*I)/65536)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((37*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((343*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((13*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((133*I)/196608)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((49*I)/8192)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((125*I)/32768)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((15*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((59*I)/65536)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((27*I)/16384)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((221*I)/196608)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - ((I/2048)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/1024)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((43*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((57*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((23*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((59*I)/8192)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/16384)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((37*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((13*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((93*I)/4096)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((19*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((15*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((49*I)/8192)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((27*I)/16384)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/512)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((83*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((97*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((43*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((79*I)/8192)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((45*I)/16384)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((57*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((23*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((103*I)/4096)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((29*I)/8192)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((25*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((25*I)/16384)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((59*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((25*I)/16384)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((37*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((13*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((181*I)/2048)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((19*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((15*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((93*I)/4096)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((19*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((49*I)/8192)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((27*I)/16384)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^6*Zeta[3]^2)/Pi^5 + (((229*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 + (((5*I)/2048)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 + (((11*I)/4096)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - ((I/256)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((297*I)/32768)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((11*I)/4096)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((37*I)/16384)*ep^5*Zeta[5])/Pi^5 - (((2101*I)/983040)*ep^7*Zeta[5])/Pi^3 - (((37*I)/8192)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((2101*I)/491520)*ep^8*G[0, x]*Zeta[5])/Pi^3 - (((29*I)/8192)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((271*I)/98304)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((37*I)/4096)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((95*I)/16384)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 + (((853*I)/81920)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((29*I)/8192)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((37*I)/2048)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((169*I)/16384)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((1223*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((95*I)/16384)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((1399*I)/40960)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((433*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((853*I)/81920)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((29*I)/8192)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((413*I)/40960)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((367*I)/32768)*ep^7*Zeta[7])/Pi^5 - (((367*I)/16384)*ep^8*G[0, x]*Zeta[7])/Pi^5 - (((661*I)/32768)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - ((I/98304)*ep^2)/Pi^3 - (((43*I)/5898240)*ep^4)/Pi - ((5351*I)/990904320)*ep^6*Pi - ((117053*I)/19818086400)*ep^8*Pi^3 + ((I/98304)*ep^3*G[0, x])/Pi^3 + (((43*I)/5898240)*ep^5*G[0, x])/Pi + ((5351*I)/990904320)*ep^7*Pi*G[0, x] + ((I/16384)*ep*G[1, x])/Pi^5 - (((5*I)/196608)*ep^3*G[1, x])/Pi^3 + (((169*I)/23592960)*ep^5*G[1, x])/Pi + ((1129*I)/283115520)*ep^7*Pi*G[1, x] - ((I/98304)*ep^4*G[0, 0, x])/Pi^3 - (((43*I)/5898240)*ep^6*G[0, 0, x])/Pi - ((5351*I)/990904320)*ep^8*Pi*G[0, 0, x] - ((I/24576)*ep^4*G[0, 1, x])/Pi^3 - (((43*I)/1474560)*ep^6*G[0, 1, x])/Pi - ((5351*I)/247726080)*ep^8*Pi*G[0, 1, x] - ((I/8192)*ep^2*G[1, 0, x])/Pi^5 + (((5*I)/98304)*ep^4*G[1, 0, x])/Pi^3 + (((7*I)/11796480)*ep^6*G[1, 0, x])/Pi - ((293*I)/330301440)*ep^8*Pi*G[1, 0, x] - (((3*I)/16384)*ep^2*G[1, 1, x])/Pi^5 + (((23*I)/196608)*ep^4*G[1, 1, x])/Pi^3 + (((181*I)/23592960)*ep^6*G[1, 1, x])/Pi + ((19099*I)/1981808640)*ep^8*Pi*G[1, 1, x] + ((I/98304)*ep^5*G[0, 0, 0, x])/Pi^3 + (((43*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi - ((I/16384)*ep^3*G[0, 0, 1, x])/Pi^5 + (((29*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 + (((1543*I)/23592960)*ep^7*G[0, 0, 1, x])/Pi + ((I/24576)*ep^5*G[0, 1, 0, x])/Pi^3 + (((43*I)/1474560)*ep^7*G[0, 1, 0, x])/Pi + ((I/24576)*ep^5*G[0, 1, 1, x])/Pi^3 + (((43*I)/1474560)*ep^7*G[0, 1, 1, x])/Pi + (((5*I)/16384)*ep^3*G[1, 0, 0, x])/Pi^5 - (((25*I)/196608)*ep^5*G[1, 0, 0, x])/Pi^3 - (((563*I)/23592960)*ep^7*G[1, 0, 0, x])/Pi + (((3*I)/16384)*ep^3*G[1, 0, 1, x])/Pi^5 - (((31*I)/196608)*ep^5*G[1, 0, 1, x])/Pi^3 + (((187*I)/23592960)*ep^7*G[1, 0, 1, x])/Pi + (((3*I)/8192)*ep^3*G[1, 1, 0, x])/Pi^5 - (((19*I)/98304)*ep^5*G[1, 1, 0, x])/Pi^3 - (((73*I)/2359296)*ep^7*G[1, 1, 0, x])/Pi + (((7*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 - (((59*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 - (((881*I)/23592960)*ep^7*G[1, 1, 1, x])/Pi - ((I/98304)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((43*I)/5898240)*ep^8*G[0, 0, 0, 0, x])/Pi + (((3*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((71*I)/196608)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((3253*I)/23592960)*ep^8*G[0, 0, 0, 1, x])/Pi + ((I/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((29*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((1543*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi + (((5*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((27*I)/65536)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((737*I)/7864320)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/24576)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((43*I)/1474560)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/8192)*ep^4*G[0, 1, 0, 1, x])/Pi^5 + (((5*I)/98304)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((521*I)/11796480)*ep^8*G[0, 1, 0, 1, x])/Pi - ((I/24576)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((43*I)/1474560)*ep^8*G[0, 1, 1, 0, x])/Pi - ((I/24576)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((43*I)/1474560)*ep^8*G[0, 1, 1, 1, x])/Pi - (((7*I)/8192)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((35*I)/98304)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((221*I)/2359296)*ep^8*G[1, 0, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((31*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((187*I)/11796480)*ep^8*G[1, 0, 0, 1, x])/Pi - (((3*I)/16384)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((31*I)/196608)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((187*I)/23592960)*ep^8*G[1, 0, 1, 0, x])/Pi - (((7*I)/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((83*I)/196608)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((481*I)/23592960)*ep^8*G[1, 0, 1, 1, x])/Pi - (((15*I)/16384)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((83*I)/196608)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((2377*I)/23592960)*ep^8*G[1, 1, 0, 0, x])/Pi - (((7*I)/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((83*I)/196608)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((481*I)/23592960)*ep^8*G[1, 1, 0, 1, x])/Pi - (((7*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((47*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((1081*I)/11796480)*ep^8*G[1, 1, 1, 0, x])/Pi - (((15*I)/16384)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((131*I)/196608)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((2281*I)/23592960)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/98304)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((7*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((155*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((71*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((15*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((227*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - ((I/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((29*I)/196608)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/49152)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - (((5*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((27*I)/65536)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((21*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((289*I)/196608)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + ((I/24576)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/6144)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/98304)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/32768)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + ((I/24576)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/98304)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 + ((I/24576)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + ((I/24576)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + (((41*I)/16384)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((205*I)/196608)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((11*I)/12288)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((31*I)/98304)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((19*I)/32768)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((31*I)/196608)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/98304)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((7*I)/16384)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((83*I)/196608)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((23*I)/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((97*I)/65536)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((21*I)/8192)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((109*I)/98304)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((109*I)/98304)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((7*I)/16384)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((83*I)/196608)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((11*I)/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((45*I)/65536)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((35*I)/16384)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((199*I)/196608)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((15*I)/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((187*I)/196608)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + (((15*I)/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((103*I)/98304)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + (((31*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((275*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/98304)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((323*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + (((7*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((155*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((35*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((173*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((71*I)/196608)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/24576)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((227*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((63*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((851*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((29*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/3072)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - (((3*I)/2048)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((35*I)/24576)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((27*I)/65536)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/49152)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((21*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((289*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((85*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((1121*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((29*I)/49152)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/6144)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/6144)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/49152)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/32768)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((21*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((265*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - ((I/24576)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/6144)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - ((I/24576)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 - ((I/24576)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/24576)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - (((61*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((305*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/1024)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((35*I)/12288)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((35*I)/24576)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((31*I)/98304)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/49152)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((13*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((161*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/16384)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((31*I)/196608)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/6144)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/32768)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((7*I)/16384)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((83*I)/196608)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((23*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((97*I)/65536)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((87*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((1123*I)/196608)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((123*I)/16384)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((623*I)/196608)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((13*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((161*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((109*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((15*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((187*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((7*I)/16384)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((83*I)/196608)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - (((11*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((45*I)/65536)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((27*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((343*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((49*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((257*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((21*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((265*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((15*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((187*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((19*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((239*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((75*I)/16384)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((431*I)/196608)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((31*I)/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((395*I)/196608)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - (((31*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((215*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - (((63*I)/16384)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((563*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((31*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((75*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((35*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((147*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((63*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((255*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((85*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((21*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((365*I)/16384)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((37*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((13*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((45*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((23*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((87*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((343*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((183*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((39*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((23*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((15*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((39*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((27*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((91*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((287*I)/16384)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((31*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((35*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((19*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((35*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((105*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((45*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((31*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((35*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((155*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((63*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((63*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((127*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((63*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((31*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((155*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((75*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((315*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((27*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((35*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((147*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((595*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((57*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((63*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((255*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((1023*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((13*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((53*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((85*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((341*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1365*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((85*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((547*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((57*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((37*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((63*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((19*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((47*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((23*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((45*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((173*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((41*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((49*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((23*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((41*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((87*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((343*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1367*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((1095*I)/16384)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((59*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((39*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((9*I)/512)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((23*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((63*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((39*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((135*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((49*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((27*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((91*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((347*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((427*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((93*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((31*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((57*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((35*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((91*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((25*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((35*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((99*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((615*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((67*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((45*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((75*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((31*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((35*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((51*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((217*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((93*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((63*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((67*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((315*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((127*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((127*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((255*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^3*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^5*Zeta[3])/Pi^3 + (((931*I)/11796480)*ep^7*Zeta[3])/Pi + (((3*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((931*I)/11796480)*ep^8*G[0, x]*Zeta[3])/Pi - ((I/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((43*I)/196608)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((1481*I)/23592960)*ep^8*G[1, x]*Zeta[3])/Pi - (((3*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/2048)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((11*I)/6144)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - ((I/98304)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((27*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((223*I)/196608)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((65*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((925*I)/196608)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((11*I)/6144)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((11*I)/6144)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((37*I)/16384)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((137*I)/196608)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((27*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((311*I)/196608)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((27*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((179*I)/98304)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((79*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((755*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((3*I)/8192)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((147*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((65*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((133*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((59*I)/8192)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((27*I)/16384)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((95*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((135*I)/16384)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((95*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((71*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((183*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((311*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((147*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((351*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((65*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((133*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((405*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/512)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((61*I)/8192)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((361*I)/16384)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/1024)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((61*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((27*I)/16384)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((95*I)/16384)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((367*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((189*I)/8192)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((129*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((95*I)/16384)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((163*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((331*I)/16384)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((231*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((159*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((391*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((33*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 - (((883*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 - (((33*I)/8192)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((79*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((33*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((33*I)/2048)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - ((I/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((291*I)/32768)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((45*I)/8192)*ep^5*Zeta[5])/Pi^5 + (((249*I)/40960)*ep^7*Zeta[5])/Pi^3 + (((45*I)/8192)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((249*I)/40960)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((297*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((339*I)/65536)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((45*I)/8192)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((45*I)/2048)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((27*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((909*I)/81920)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((45*I)/8192)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((4563*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((45*I)/2048)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((45*I)/2048)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((135*I)/16384)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((1089*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((819*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((3321*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((2007*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((567*I)/8192)*ep^7*Zeta[7])/Pi^5 + (((567*I)/8192)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((6717*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - (I/16384)/Pi^5 + (((5*I)/196608)*ep^2)/Pi^3 - (((53*I)/23592960)*ep^4)/Pi - ((7747*I)/1981808640)*ep^6*Pi - ((472673*I)/95126814720)*ep^8*Pi^3 + ((I/4096)*ep*G[0, x])/Pi^5 - (((13*I)/98304)*ep^3*G[0, x])/Pi^3 - (((19*I)/1474560)*ep^5*G[0, x])/Pi - ((559*I)/990904320)*ep^7*Pi*G[0, x] + ((I/16384)*ep*G[1, x])/Pi^5 - (((11*I)/196608)*ep^3*G[1, x])/Pi^3 + (((721*I)/23592960)*ep^5*G[1, x])/Pi + ((3779*I)/660602880)*ep^7*Pi*G[1, x] - ((I/1024)*ep^2*G[0, 0, x])/Pi^5 + (((55*I)/98304)*ep^4*G[0, 0, x])/Pi^3 + (((433*I)/5898240)*ep^6*G[0, 0, x])/Pi + ((18289*I)/990904320)*ep^8*Pi*G[0, 0, x] - ((I/4096)*ep^2*G[0, 1, x])/Pi^5 + (((5*I)/24576)*ep^4*G[0, 1, x])/Pi^3 - (((221*I)/1966080)*ep^6*G[0, 1, x])/Pi - ((671*I)/41287680)*ep^8*Pi*G[0, 1, x] - ((I/16384)*ep^2*G[1, 0, x])/Pi^5 + (((17*I)/196608)*ep^4*G[1, 0, x])/Pi^3 - (((1273*I)/23592960)*ep^6*G[1, 0, x])/Pi - ((14771*I)/1981808640)*ep^8*Pi*G[1, 0, x] - ((I/16384)*ep^2*G[1, 1, x])/Pi^5 + (((11*I)/196608)*ep^4*G[1, 1, x])/Pi^3 - (((721*I)/23592960)*ep^6*G[1, 1, x])/Pi - ((3779*I)/660602880)*ep^8*Pi*G[1, 1, x] + ((I/256)*ep^3*G[0, 0, 0, x])/Pi^5 - (((223*I)/98304)*ep^5*G[0, 0, 0, x])/Pi^3 - (((1861*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi + (((15*I)/16384)*ep^3*G[0, 0, 1, x])/Pi^5 - (((167*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 + (((9887*I)/23592960)*ep^7*G[0, 0, 1, x])/Pi + (((3*I)/8192)*ep^3*G[0, 1, 0, x])/Pi^5 - (((37*I)/98304)*ep^5*G[0, 1, 0, x])/Pi^3 + (((809*I)/3932160)*ep^7*G[0, 1, 0, x])/Pi + ((I/4096)*ep^3*G[0, 1, 1, x])/Pi^5 - (((5*I)/24576)*ep^5*G[0, 1, 1, x])/Pi^3 + (((221*I)/1966080)*ep^7*G[0, 1, 1, x])/Pi - ((I/8192)*ep^5*G[1, 0, 0, x])/Pi^3 + ((I/9216)*ep^7*G[1, 0, 0, x])/Pi + ((I/16384)*ep^3*G[1, 0, 1, x])/Pi^5 - ((I/196608)*ep^5*G[1, 0, 1, x])/Pi^3 + (((177*I)/2621440)*ep^7*G[1, 0, 1, x])/Pi + ((I/16384)*ep^3*G[1, 1, 0, x])/Pi^5 - (((17*I)/196608)*ep^5*G[1, 1, 0, x])/Pi^3 + (((1273*I)/23592960)*ep^7*G[1, 1, 0, x])/Pi + ((I/16384)*ep^3*G[1, 1, 1, x])/Pi^5 - (((11*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 + (((721*I)/23592960)*ep^7*G[1, 1, 1, x])/Pi - ((I/64)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((895*I)/98304)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((7573*I)/5898240)*ep^8*G[0, 0, 0, 0, x])/Pi - (((61*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((239*I)/65536)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((37117*I)/23592960)*ep^8*G[0, 0, 0, 1, x])/Pi - (((21*I)/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((293*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((19421*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi - (((11*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((115*I)/196608)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((2111*I)/4718592)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/4096)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((25*I)/49152)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((277*I)/655360)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/2048)*ep^4*G[0, 1, 0, 1, x])/Pi^5 + (((19*I)/49152)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((407*I)/2949120)*ep^8*G[0, 1, 0, 1, x])/Pi - (((3*I)/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((37*I)/98304)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((809*I)/3932160)*ep^8*G[0, 1, 1, 0, x])/Pi - ((I/4096)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((5*I)/24576)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((221*I)/1966080)*ep^8*G[0, 1, 1, 1, x])/Pi + (((5*I)/16384)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((23*I)/196608)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((5683*I)/23592960)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((25*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((1927*I)/11796480)*ep^8*G[1, 0, 0, 1, x])/Pi - (((3*I)/16384)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((23*I)/196608)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((259*I)/2621440)*ep^8*G[1, 0, 1, 0, x])/Pi - ((I/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + ((I/196608)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((177*I)/2621440)*ep^8*G[1, 0, 1, 1, x])/Pi + ((I/8192)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - ((I/9216)*ep^8*G[1, 1, 0, 0, x])/Pi - ((I/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + ((I/196608)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((177*I)/2621440)*ep^8*G[1, 1, 0, 1, x])/Pi - ((I/16384)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((17*I)/196608)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((1273*I)/23592960)*ep^8*G[1, 1, 1, 0, x])/Pi - ((I/16384)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((11*I)/196608)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((721*I)/23592960)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/16)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((3583*I)/98304)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + (((249*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((3001*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + (((83*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((1211*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((49*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((187*I)/65536)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((335*I)/196608)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + (((13*I)/8192)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 - (((131*I)/98304)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + (((17*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((241*I)/196608)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((31*I)/65536)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/2048)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + ((I/12288)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + ((I/49152)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + (((7*I)/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((71*I)/98304)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + ((I/1024)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((25*I)/49152)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((19*I)/49152)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((37*I)/98304)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/24576)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - (((3*I)/2048)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((17*I)/16384)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + ((I/32768)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((77*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((7*I)/16384)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((67*I)/196608)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/32768)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/196608)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - ((I/196608)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((5*I)/16384)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((23*I)/196608)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((25*I)/98304)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((23*I)/196608)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - ((I/196608)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - ((I/8192)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - ((I/196608)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((17*I)/196608)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/4)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((14335*I)/98304)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - (((1009*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((12305*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((335*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((4967*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((221*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((879*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((439*I)/65536)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((47*I)/8192)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 + (((493*I)/98304)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 - (((71*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((1055*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/65536)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + (((153*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((421*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((25*I)/49152)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/1024)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - (((23*I)/8192)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((87*I)/32768)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((283*I)/196608)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - (((13*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((131*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/65536)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((69*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((925*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + (((11*I)/1024)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 - (((115*I)/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((115*I)/49152)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/12288)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/49152)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((13*I)/8192)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((137*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 + (((19*I)/24576)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((41*I)/32768)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/1024)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((149*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/12288)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/49152)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - (((7*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + (((71*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((25*I)/49152)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/49152)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((37*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/24576)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + (((89*I)/16384)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((253*I)/196608)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((11*I)/4096)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((167*I)/49152)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((29*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((71*I)/24576)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((41*I)/98304)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/16384)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((55*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((21*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((95*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((15*I)/16384)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((155*I)/196608)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/24576)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((49*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((35*I)/32768)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((7*I)/16384)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((67*I)/196608)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((3*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((23*I)/196608)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/196608)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((17*I)/16384)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((77*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((7*I)/16384)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((67*I)/196608)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - (((3*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/196608)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((23*I)/196608)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((25*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((23*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/196608)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/196608)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((17*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + (I*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((4065*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((1351*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((949*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((179*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((307*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((109*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((667*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((45*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((69*I)/8192)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((47*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((23*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((191*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((945*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/512)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((23*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((17*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((63*I)/8192)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((157*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((31*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((17*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((63*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((325*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((27*I)/512)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((47*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((25*I)/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/1024)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((75*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/1024)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((31*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((19*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((31*I)/16384)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((33*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((89*I)/16384)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((4*I)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((16321*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((5431*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3941*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((699*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((1291*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((709*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((2719*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((175*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((225*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((31*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((179*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((195*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((339*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((4019*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((85*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((47*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/512)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((157*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((679*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((45*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((93*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((59*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((47*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((169*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((959*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((4449*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((121*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((47*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/64)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((45*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((37*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((223*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((949*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((23*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((103*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((173*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((63*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((81*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((319*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1349*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((59*I)/256)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((223*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((49*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((59*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((35*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/64)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((49*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((29*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((33*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((91*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((43*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((27*I)/512)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((47*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((25*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((965*I)/16384)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((113*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((91*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((27*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((111*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((17*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((75*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((29*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((53*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((83*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((63*I)/16384)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((35*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((129*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/16384)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((33*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((75*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((31*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/16384)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((33*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((89*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^3*Zeta[3])/Pi^5 + (((11*I)/196608)*ep^5*Zeta[3])/Pi^3 + (((553*I)/23592960)*ep^7*Zeta[3])/Pi - (((19*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((55*I)/49152)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((1687*I)/11796480)*ep^8*G[0, x]*Zeta[3])/Pi + (((3*I)/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((11*I)/65536)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((4973*I)/23592960)*ep^8*G[1, x]*Zeta[3])/Pi + (((85*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((143*I)/24576)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((77*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((7*I)/16384)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((23*I)/196608)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((3*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((11*I)/65536)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((349*I)/8192)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((605*I)/24576)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((155*I)/196608)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((9*I)/8192)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((77*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((31*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((463*I)/196608)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((7*I)/16384)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((23*I)/196608)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((3*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((11*I)/65536)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((1405*I)/8192)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((47*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((75*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((83*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((25*I)/4096)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((85*I)/16384)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((65*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((21*I)/16384)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((31*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((31*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((7*I)/16384)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5629*I)/8192)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((459*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((221*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((157*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((525*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((41*I)/8192)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((143*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((355*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((33*I)/1024)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((23*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((19*I)/2048)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((25*I)/4096)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((9*I)/512)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((99*I)/4096)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((133*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + ((I/16384)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((31*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((85*I)/16384)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((65*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((31*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((31*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((7*I)/16384)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((11*I)/32768)*ep^6*Zeta[3]^2)/Pi^5 - (((919*I)/393216)*ep^8*Zeta[3]^2)/Pi^3 + (((11*I)/1024)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((135*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((451*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((131*I)/8192)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((191*I)/32768)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((135*I)/32768)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((177*I)/81920)*ep^5*Zeta[5])/Pi^5 + (((271*I)/65536)*ep^7*Zeta[5])/Pi^3 - (((321*I)/40960)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((139*I)/81920)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((477*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((1869*I)/327680)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((1959*I)/40960)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((879*I)/40960)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((657*I)/81920)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((477*I)/81920)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((8511*I)/40960)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((921*I)/16384)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((1131*I)/40960)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((879*I)/40960)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((63*I)/4096)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((2637*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((657*I)/81920)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((477*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((1005*I)/16384)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((5625*I)/114688)*ep^7*Zeta[7])/Pi^5 - (((657*I)/57344)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((8649*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((I/98304)*ep^2)/Pi^3 + (((43*I)/5898240)*ep^4)/Pi + ((5351*I)/990904320)*ep^6*Pi + ((117053*I)/19818086400)*ep^8*Pi^3 - ((I/98304)*ep^3*G[0, x])/Pi^3 - (((43*I)/5898240)*ep^5*G[0, x])/Pi - ((5351*I)/990904320)*ep^7*Pi*G[0, x] - ((I/49152)*ep^3*G[1, x])/Pi^3 - (((43*I)/2949120)*ep^5*G[1, x])/Pi - ((5351*I)/495452160)*ep^7*Pi*G[1, x] + ((I/98304)*ep^4*G[0, 0, x])/Pi^3 + (((43*I)/5898240)*ep^6*G[0, 0, x])/Pi + ((5351*I)/990904320)*ep^8*Pi*G[0, 0, x] + ((I/24576)*ep^4*G[0, 1, x])/Pi^3 + (((43*I)/1474560)*ep^6*G[0, 1, x])/Pi + ((5351*I)/247726080)*ep^8*Pi*G[0, 1, x] + ((I/49152)*ep^4*G[1, 0, x])/Pi^3 + (((43*I)/2949120)*ep^6*G[1, 0, x])/Pi + ((5351*I)/495452160)*ep^8*Pi*G[1, 0, x] + ((I/49152)*ep^4*G[1, 1, x])/Pi^3 + (((43*I)/2949120)*ep^6*G[1, 1, x])/Pi + ((5351*I)/495452160)*ep^8*Pi*G[1, 1, x] - ((I/98304)*ep^5*G[0, 0, 0, x])/Pi^3 - (((43*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi + ((I/16384)*ep^3*G[0, 0, 1, x])/Pi^5 - (((29*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 - (((1543*I)/23592960)*ep^7*G[0, 0, 1, x])/Pi - ((I/24576)*ep^5*G[0, 1, 0, x])/Pi^3 - (((43*I)/1474560)*ep^7*G[0, 1, 0, x])/Pi - ((I/24576)*ep^5*G[0, 1, 1, x])/Pi^3 - (((43*I)/1474560)*ep^7*G[0, 1, 1, x])/Pi - ((I/49152)*ep^5*G[1, 0, 0, x])/Pi^3 - (((43*I)/2949120)*ep^7*G[1, 0, 0, x])/Pi - ((I/16384)*ep^3*G[1, 0, 1, x])/Pi^5 + (((5*I)/196608)*ep^5*G[1, 0, 1, x])/Pi^3 - (((521*I)/23592960)*ep^7*G[1, 0, 1, x])/Pi - ((I/49152)*ep^5*G[1, 1, 0, x])/Pi^3 - (((43*I)/2949120)*ep^7*G[1, 1, 0, x])/Pi - ((I/49152)*ep^5*G[1, 1, 1, x])/Pi^3 - (((43*I)/2949120)*ep^7*G[1, 1, 1, x])/Pi + ((I/98304)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((43*I)/5898240)*ep^8*G[0, 0, 0, 0, x])/Pi - (((3*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((71*I)/196608)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((3253*I)/23592960)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((29*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((1543*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi - (((5*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((27*I)/65536)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((737*I)/7864320)*ep^8*G[0, 0, 1, 1, x])/Pi + ((I/24576)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((43*I)/1474560)*ep^8*G[0, 1, 0, 0, x])/Pi + ((I/8192)*ep^4*G[0, 1, 0, 1, x])/Pi^5 - (((5*I)/98304)*ep^6*G[0, 1, 0, 1, x])/Pi^3 + (((521*I)/11796480)*ep^8*G[0, 1, 0, 1, x])/Pi + ((I/24576)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((43*I)/1474560)*ep^8*G[0, 1, 1, 0, x])/Pi + ((I/24576)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((43*I)/1474560)*ep^8*G[0, 1, 1, 1, x])/Pi + ((I/49152)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((43*I)/2949120)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/12288)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((43*I)/737280)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/16384)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((5*I)/196608)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((521*I)/23592960)*ep^8*G[1, 0, 1, 0, x])/Pi + (((5*I)/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((19*I)/65536)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((49*I)/7864320)*ep^8*G[1, 0, 1, 1, x])/Pi + ((I/49152)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((43*I)/2949120)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((5*I)/196608)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((521*I)/23592960)*ep^8*G[1, 1, 0, 1, x])/Pi + ((I/49152)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((43*I)/2949120)*ep^8*G[1, 1, 1, 0, x])/Pi + ((I/49152)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((43*I)/2949120)*ep^8*G[1, 1, 1, 1, x])/Pi - ((I/98304)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((155*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((71*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((15*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((227*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((29*I)/196608)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/49152)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((27*I)/65536)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((21*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((289*I)/196608)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - ((I/24576)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/6144)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/32768)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - ((I/24576)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/98304)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - ((I/24576)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - ((I/24576)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - ((I/49152)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((29*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/12288)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - ((I/12288)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/16384)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/196608)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/98304)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 - (((5*I)/16384)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/65536)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((21*I)/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((265*I)/196608)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - ((I/49152)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/12288)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - ((I/16384)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/196608)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/65536)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - ((I/49152)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - ((I/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/196608)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - ((I/49152)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - ((I/49152)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + ((I/98304)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - (((15*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((323*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((7*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((155*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((35*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((173*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((71*I)/196608)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/24576)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 - (((15*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((227*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((63*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 + (((851*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((29*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/3072)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((35*I)/24576)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((27*I)/65536)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/49152)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 - (((21*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((289*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((85*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((1121*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + ((I/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((29*I)/49152)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/6144)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/6144)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/49152)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/32768)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((21*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((265*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + ((I/24576)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/6144)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + ((I/24576)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + ((I/24576)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/24576)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/49152)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((71*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((29*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/32768)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/12288)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/49152)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 + ((I/12288)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + ((I/12288)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/196608)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/6144)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((31*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/65536)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 + (((21*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((265*I)/196608)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((85*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((1097*I)/196608)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + ((I/49152)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((29*I)/98304)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/12288)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/12288)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/196608)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/65536)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((21*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((265*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + ((I/49152)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/12288)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/16384)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/65536)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + ((I/49152)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + ((I/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/196608)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + ((I/49152)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/49152)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + (((31*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((75*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((35*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((147*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((63*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((255*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((85*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((21*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((15*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((85*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/16384)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((21*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/16384)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((63*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((31*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((155*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((75*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((315*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((35*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((147*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((595*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((57*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((25*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((63*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((255*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((1023*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((53*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((85*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((341*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1365*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((85*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((63*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((29*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((37*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((85*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((341*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1365*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((85*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^3*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^5*Zeta[3])/Pi^3 - (((931*I)/11796480)*ep^7*Zeta[3])/Pi - (((3*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((931*I)/11796480)*ep^8*G[0, x]*Zeta[3])/Pi - (((3*I)/4096)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((11*I)/12288)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((931*I)/5898240)*ep^8*G[1, x]*Zeta[3])/Pi + (((3*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((3*I)/2048)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((11*I)/6144)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((3*I)/4096)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((11*I)/12288)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((3*I)/4096)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((11*I)/12288)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((65*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((925*I)/196608)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((3*I)/2048)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((11*I)/6144)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((3*I)/2048)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((11*I)/6144)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((7*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((131*I)/196608)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((3*I)/8192)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((147*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((65*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((133*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/8192)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((61*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((311*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((147*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((351*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((65*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((133*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((405*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/512)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((61*I)/8192)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((65*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((61*I)/16384)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((333*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((61*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((33*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 + (((883*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 + (((33*I)/8192)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 + (((33*I)/4096)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((33*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((33*I)/2048)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((33*I)/4096)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((33*I)/4096)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((45*I)/8192)*ep^5*Zeta[5])/Pi^5 - (((249*I)/40960)*ep^7*Zeta[5])/Pi^3 - (((45*I)/8192)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((249*I)/40960)*ep^8*G[0, x]*Zeta[5])/Pi^3 - (((45*I)/4096)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((249*I)/20480)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((45*I)/8192)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((45*I)/2048)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 + (((45*I)/4096)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((45*I)/4096)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((45*I)/8192)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((4563*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((45*I)/2048)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((45*I)/2048)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((45*I)/4096)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((837*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((45*I)/4096)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((45*I)/4096)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((2007*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((567*I)/8192)*ep^7*Zeta[7])/Pi^5 - (((567*I)/8192)*ep^8*G[0, x]*Zeta[7])/Pi^5 - (((567*I)/4096)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - (I/32768)/Pi^5 + (((7*I)/393216)*ep^2)/Pi^3 + (((119*I)/47185920)*ep^4)/Pi + ((197*I)/264241152)*ep^6*Pi + ((63701*I)/135895449600)*ep^8*Pi^3 + ((I/8192)*ep*G[0, x])/Pi^5 - (((7*I)/98304)*ep^3*G[0, x])/Pi^3 - (((119*I)/11796480)*ep^5*G[0, x])/Pi - ((197*I)/66060288)*ep^7*Pi*G[0, x] + ((I/32768)*ep*G[1, x])/Pi^5 + ((I/393216)*ep^3*G[1, x])/Pi^3 + (((569*I)/47185920)*ep^5*G[1, x])/Pi + ((39853*I)/3963617280)*ep^7*Pi*G[1, x] - ((I/2048)*ep^2*G[0, 0, x])/Pi^5 + (((7*I)/24576)*ep^4*G[0, 0, x])/Pi^3 + (((119*I)/2949120)*ep^6*G[0, 0, x])/Pi + ((197*I)/16515072)*ep^8*Pi*G[0, 0, x] - ((I/16384)*ep^2*G[0, 1, x])/Pi^5 + ((I/196608)*ep^4*G[0, 1, x])/Pi^3 - (((177*I)/2621440)*ep^6*G[0, 1, x])/Pi - ((58243*I)/1981808640)*ep^8*Pi*G[0, 1, x] - ((I/8192)*ep^2*G[1, 0, x])/Pi^5 + (((5*I)/98304)*ep^4*G[1, 0, x])/Pi^3 - (((53*I)/11796480)*ep^6*G[1, 0, x])/Pi - ((7747*I)/990904320)*ep^8*Pi*G[1, 0, x] - ((I/32768)*ep^2*G[1, 1, x])/Pi^5 - ((I/393216)*ep^4*G[1, 1, x])/Pi^3 - (((569*I)/47185920)*ep^6*G[1, 1, x])/Pi - ((39853*I)/3963617280)*ep^8*Pi*G[1, 1, x] + ((I/512)*ep^3*G[0, 0, 0, x])/Pi^5 - (((7*I)/6144)*ep^5*G[0, 0, 0, x])/Pi^3 - (((119*I)/737280)*ep^7*G[0, 0, 0, x])/Pi + (((3*I)/8192)*ep^3*G[0, 0, 1, x])/Pi^5 - (((9*I)/32768)*ep^5*G[0, 0, 1, x])/Pi^3 + (((2819*I)/11796480)*ep^7*G[0, 0, 1, x])/Pi + (((3*I)/16384)*ep^3*G[0, 1, 0, x])/Pi^5 - (((23*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 + (((259*I)/2621440)*ep^7*G[0, 1, 0, x])/Pi - (((3*I)/16384)*ep^3*G[0, 1, 1, x])/Pi^5 + (((17*I)/65536)*ep^5*G[0, 1, 1, x])/Pi^3 + (((2261*I)/23592960)*ep^7*G[0, 1, 1, x])/Pi + ((I/2048)*ep^3*G[1, 0, 0, x])/Pi^5 - (((13*I)/49152)*ep^5*G[1, 0, 0, x])/Pi^3 - (((19*I)/737280)*ep^7*G[1, 0, 0, x])/Pi + (((3*I)/16384)*ep^3*G[1, 0, 1, x])/Pi^5 - (((9*I)/65536)*ep^5*G[1, 0, 1, x])/Pi^3 + (((1259*I)/23592960)*ep^7*G[1, 0, 1, x])/Pi + ((I/8192)*ep^3*G[1, 1, 0, x])/Pi^5 - (((5*I)/98304)*ep^5*G[1, 1, 0, x])/Pi^3 + (((53*I)/11796480)*ep^7*G[1, 1, 0, x])/Pi + ((I/32768)*ep^3*G[1, 1, 1, x])/Pi^5 + ((I/393216)*ep^5*G[1, 1, 1, x])/Pi^3 + (((569*I)/47185920)*ep^7*G[1, 1, 1, x])/Pi - ((I/128)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((7*I)/1536)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((119*I)/184320)*ep^8*G[0, 0, 0, 0, x])/Pi - (((7*I)/4096)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((77*I)/49152)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((5027*I)/5898240)*ep^8*G[0, 0, 0, 1, x])/Pi - (((5*I)/8192)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((61*I)/98304)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((5021*I)/11796480)*ep^8*G[0, 0, 1, 0, x])/Pi + ((I/8192)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((25*I)/98304)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((3487*I)/11796480)*ep^8*G[0, 0, 1, 1, x])/Pi - (((7*I)/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((67*I)/196608)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((423*I)/2621440)*ep^8*G[0, 1, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[0, 1, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((1259*I)/11796480)*ep^8*G[0, 1, 0, 1, x])/Pi + ((I/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((29*I)/196608)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((2999*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi + (((19*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((259*I)/196608)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((4933*I)/23592960)*ep^8*G[0, 1, 1, 1, x])/Pi - ((I/512)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((55*I)/49152)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((433*I)/2949120)*ep^8*G[1, 0, 0, 0, x])/Pi - ((I/2048)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((5*I)/12288)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((221*I)/983040)*ep^8*G[1, 0, 0, 1, x])/Pi - (((5*I)/16384)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((49*I)/196608)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((1997*I)/23592960)*ep^8*G[1, 0, 1, 0, x])/Pi - (((7*I)/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((79*I)/196608)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((197*I)/7864320)*ep^8*G[1, 0, 1, 1, x])/Pi - ((I/2048)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((13*I)/49152)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((19*I)/737280)*ep^8*G[1, 1, 0, 0, x])/Pi - (((3*I)/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((9*I)/65536)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((1259*I)/23592960)*ep^8*G[1, 1, 0, 1, x])/Pi - ((I/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((53*I)/11796480)*ep^8*G[1, 1, 1, 0, x])/Pi - ((I/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - ((I/393216)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((569*I)/47185920)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/32)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/384)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + (((15*I)/2048)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((11*I)/1536)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + (((5*I)/2048)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/12288)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/4096)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((25*I)/49152)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((29*I)/32768)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/1024)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 - (((19*I)/24576)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/32768)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((17*I)/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((233*I)/98304)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((15*I)/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((155*I)/196608)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/24576)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((49*I)/98304)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + (((9*I)/8192)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((35*I)/32768)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/16384)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/65536)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/32768)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((17*I)/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((79*I)/65536)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - (((83*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((1091*I)/196608)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + ((I/128)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((223*I)/49152)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + (((15*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((167*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((37*I)/49152)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + ((I/2048)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/12288)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((9*I)/16384)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((31*I)/65536)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/32768)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((9*I)/16384)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((101*I)/196608)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((23*I)/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((287*I)/196608)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + ((I/512)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((55*I)/49152)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/12288)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/16384)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((49*I)/196608)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((7*I)/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((79*I)/196608)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/49152)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/65536)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((5*I)/98304)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + ((I/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + ((I/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/8)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/96)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - (((31*I)/1024)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((249*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((41*I)/4096)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((599*I)/49152)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((11*I)/2048)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((31*I)/6144)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((161*I)/49152)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((13*I)/4096)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 + (((131*I)/49152)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/6144)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((13*I)/4096)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((61*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + (((25*I)/8192)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((29*I)/98304)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/24576)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - (((7*I)/4096)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((71*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((29*I)/12288)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((35*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/24576)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((15*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((199*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((81*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((355*I)/32768)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((31*I)/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((331*I)/196608)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/16384)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((31*I)/32768)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/16384)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((127*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((33*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((139*I)/32768)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((11*I)/16384)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((103*I)/196608)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/24576)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + (((49*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - (((17*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((209*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((13*I)/16384)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((193*I)/196608)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + (((81*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((1069*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + (((339*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((1473*I)/65536)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/32)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((895*I)/49152)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((61*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((239*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - (((21*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((293*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((115*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((25*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((19*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((37*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/12288)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((17*I)/16384)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((181*I)/196608)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/24576)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((49*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((53*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((13*I)/16384)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((145*I)/196608)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((25*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((103*I)/65536)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((87*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((373*I)/65536)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/128)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((223*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((15*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((167*I)/98304)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((37*I)/49152)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/12288)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/16384)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((31*I)/65536)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - (((9*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((101*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((23*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((287*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - ((I/512)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((55*I)/49152)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/12288)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((49*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((7*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((79*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/49152)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/65536)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - ((I/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/393216)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/2)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((63*I)/512)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((167*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((27*I)/1024)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((47*I)/4096)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((33*I)/4096)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((77*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/512)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((25*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((77*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((177*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((17*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((29*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((79*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((337*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((63*I)/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((17*I)/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((35*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((129*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((27*I)/16384)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((19*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((73*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((49*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((77*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((337*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1363*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/8)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((249*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((83*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((49*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((17*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((33*I)/16384)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((29*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((89*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((343*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/32)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((61*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((17*I)/16384)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((25*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((87*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((2*I)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((127*I)/256)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((675*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((59*I)/512)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((179*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((151*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((167*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((45*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((71*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((47*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((69*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((473*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/256)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((23*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((73*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((81*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((41*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((37*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((333*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((865*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((47*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((25*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((37*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((65*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((181*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((37*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((45*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((25*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((81*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((335*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1361*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((127*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((23*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((33*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((23*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((39*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((131*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((513*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((59*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((27*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((23*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((75*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((297*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((23*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((51*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((233*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((69*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((177*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((333*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((1361*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((5459*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/2)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((1009*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((335*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((221*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((47*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((71*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((23*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((69*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/512)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((65*I)/16384)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((45*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((37*I)/16384)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((37*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((35*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((93*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((345*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1367*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/8)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((249*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((83*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((49*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((17*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((33*I)/16384)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((29*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((89*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((343*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/32)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((61*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((25*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((87*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/32768)*ep^3*Zeta[3])/Pi^5 - (((77*I)/393216)*ep^5*Zeta[3])/Pi^3 - (((1309*I)/47185920)*ep^7*Zeta[3])/Pi - (((11*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((77*I)/98304)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((1309*I)/11796480)*ep^8*G[0, x]*Zeta[3])/Pi + (((13*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((275*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((6139*I)/47185920)*ep^8*G[1, x]*Zeta[3])/Pi + (((11*I)/2048)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((77*I)/24576)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((31*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((463*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((11*I)/98304)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((13*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((275*I)/393216)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((11*I)/512)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((77*I)/6144)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((27*I)/8192)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((125*I)/32768)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((21*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((353*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((99*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((449*I)/65536)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((19*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((55*I)/24576)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((7*I)/65536)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((11*I)/98304)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((13*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((275*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((11*I)/128)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - ((I/256)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((35*I)/8192)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((95*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - ((I/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((89*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((371*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((85*I)/4096)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((13*I)/16384)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((71*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((19*I)/4096)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((13*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((11*I)/32)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((21*I)/1024)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((117*I)/8192)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((103*I)/8192)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((367*I)/8192)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((39*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((105*I)/8192)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((69*I)/16384)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((361*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((1459*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((349*I)/4096)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((33*I)/16384)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((81*I)/16384)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((343*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((85*I)/4096)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((13*I)/16384)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((71*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((19*I)/4096)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((13*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((121*I)/65536)*ep^6*Zeta[3]^2)/Pi^5 + (((847*I)/786432)*ep^8*Zeta[3]^2)/Pi^3 + (((121*I)/16384)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((407*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((121*I)/4096)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((767*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((11*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((407*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((273*I)/163840)*ep^5*Zeta[5])/Pi^5 - (((637*I)/655360)*ep^7*Zeta[5])/Pi^3 - (((273*I)/40960)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((637*I)/163840)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((1527*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((7331*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((273*I)/10240)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((2637*I)/81920)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((177*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((1527*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((273*I)/2560)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((2721*I)/40960)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((2511*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((6489*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((321*I)/20480)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((711*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((177*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((1527*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((3003*I)/163840)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((2313*I)/229376)*ep^7*Zeta[7])/Pi^5 - (((2313*I)/57344)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((29439*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + (I/16384)/Pi^5 - (((5*I)/196608)*ep^2)/Pi^3 - (((571*I)/23592960)*ep^4)/Pi - ((127*I)/660602880)*ep^6*Pi - ((188437*I)/31708938240)*ep^8*Pi^3 + ((I/8192)*ep*G[0, x])/Pi^5 - (((7*I)/49152)*ep^3*G[0, x])/Pi^3 + (((839*I)/11796480)*ep^5*G[0, x])/Pi - ((323*I)/82575360)*ep^7*Pi*G[0, x] + ((I/16384)*ep*G[1, x])/Pi^5 - (((35*I)/196608)*ep^3*G[1, x])/Pi^3 + (((883*I)/7864320)*ep^5*G[1, x])/Pi - ((9533*I)/660602880)*ep^7*Pi*G[1, x] - ((I/2048)*ep^2*G[0, 0, x])/Pi^5 + (((47*I)/98304)*ep^4*G[0, 0, x])/Pi^3 - (((973*I)/5898240)*ep^6*G[0, 0, x])/Pi + ((4003*I)/330301440)*ep^8*Pi*G[0, 0, x] - (((3*I)/8192)*ep^2*G[0, 1, x])/Pi^5 + (((37*I)/98304)*ep^4*G[0, 1, x])/Pi^3 - (((2219*I)/11796480)*ep^6*G[0, 1, x])/Pi - ((239*I)/990904320)*ep^8*Pi*G[0, 1, x] - (((5*I)/8192)*ep^2*G[1, 0, x])/Pi^5 + (((73*I)/98304)*ep^4*G[1, 0, x])/Pi^3 - (((393*I)/1310720)*ep^6*G[1, 0, x])/Pi + ((659*I)/28311552)*ep^8*Pi*G[1, 0, x] - (((5*I)/16384)*ep^2*G[1, 1, x])/Pi^5 + (((37*I)/65536)*ep^4*G[1, 1, x])/Pi^3 - (((2399*I)/7864320)*ep^6*G[1, 1, x])/Pi + ((91571*I)/1981808640)*ep^8*Pi*G[1, 1, x] + (((5*I)/4096)*ep^3*G[0, 0, 0, x])/Pi^5 - (((113*I)/98304)*ep^5*G[0, 0, 0, x])/Pi^3 + (((13*I)/36864)*ep^7*G[0, 0, 0, x])/Pi + (((11*I)/16384)*ep^3*G[0, 0, 1, x])/Pi^5 - (((119*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 + (((7507*I)/23592960)*ep^7*G[0, 0, 1, x])/Pi + (((5*I)/4096)*ep^3*G[0, 1, 0, x])/Pi^5 - (((19*I)/16384)*ep^5*G[0, 1, 0, x])/Pi^3 + (((2401*I)/5898240)*ep^7*G[0, 1, 0, x])/Pi + (((7*I)/8192)*ep^3*G[0, 1, 1, x])/Pi^5 - (((89*I)/98304)*ep^5*G[0, 1, 1, x])/Pi^3 + (((4463*I)/11796480)*ep^7*G[0, 1, 1, x])/Pi + (((13*I)/8192)*ep^3*G[1, 0, 0, x])/Pi^5 - (((179*I)/98304)*ep^5*G[1, 0, 0, x])/Pi^3 + (((181*I)/262144)*ep^7*G[1, 0, 0, x])/Pi + (((19*I)/16384)*ep^3*G[1, 0, 1, x])/Pi^5 - (((235*I)/196608)*ep^5*G[1, 0, 1, x])/Pi^3 + (((13147*I)/23592960)*ep^7*G[1, 0, 1, x])/Pi + (((17*I)/8192)*ep^3*G[1, 1, 0, x])/Pi^5 - (((221*I)/98304)*ep^5*G[1, 1, 0, x])/Pi^3 + (((3167*I)/3932160)*ep^7*G[1, 1, 0, x])/Pi + (((13*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 - (((287*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 + (((6199*I)/7864320)*ep^7*G[1, 1, 1, x])/Pi - (((11*I)/4096)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((245*I)/98304)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((2147*I)/2949120)*ep^8*G[0, 0, 0, 0, x])/Pi - (((21*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((209*I)/196608)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((2729*I)/4718592)*ep^8*G[0, 0, 0, 1, x])/Pi - (((31*I)/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((113*I)/65536)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((14887*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi - (((15*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((57*I)/65536)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((1407*I)/2621440)*ep^8*G[0, 0, 1, 1, x])/Pi - (((3*I)/1024)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((67*I)/24576)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((623*I)/737280)*ep^8*G[0, 1, 0, 0, x])/Pi - (((15*I)/8192)*ep^4*G[0, 1, 0, 1, x])/Pi^5 + (((175*I)/98304)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((7223*I)/11796480)*ep^8*G[0, 1, 0, 1, x])/Pi - (((11*I)/4096)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((127*I)/49152)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((4999*I)/5898240)*ep^8*G[0, 1, 1, 0, x])/Pi - (((15*I)/8192)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((193*I)/98304)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((8951*I)/11796480)*ep^8*G[0, 1, 1, 1, x])/Pi - (((13*I)/4096)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((47*I)/12288)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((199*I)/131072)*ep^8*G[1, 0, 0, 0, x])/Pi - ((I/512)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((11*I)/6144)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((733*I)/737280)*ep^8*G[1, 0, 0, 1, x])/Pi - (((61*I)/16384)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((697*I)/196608)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((5729*I)/4718592)*ep^8*G[1, 0, 1, 0, x])/Pi - (((35*I)/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((443*I)/196608)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((1669*I)/1572864)*ep^8*G[1, 0, 1, 1, x])/Pi - (((45*I)/8192)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((547*I)/98304)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((7163*I)/3932160)*ep^8*G[1, 1, 0, 0, x])/Pi - (((59*I)/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((739*I)/196608)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((34051*I)/23592960)*ep^8*G[1, 1, 0, 1, x])/Pi - (((47*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((595*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((551*I)/262144)*ep^8*G[1, 1, 1, 0, x])/Pi - (((29*I)/16384)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((237*I)/65536)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((16103*I)/7864320)*ep^8*G[1, 1, 1, 1, x])/Pi + (((23*I)/4096)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((509*I)/98304)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + (((41*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((389*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + (((53*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((187*I)/65536)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((17*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((157*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((71*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((779*I)/196608)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + (((11*I)/4096)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 - (((41*I)/16384)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + (((51*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((189*I)/65536)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((15*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((57*I)/65536)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((13*I)/2048)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/512)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + (((7*I)/2048)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((77*I)/24576)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + (((37*I)/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((139*I)/32768)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + (((27*I)/8192)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((331*I)/98304)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((13*I)/2048)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((73*I)/12288)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + (((31*I)/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((367*I)/98304)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 + (((23*I)/4096)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((89*I)/16384)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((31*I)/8192)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((401*I)/98304)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + (((43*I)/8192)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((725*I)/98304)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + (((25*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((241*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/512)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((9*I)/4096)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((101*I)/49152)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((145*I)/16384)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((1621*I)/196608)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((43*I)/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((169*I)/32768)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((117*I)/16384)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((1345*I)/196608)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((59*I)/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((755*I)/196608)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((49*I)/4096)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((37*I)/3072)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + (((7*I)/1024)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((27*I)/4096)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((173*I)/16384)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((1993*I)/196608)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((107*I)/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((1363*I)/196608)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((127*I)/8192)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((1493*I)/98304)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((163*I)/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((2059*I)/196608)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + (((125*I)/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((1577*I)/98304)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + (((61*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((1775*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - (((47*I)/4096)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((1037*I)/98304)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - (((81*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((749*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((97*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((335*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((21*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((43*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((117*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((1265*I)/196608)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - (((9*I)/2048)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 + (((97*I)/24576)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 - (((65*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((685*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((259*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((151*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((553*I)/65536)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - (((5*I)/1024)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 + (((53*I)/12288)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - (((25*I)/4096)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((277*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/1024)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((123*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((453*I)/65536)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - (((19*I)/4096)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((73*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 - (((83*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((919*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((17*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((245*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((27*I)/2048)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((149*I)/12288)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - (((27*I)/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((287*I)/49152)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/128)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/1536)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - (((9*I)/2048)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((103*I)/24576)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((81*I)/8192)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((901*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - (((23*I)/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 + (((263*I)/49152)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 - (((65*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((749*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((59*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((249*I)/32768)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/512)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((311*I)/24576)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - (((15*I)/2048)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((169*I)/24576)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - (((77*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + (((291*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - (((51*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((209*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((27*I)/2048)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/1536)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - (((63*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((751*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 - (((47*I)/4096)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((547*I)/49152)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((63*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((817*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - (((25*I)/4096)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((161*I)/12288)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((31*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((215*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - (((79*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((835*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((59*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((7*I)/512)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((77*I)/6144)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - (((33*I)/4096)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((377*I)/49152)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 - (((35*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((129*I)/16384)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((23*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((313*I)/16384)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3469*I)/196608)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - (((21*I)/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((79*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - (((105*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((1189*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - (((73*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((299*I)/32768)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((281*I)/16384)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3149*I)/196608)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((83*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((329*I)/32768)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((221*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((2537*I)/196608)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((75*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((321*I)/65536)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((195*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((2413*I)/98304)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((105*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((1153*I)/98304)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((9*I)/512)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((101*I)/6144)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((37*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((147*I)/16384)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((401*I)/16384)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((4501*I)/196608)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((115*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((1363*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - (((325*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((3761*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((195*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((2507*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((71*I)/2048)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((1637*I)/49152)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((5*I)/256)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((235*I)/12288)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((469*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5425*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((299*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((3827*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((345*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((4015*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((443*I)/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((5635*I)/196608)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - (((335*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((4243*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - (((125*I)/16384)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((1517*I)/65536)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + (((95*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((161*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((185*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((29*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((209*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/128)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((93*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((75*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((245*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/128)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((19*I)/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((33*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((161*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((65*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((175*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((311*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((19*I)/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((11*I)/1024)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((25*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((53*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((21*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/256)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((267*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/1024)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((45*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/1024)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((219*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((35*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((115*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((209*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((55*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((53*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((59*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((27*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((17*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((169*I)/8192)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/1024)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((53*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((33*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((141*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((39*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((129*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((155*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((29*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((59*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((17*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((169*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((47*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((129*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((99*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((29*I)/1024)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((31*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((157*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((99*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((55*I)/2048)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((127*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((95*I)/4096)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((127*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((129*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((187*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/512)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((85*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((65*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/512)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/64)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((75*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((59*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((87*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((53*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((49*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((41*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((649*I)/16384)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((83*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((47*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((55*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((229*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((63*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((175*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((153*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((609*I)/16384)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((41*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((205*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((141*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((545*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((163*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((397*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((181*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((191*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((255*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((107*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/128)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((89*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((107*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((47*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((857*I)/16384)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((57*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((281*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((177*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((761*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((219*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((621*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((339*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((589*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((313*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((99*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((111*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((1081*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((307*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((885*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((563*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((391*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((55*I)/1024)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((1277*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((827*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((943*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((1219*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((917*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((253*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((191*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((321*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((361*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((45*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((393*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((149*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((195*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((433*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/512)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/64)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((59*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((237*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((29*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((491*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((501*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((17*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((39*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((39*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((61*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((353*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/256)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((29*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((57*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((225*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((31*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((879*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((631*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((37*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((41*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((23*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((57*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((37*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((109*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/512)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((33*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((43*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((43*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((9*I)/256)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((555*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((35*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/256)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((49*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((97*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((27*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((39*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/512)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((491*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((17*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((85*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((19*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((379*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((67*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((51*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1105*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((111*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((105*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((113*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((45*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((123*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((17*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((67*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((35*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((41*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((27*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/128)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((27*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((17*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((345*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((43*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/128)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((25*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((113*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((31*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((79*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((57*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((293*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((19*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((93*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((49*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((269*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((71*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((289*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((475*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((59*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((117*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((127*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((63*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/256)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((39*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((23*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((27*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((353*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((23*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((109*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((65*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((285*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((79*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((241*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((227*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/256)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((123*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((35*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((39*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((345*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((95*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((257*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((179*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((59*I)/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((63*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((317*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((195*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((111*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((255*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((191*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((255*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((197*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((149*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((193*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((175*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((325*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((51*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((91*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((279*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((403*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((27*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((15*I)/512)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/256)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((233*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((49*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((409*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/512)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((63*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((69*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((43*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((159*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((43*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((121*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((143*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((191*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/512)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((125*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((105*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((141*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((93*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((45*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((257*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((1321*I)/16384)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((165*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((177*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((23*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((99*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((53*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((127*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((87*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((477*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((145*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((379*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((103*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((335*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((393*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((1265*I)/16384)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((163*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((23*I)/512)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((109*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((449*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((123*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((343*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((293*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((1193*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((81*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((405*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((293*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((1041*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((323*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((621*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((725*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((615*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((327*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((465*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((149*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((555*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/512)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((309*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((63*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/256)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/256)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((203*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((131*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((247*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((141*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((169*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((35*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((1769*I)/16384)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((227*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((127*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((143*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((613*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((167*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((447*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((321*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((1633*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((109*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((541*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((341*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((1473*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((427*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((1181*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((499*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((293*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((607*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((715*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((359*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((217*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((237*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((299*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((165*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((2305*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((153*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((753*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((457*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((2057*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((587*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((1709*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((1059*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((1647*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((873*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((135*I)/1024)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((313*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((2945*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((835*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((2437*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((1587*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((539*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((19*I)/128)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((3541*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((2315*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((2625*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((3419*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((2567*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((509*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/16384)*ep^3*Zeta[3])/Pi^5 + (((103*I)/196608)*ep^5*Zeta[3])/Pi^3 + (((3857*I)/23592960)*ep^7*Zeta[3])/Pi - ((I/4096)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((31*I)/98304)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((587*I)/1474560)*ep^8*G[0, x]*Zeta[3])/Pi - ((I/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((155*I)/196608)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((1553*I)/2621440)*ep^8*G[1, x]*Zeta[3])/Pi + (((17*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((49*I)/24576)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((29*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((19*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((335*I)/98304)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((21*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((535*I)/196608)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((47*I)/8192)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((263*I)/49152)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((185*I)/196608)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((19*I)/4096)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((69*I)/16384)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((23*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((289*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((47*I)/8192)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((805*I)/98304)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((35*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((395*I)/196608)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((79*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((1075*I)/98304)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((61*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((1415*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((107*I)/8192)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((27*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((95*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((33*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((27*I)/2048)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((63*I)/8192)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((49*I)/4096)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((63*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((19*I)/2048)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((245*I)/16384)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((67*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((207*I)/8192)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((235*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((229*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((141*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((227*I)/8192)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((71*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((133*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((191*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((295*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((43*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((147*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((225*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((23*I)/2048)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((173*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((143*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((109*I)/4096)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((143*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((53*I)/8192)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((151*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((9*I)/512)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((51*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((665*I)/16384)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((203*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((477*I)/16384)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((109*I)/2048)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((23*I)/1024)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((805*I)/16384)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((427*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((617*I)/8192)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((755*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((619*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((301*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((157*I)/32768)*ep^6*Zeta[3]^2)/Pi^5 - (((1841*I)/393216)*ep^8*Zeta[3]^2)/Pi^3 - (((41*I)/16384)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((31*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((17*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((189*I)/16384)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((41*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((69*I)/32768)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((513*I)/81920)*ep^5*Zeta[5])/Pi^5 + (((411*I)/65536)*ep^7*Zeta[5])/Pi^3 + (((81*I)/20480)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((681*I)/163840)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((117*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((87*I)/65536)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((27*I)/40960)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((711*I)/40960)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((27*I)/16384)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((81*I)/8192)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((3807*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((27*I)/4096)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((459*I)/40960)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((9*I)/40960)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((3303*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((801*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((639*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((8343*I)/81920)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((8193*I)/114688)*ep^7*Zeta[7])/Pi^5 + (((1857*I)/28672)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((1677*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - ((I/16384)*ep*G[1, x])/Pi^5 + (((11*I)/196608)*ep^3*G[1, x])/Pi^3 - (((41*I)/2621440)*ep^5*G[1, x])/Pi + ((2711*I)/1981808640)*ep^7*Pi*G[1, x] + ((I/16384)*ep^2*G[0, 1, x])/Pi^5 - (((11*I)/196608)*ep^4*G[0, 1, x])/Pi^3 + (((41*I)/2621440)*ep^6*G[0, 1, x])/Pi - ((2711*I)/1981808640)*ep^8*Pi*G[0, 1, x] + ((I/8192)*ep^2*G[1, 0, x])/Pi^5 - (((11*I)/98304)*ep^4*G[1, 0, x])/Pi^3 + (((41*I)/1310720)*ep^6*G[1, 0, x])/Pi - ((2711*I)/990904320)*ep^8*Pi*G[1, 0, x] + (((3*I)/16384)*ep^2*G[1, 1, x])/Pi^5 - (((11*I)/65536)*ep^4*G[1, 1, x])/Pi^3 + (((123*I)/2621440)*ep^6*G[1, 1, x])/Pi - ((2711*I)/660602880)*ep^8*Pi*G[1, 1, x] - ((I/16384)*ep^3*G[0, 0, 1, x])/Pi^5 + (((11*I)/196608)*ep^5*G[0, 0, 1, x])/Pi^3 - (((41*I)/2621440)*ep^7*G[0, 0, 1, x])/Pi - ((I/8192)*ep^3*G[0, 1, 0, x])/Pi^5 + (((11*I)/98304)*ep^5*G[0, 1, 0, x])/Pi^3 - (((41*I)/1310720)*ep^7*G[0, 1, 0, x])/Pi - (((3*I)/16384)*ep^3*G[0, 1, 1, x])/Pi^5 + (((11*I)/65536)*ep^5*G[0, 1, 1, x])/Pi^3 - (((123*I)/2621440)*ep^7*G[0, 1, 1, x])/Pi - ((I/4096)*ep^3*G[1, 0, 0, x])/Pi^5 + (((11*I)/49152)*ep^5*G[1, 0, 0, x])/Pi^3 - (((41*I)/655360)*ep^7*G[1, 0, 0, x])/Pi - ((I/4096)*ep^3*G[1, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^5*G[1, 0, 1, x])/Pi^3 - (((41*I)/655360)*ep^7*G[1, 0, 1, x])/Pi - (((3*I)/8192)*ep^3*G[1, 1, 0, x])/Pi^5 + (((11*I)/32768)*ep^5*G[1, 1, 0, x])/Pi^3 - (((123*I)/1310720)*ep^7*G[1, 1, 0, x])/Pi - (((7*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 + (((77*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 - (((287*I)/2621440)*ep^7*G[1, 1, 1, x])/Pi + ((I/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((11*I)/196608)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((41*I)/2621440)*ep^8*G[0, 0, 0, 1, x])/Pi + ((I/8192)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((11*I)/98304)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((41*I)/1310720)*ep^8*G[0, 0, 1, 0, x])/Pi + (((3*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((11*I)/65536)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((123*I)/2621440)*ep^8*G[0, 0, 1, 1, x])/Pi + ((I/4096)*ep^4*G[0, 1, 0, 0, x])/Pi^5 - (((11*I)/49152)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((41*I)/655360)*ep^8*G[0, 1, 0, 0, x])/Pi + ((I/4096)*ep^4*G[0, 1, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^6*G[0, 1, 0, 1, x])/Pi^3 + (((41*I)/655360)*ep^8*G[0, 1, 0, 1, x])/Pi + (((3*I)/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((11*I)/32768)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((123*I)/1310720)*ep^8*G[0, 1, 1, 0, x])/Pi + (((7*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((77*I)/196608)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((287*I)/2621440)*ep^8*G[0, 1, 1, 1, x])/Pi + ((I/2048)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((41*I)/327680)*ep^8*G[1, 0, 0, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((11*I)/32768)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((123*I)/1310720)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/2048)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((11*I)/24576)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((41*I)/327680)*ep^8*G[1, 0, 1, 0, x])/Pi + ((I/2048)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((11*I)/24576)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((41*I)/327680)*ep^8*G[1, 0, 1, 1, x])/Pi + (((3*I)/4096)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((11*I)/16384)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((123*I)/655360)*ep^8*G[1, 1, 0, 0, x])/Pi + (((5*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((55*I)/98304)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((41*I)/262144)*ep^8*G[1, 1, 0, 1, x])/Pi + (((7*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((77*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((287*I)/1310720)*ep^8*G[1, 1, 1, 0, x])/Pi + (((15*I)/16384)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((55*I)/65536)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((123*I)/524288)*ep^8*G[1, 1, 1, 1, x])/Pi - ((I/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((11*I)/196608)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/98304)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/65536)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/49152)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/32768)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((7*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((77*I)/196608)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/32768)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/16384)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((55*I)/98304)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((7*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((77*I)/98304)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - (((15*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((55*I)/65536)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/12288)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((55*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/16384)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((55*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/12288)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/16384)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/12288)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/12288)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/2048)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/12288)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/4096)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((55*I)/49152)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((9*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((33*I)/32768)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((7*I)/4096)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((77*I)/49152)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((11*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((121*I)/98304)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((15*I)/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((55*I)/32768)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((31*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((341*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((11*I)/196608)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/98304)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/49152)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((7*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((77*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/32768)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/24576)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((7*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((77*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((55*I)/65536)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/16384)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/16384)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - (((55*I)/49152)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((33*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((77*I)/49152)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((121*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + (((15*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((55*I)/32768)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + (((31*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((341*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((33*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((77*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((33*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((3*I)/1024)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((77*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((55*I)/24576)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 - (((77*I)/49152)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 + (((9*I)/4096)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((33*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((17*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((187*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((7*I)/2048)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((77*I)/24576)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((9*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((33*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((11*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((121*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((19*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((209*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((15*I)/4096)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((55*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((23*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((253*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((31*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((63*I)/16384)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((231*I)/65536)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((31*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((17*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((19*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((31*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((63*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((17*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((17*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((33*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((19*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((35*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((23*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((39*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((31*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((47*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((63*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((127*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((31*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((31*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((33*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((35*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((23*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((39*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((31*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((47*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((63*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((127*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((33*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((19*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((33*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/256)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((25*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((19*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((25*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((33*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((65*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((7*I)/512)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((23*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((35*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((67*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/1024)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((17*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((23*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((31*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((39*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((71*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((31*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((39*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((47*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((79*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((63*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((95*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((127*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((255*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((55*I)/196608)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((41*I)/524288)*ep^8*G[1, x]*Zeta[3])/Pi - (((5*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((55*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((55*I)/98304)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((15*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((55*I)/65536)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((55*I)/196608)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((55*I)/65536)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((15*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((55*I)/32768)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((35*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((385*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((5*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((15*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((35*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((25*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((35*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((75*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((35*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((35*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((75*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((25*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((25*I)/4096)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((45*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((35*I)/4096)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((55*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((75*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((155*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((25*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((25*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((25*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((75*I)/32768)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((63*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((231*I)/327680)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((63*I)/81920)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((63*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((189*I)/81920)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((63*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((63*I)/40960)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((189*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((63*I)/20480)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((63*I)/20480)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((189*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((441*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((255*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - ((I/98304)*ep^2)/Pi^3 - (((43*I)/5898240)*ep^4)/Pi - ((5351*I)/990904320)*ep^6*Pi - ((117053*I)/19818086400)*ep^8*Pi^3 + ((I/98304)*ep^3*G[0, x])/Pi^3 + (((43*I)/5898240)*ep^5*G[0, x])/Pi + ((5351*I)/990904320)*ep^7*Pi*G[0, x] - ((I/16384)*ep*G[1, x])/Pi^5 + (((19*I)/196608)*ep^3*G[1, x])/Pi^3 + (((319*I)/23592960)*ep^5*G[1, x])/Pi + ((15173*I)/660602880)*ep^7*Pi*G[1, x] - ((I/98304)*ep^4*G[0, 0, x])/Pi^3 - (((43*I)/5898240)*ep^6*G[0, 0, x])/Pi - ((5351*I)/990904320)*ep^8*Pi*G[0, 0, x] - ((I/32768)*ep^4*G[0, 1, x])/Pi^3 - (((19*I)/2949120)*ep^6*G[0, 1, x])/Pi - ((12331*I)/990904320)*ep^8*Pi*G[0, 1, x] + ((I/8192)*ep^2*G[1, 0, x])/Pi^5 - (((5*I)/32768)*ep^4*G[1, 0, x])/Pi^3 + (((5*I)/2359296)*ep^6*G[1, 0, x])/Pi - ((689*I)/28311552)*ep^8*Pi*G[1, 0, x] + (((5*I)/16384)*ep^2*G[1, 1, x])/Pi^5 - (((25*I)/65536)*ep^4*G[1, 1, x])/Pi^3 - (((67*I)/2621440)*ep^6*G[1, 1, x])/Pi - ((135463*I)/1981808640)*ep^8*Pi*G[1, 1, x] + ((I/98304)*ep^5*G[0, 0, 0, x])/Pi^3 + (((43*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi + ((I/32768)*ep^5*G[0, 0, 1, x])/Pi^3 + (((19*I)/2949120)*ep^7*G[0, 0, 1, x])/Pi - ((I/16384)*ep^3*G[0, 1, 0, x])/Pi^5 + (((17*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 - (((217*I)/23592960)*ep^7*G[0, 1, 0, x])/Pi + (((5*I)/98304)*ep^5*G[0, 1, 1, x])/Pi^3 - (((29*I)/2949120)*ep^7*G[0, 1, 1, x])/Pi - ((I/4096)*ep^3*G[1, 0, 0, x])/Pi^5 + (((13*I)/49152)*ep^5*G[1, 0, 0, x])/Pi^3 - (((197*I)/5898240)*ep^7*G[1, 0, 0, x])/Pi + ((I/24576)*ep^5*G[1, 0, 1, x])/Pi^3 - ((I/30720)*ep^7*G[1, 0, 1, x])/Pi - ((I/2048)*ep^3*G[1, 1, 0, x])/Pi^5 + (((9*I)/16384)*ep^5*G[1, 1, 0, x])/Pi^3 - (((7*I)/327680)*ep^7*G[1, 1, 0, x])/Pi - (((21*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 + (((97*I)/65536)*ep^5*G[1, 1, 1, x])/Pi^3 + (((2507*I)/23592960)*ep^7*G[1, 1, 1, x])/Pi - ((I/98304)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((43*I)/5898240)*ep^8*G[0, 0, 0, 0, x])/Pi - ((I/32768)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((19*I)/2949120)*ep^8*G[0, 0, 0, 1, x])/Pi + ((I/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((17*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((217*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi - (((5*I)/98304)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((29*I)/2949120)*ep^8*G[0, 0, 1, 1, x])/Pi + (((3*I)/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 - (((13*I)/65536)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((191*I)/4718592)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/24576)*ep^6*G[0, 1, 0, 1, x])/Pi^3 + ((I/30720)*ep^8*G[0, 1, 0, 1, x])/Pi + (((3*I)/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((43*I)/196608)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((1339*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi - (((3*I)/32768)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((25*I)/589824)*ep^8*G[0, 1, 1, 1, x])/Pi + ((I/2048)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((283*I)/2949120)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((5*I)/32768)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((251*I)/3932160)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/4096)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((187*I)/1966080)*ep^8*G[1, 0, 1, 0, x])/Pi - ((I/2048)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((11*I)/24576)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((359*I)/2949120)*ep^8*G[1, 0, 1, 1, x])/Pi + (((7*I)/8192)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((29*I)/32768)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((151*I)/1310720)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((19*I)/98304)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((379*I)/3932160)*ep^8*G[1, 1, 0, 1, x])/Pi + (((7*I)/4096)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((23*I)/12288)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((19*I)/5898240)*ep^8*G[1, 1, 1, 0, x])/Pi + (((85*I)/16384)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((1139*I)/196608)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((11659*I)/23592960)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/98304)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + ((I/32768)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - ((I/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((17*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/98304)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/65536)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/24576)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - (((3*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((43*I)/196608)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/32768)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - (((7*I)/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + (((83*I)/196608)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/32768)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/49152)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - (((9*I)/16384)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((109*I)/196608)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/98304)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((7*I)/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((95*I)/196608)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((17*I)/98304)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((23*I)/24576)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((37*I)/98304)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/32768)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((35*I)/49152)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/2048)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((61*I)/24576)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((13*I)/8192)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((51*I)/32768)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((13*I)/24576)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((37*I)/49152)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((11*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((43*I)/32768)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((21*I)/8192)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((87*I)/32768)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((49*I)/98304)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((25*I)/4096)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((163*I)/24576)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((341*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((4499*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/98304)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - ((I/32768)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((17*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/98304)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/65536)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/24576)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((43*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + (((7*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((83*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/32768)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((9*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((109*I)/196608)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((19*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((7*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((95*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((17*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 - (((57*I)/65536)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((37*I)/98304)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/98304)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 - (((35*I)/49152)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((19*I)/16384)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + (((21*I)/16384)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - (((241*I)/196608)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - (((37*I)/49152)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/98304)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((21*I)/16384)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((83*I)/65536)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((49*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((199*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((11*I)/32768)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((23*I)/24576)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/16384)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((19*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((233*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + (((7*I)/4096)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((79*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 - (((37*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((19*I)/49152)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((13*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((21*I)/2048)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((265*I)/24576)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((25*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((95*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((59*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/24576)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((23*I)/12288)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 - (((41*I)/49152)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - ((I/4096)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((59*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((737*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((35*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((415*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((21*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((7*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((85*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((41*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((169*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((65*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((817*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((109*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((93*I)/4096)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((605*I)/24576)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((1365*I)/16384)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((17875*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((9*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((7*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((31*I)/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((45*I)/16384)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((49*I)/16384)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((45*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((31*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((17*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((83*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((17*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((49*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/1024)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((21*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((251*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((63*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((217*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((95*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((165*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((217*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((357*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((5461*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((9*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((7*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((31*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((45*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((49*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((45*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((31*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((63*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((41*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((93*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((41*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((105*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((105*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((93*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((63*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((31*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((17*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((19*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((81*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((23*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((33*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((339*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((31*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((77*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((97*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((23*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((29*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((109*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((1019*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((119*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((105*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((91*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((921*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((155*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((75*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((63*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((853*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((279*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((23*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((31*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((669*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((777*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((31*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((1397*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((21845*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^3*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^5*Zeta[3])/Pi^3 + (((931*I)/11796480)*ep^7*Zeta[3])/Pi + (((3*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((931*I)/11796480)*ep^8*G[0, x]*Zeta[3])/Pi + (((29*I)/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((407*I)/196608)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((5603*I)/23592960)*ep^8*G[1, x]*Zeta[3])/Pi - (((3*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((31*I)/32768)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((17*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((77*I)/32768)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((97*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((437*I)/65536)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/24576)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((31*I)/32768)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((17*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((241*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((103*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((11*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((143*I)/49152)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((5*I)/24576)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((7*I)/1024)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((123*I)/16384)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((369*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((1629*I)/65536)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((3*I)/8192)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((17*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((27*I)/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((27*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - ((I/256)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((17*I)/2048)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((71*I)/8192)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((101*I)/4096)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((1457*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((27*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((27*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((47*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((57*I)/16384)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((47*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((13*I)/2048)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((63*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((85*I)/2048)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((101*I)/8192)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((199*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((237*I)/8192)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((383*I)/4096)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5809*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((33*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 - (((883*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 - (((33*I)/8192)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((553*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((33*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((33*I)/4096)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((289*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((1709*I)/32768)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((45*I)/8192)*ep^5*Zeta[5])/Pi^5 + (((249*I)/40960)*ep^7*Zeta[5])/Pi^3 + (((45*I)/8192)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((249*I)/40960)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((1863*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((8199*I)/327680)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((45*I)/8192)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((45*I)/4096)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((963*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((1143*I)/16384)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((45*I)/8192)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((45*I)/4096)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((963*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((45*I)/4096)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((513*I)/20480)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((369*I)/5120)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((21123*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((2007*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((567*I)/8192)*ep^7*Zeta[7])/Pi^5 + (((567*I)/8192)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((32007*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + (I/16384)/Pi^5 - (((3*I)/65536)*ep^2)/Pi^3 + (((25*I)/4718592)*ep^4)/Pi - ((2833*I)/1981808640)*ep^6*Pi - ((207083*I)/475634073600)*ep^8*Pi^3 - (((3*I)/16384)*ep*G[0, x])/Pi^5 + (((25*I)/196608)*ep^3*G[0, x])/Pi^3 - (((131*I)/23592960)*ep^5*G[0, x])/Pi + ((8621*I)/1981808640)*ep^7*Pi*G[0, x] - ((I/16384)*ep*G[1, x])/Pi^5 + (((11*I)/196608)*ep^3*G[1, x])/Pi^3 - (((41*I)/2621440)*ep^5*G[1, x])/Pi + ((2711*I)/1981808640)*ep^7*Pi*G[1, x] + (((5*I)/8192)*ep^2*G[0, 0, x])/Pi^5 - (((13*I)/32768)*ep^4*G[0, 0, x])/Pi^3 - (((107*I)/11796480)*ep^6*G[0, 0, x])/Pi - ((14531*I)/990904320)*ep^8*Pi*G[0, 0, x] + (((3*I)/16384)*ep^2*G[0, 1, x])/Pi^5 - (((35*I)/196608)*ep^4*G[0, 1, x])/Pi^3 + (((1351*I)/23592960)*ep^6*G[0, 1, x])/Pi - ((8011*I)/1981808640)*ep^8*Pi*G[0, 1, x] + ((I/8192)*ep^2*G[1, 0, x])/Pi^5 - (((11*I)/98304)*ep^4*G[1, 0, x])/Pi^3 + (((41*I)/1310720)*ep^6*G[1, 0, x])/Pi - ((2711*I)/990904320)*ep^8*Pi*G[1, 0, x] + ((I/16384)*ep^2*G[1, 1, x])/Pi^5 - (((11*I)/196608)*ep^4*G[1, 1, x])/Pi^3 + (((41*I)/2621440)*ep^6*G[1, 1, x])/Pi - ((2711*I)/1981808640)*ep^8*Pi*G[1, 1, x] - (((9*I)/4096)*ep^3*G[0, 0, 0, x])/Pi^5 + (((67*I)/49152)*ep^5*G[0, 0, 0, x])/Pi^3 + (((583*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi - (((5*I)/8192)*ep^3*G[0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^5*G[0, 0, 1, x])/Pi^3 - (((491*I)/2359296)*ep^7*G[0, 0, 1, x])/Pi - (((5*I)/16384)*ep^3*G[0, 1, 0, x])/Pi^5 + (((21*I)/65536)*ep^5*G[0, 1, 0, x])/Pi^3 - (((2821*I)/23592960)*ep^7*G[0, 1, 0, x])/Pi - (((3*I)/16384)*ep^3*G[0, 1, 1, x])/Pi^5 + (((35*I)/196608)*ep^5*G[0, 1, 1, x])/Pi^3 - (((1351*I)/23592960)*ep^7*G[0, 1, 1, x])/Pi - ((I/4096)*ep^3*G[1, 0, 0, x])/Pi^5 + (((11*I)/49152)*ep^5*G[1, 0, 0, x])/Pi^3 - (((41*I)/655360)*ep^7*G[1, 0, 0, x])/Pi - ((I/8192)*ep^3*G[1, 0, 1, x])/Pi^5 + (((11*I)/98304)*ep^5*G[1, 0, 1, x])/Pi^3 - (((41*I)/1310720)*ep^7*G[1, 0, 1, x])/Pi - ((I/8192)*ep^3*G[1, 1, 0, x])/Pi^5 + (((11*I)/98304)*ep^5*G[1, 1, 0, x])/Pi^3 - (((41*I)/1310720)*ep^7*G[1, 1, 0, x])/Pi - ((I/16384)*ep^3*G[1, 1, 1, x])/Pi^5 + (((11*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 - (((41*I)/2621440)*ep^7*G[1, 1, 1, x])/Pi + (((17*I)/2048)*ep^4*G[0, 0, 0, 0, x])/Pi^5 - (((41*I)/8192)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((307*I)/589824)*ep^8*G[0, 0, 0, 0, x])/Pi + (((9*I)/4096)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((73*I)/32768)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((767*I)/983040)*ep^8*G[0, 0, 0, 1, x])/Pi + (((15*I)/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((205*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((2083*I)/4718592)*ep^8*G[0, 0, 1, 0, x])/Pi + (((5*I)/8192)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((491*I)/2359296)*ep^8*G[0, 0, 1, 1, x])/Pi + (((3*I)/8192)*ep^4*G[0, 1, 0, 0, x])/Pi^5 - (((49*I)/98304)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((3059*I)/11796480)*ep^8*G[0, 1, 0, 0, x])/Pi + (((5*I)/16384)*ep^4*G[0, 1, 0, 1, x])/Pi^5 - (((55*I)/196608)*ep^6*G[0, 1, 0, 1, x])/Pi^3 + (((41*I)/524288)*ep^8*G[0, 1, 0, 1, x])/Pi + (((5*I)/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((21*I)/65536)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((2821*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi + (((3*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((35*I)/196608)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((1351*I)/23592960)*ep^8*G[0, 1, 1, 1, x])/Pi + ((I/2048)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((41*I)/327680)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/4096)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((41*I)/655360)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/4096)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((11*I)/49152)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((41*I)/655360)*ep^8*G[1, 0, 1, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((11*I)/98304)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((41*I)/1310720)*ep^8*G[1, 0, 1, 1, x])/Pi + ((I/4096)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((11*I)/49152)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((41*I)/655360)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((11*I)/98304)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((41*I)/1310720)*ep^8*G[1, 1, 0, 1, x])/Pi + ((I/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((11*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((41*I)/1310720)*ep^8*G[1, 1, 1, 0, x])/Pi + ((I/16384)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((11*I)/196608)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((41*I)/2621440)*ep^8*G[1, 1, 1, 1, x])/Pi - (((33*I)/1024)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 + (((235*I)/12288)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((17*I)/2048)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((833*I)/98304)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - (((51*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((243*I)/65536)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((9*I)/4096)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((73*I)/32768)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((45*I)/32768)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - (((15*I)/16384)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 + (((55*I)/65536)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - (((15*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((205*I)/196608)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/16384)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + (((29*I)/98304)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/8192)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 + (((55*I)/98304)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 - (((5*I)/16384)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((55*I)/196608)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((49*I)/98304)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - (((5*I)/16384)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((55*I)/196608)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((5*I)/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/65536)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - (((3*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((35*I)/196608)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - ((I/1024)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((11*I)/12288)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((11*I)/24576)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/24576)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/49152)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/24576)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/49152)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/24576)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/49152)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/49152)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((11*I)/98304)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - ((I/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/98304)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - ((I/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + (((65*I)/512)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 - (((153*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((33*I)/1024)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3245*I)/98304)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + (((187*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((2737*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((17*I)/2048)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((833*I)/98304)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + (((9*I)/8192)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((145*I)/32768)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + (((51*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 - (((187*I)/65536)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((51*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((243*I)/65536)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((9*I)/4096)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((73*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((15*I)/4096)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/49152)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((35*I)/98304)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + (((15*I)/8192)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - (((55*I)/32768)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((55*I)/65536)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((45*I)/32768)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((55*I)/65536)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((15*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((205*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((9*I)/2048)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((35*I)/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - (((29*I)/98304)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 - (((55*I)/49152)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((55*I)/196608)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - (((29*I)/98304)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - (((55*I)/98304)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((55*I)/196608)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((49*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((55*I)/196608)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + (((5*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/65536)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + (((3*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((35*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/6144)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/49152)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((11*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + ((I/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((11*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/16384)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((11*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((129*I)/256)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((65*I)/512)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((715*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((33*I)/1024)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((17*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((187*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((187*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((17*I)/2048)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((75*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((51*I)/8192)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((51*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((9*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((51*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((51*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((55*I)/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/8192)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((15*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((25*I)/1024)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((257*I)/128)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((129*I)/256)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((2795*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((65*I)/512)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((33*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((715*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((715*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((33*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((323*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((187*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((187*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((17*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((187*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((187*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((17*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((243*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((75*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((51*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((51*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((75*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((51*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((51*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((9*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((51*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((51*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((135*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((55*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((55*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((57*I)/512)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((25*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((25*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/2048)*ep^3*Zeta[3])/Pi^5 + (((11*I)/32768)*ep^5*Zeta[3])/Pi^3 - (((67*I)/5898240)*ep^7*Zeta[3])/Pi + (((27*I)/16384)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((209*I)/196608)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((773*I)/23592960)*ep^8*G[0, x]*Zeta[3])/Pi + (((5*I)/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((55*I)/196608)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((41*I)/524288)*ep^8*G[1, x]*Zeta[3])/Pi - (((49*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((121*I)/32768)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((77*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((55*I)/98304)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((5*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((55*I)/196608)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((93*I)/4096)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((671*I)/49152)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((35*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((165*I)/65536)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((13*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((77*I)/65536)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((77*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((55*I)/49152)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((55*I)/98304)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((55*I)/98304)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((5*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((55*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((181*I)/2048)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((117*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((15*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((35*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((9*I)/8192)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((25*I)/16384)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((13*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((5*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((357*I)/1024)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((425*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((117*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((95*I)/8192)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((75*I)/16384)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((35*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((53*I)/4096)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((21*I)/8192)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((25*I)/8192)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((25*I)/16384)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((9*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/16384)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((13*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((73*I)/32768)*ep^6*Zeta[3]^2)/Pi^5 - (((187*I)/131072)*ep^8*Zeta[3]^2)/Pi^3 - (((267*I)/32768)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((25*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((509*I)/16384)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((27*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((25*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((25*I)/32768)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((21*I)/10240)*ep^5*Zeta[5])/Pi^5 + (((217*I)/163840)*ep^7*Zeta[5])/Pi^3 + (((609*I)/81920)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((301*I)/65536)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((63*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((231*I)/327680)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((231*I)/8192)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((21*I)/20480)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((63*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((63*I)/81920)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((2247*I)/20480)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((21*I)/16384)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((21*I)/16384)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((21*I)/20480)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((63*I)/20480)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((63*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((63*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((63*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((1659*I)/81920)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((321*I)/28672)*ep^7*Zeta[7])/Pi^5 + (((4881*I)/114688)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((255*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + (I/32768)/Pi^5 - (((3*I)/131072)*ep^2)/Pi^3 - (((35*I)/9437184)*ep^4)/Pi - ((13501*I)/3963617280)*ep^6*Pi - ((118681*I)/35232153600)*ep^8*Pi^3 - ((I/16384)*ep*G[0, x])/Pi^5 + (((7*I)/196608)*ep^3*G[0, x])/Pi^3 + (((179*I)/23592960)*ep^5*G[0, x])/Pi + ((9823*I)/1981808640)*ep^7*Pi*G[0, x] - (((3*I)/32768)*ep*G[1, x])/Pi^5 + (((55*I)/393216)*ep^3*G[1, x])/Pi^3 + (((7*I)/15728640)*ep^5*G[1, x])/Pi + ((132763*I)/3963617280)*ep^7*Pi*G[1, x] + (((5*I)/32768)*ep^2*G[0, 0, x])/Pi^5 - (((29*I)/393216)*ep^4*G[0, 0, x])/Pi^3 - (((907*I)/47185920)*ep^6*G[0, 0, x])/Pi - ((38081*I)/3963617280)*ep^8*Pi*G[0, 0, x] + (((3*I)/16384)*ep^2*G[0, 1, x])/Pi^5 - (((55*I)/196608)*ep^4*G[0, 1, x])/Pi^3 - (((7*I)/7864320)*ep^6*G[0, 1, x])/Pi - ((132763*I)/1981808640)*ep^8*Pi*G[0, 1, x] + ((I/32768)*ep^2*G[1, 0, x])/Pi^5 - (((15*I)/131072)*ep^4*G[1, 0, x])/Pi^3 + (((23*I)/3145728)*ep^6*G[1, 0, x])/Pi - ((120473*I)/3963617280)*ep^8*Pi*G[1, 0, x] + (((9*I)/32768)*ep^2*G[1, 1, x])/Pi^5 - (((47*I)/131072)*ep^4*G[1, 1, x])/Pi^3 - (((437*I)/15728640)*ep^6*G[1, 1, x])/Pi - ((128851*I)/1321205760)*ep^8*Pi*G[1, 1, x] - (((7*I)/16384)*ep^3*G[0, 0, 0, x])/Pi^5 + (((37*I)/196608)*ep^5*G[0, 0, 0, x])/Pi^3 + (((1277*I)/23592960)*ep^7*G[0, 0, 0, x])/Pi - (((7*I)/16384)*ep^3*G[0, 0, 1, x])/Pi^5 + (((41*I)/65536)*ep^5*G[0, 0, 1, x])/Pi^3 + (((209*I)/23592960)*ep^7*G[0, 0, 1, x])/Pi - ((I/16384)*ep^3*G[0, 1, 0, x])/Pi^5 + (((15*I)/65536)*ep^5*G[0, 1, 0, x])/Pi^3 - (((23*I)/1572864)*ep^7*G[0, 1, 0, x])/Pi - (((9*I)/16384)*ep^3*G[0, 1, 1, x])/Pi^5 + (((47*I)/65536)*ep^5*G[0, 1, 1, x])/Pi^3 + (((437*I)/7864320)*ep^7*G[0, 1, 1, x])/Pi + (((5*I)/32768)*ep^3*G[1, 0, 0, x])/Pi^5 + (((5*I)/131072)*ep^5*G[1, 0, 0, x])/Pi^3 - (((481*I)/15728640)*ep^7*G[1, 0, 0, x])/Pi + ((I/24576)*ep^5*G[1, 0, 1, x])/Pi^3 - (((19*I)/368640)*ep^7*G[1, 0, 1, x])/Pi - (((11*I)/32768)*ep^3*G[1, 1, 0, x])/Pi^5 + (((53*I)/131072)*ep^5*G[1, 1, 0, x])/Pi^3 + (((2957*I)/47185920)*ep^7*G[1, 1, 0, x])/Pi - (((27*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 + (((133*I)/131072)*ep^5*G[1, 1, 1, x])/Pi^3 + (((1727*I)/15728640)*ep^7*G[1, 1, 1, x])/Pi + (((41*I)/32768)*ep^4*G[0, 0, 0, 0, x])/Pi^5 - (((209*I)/393216)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((1499*I)/9437184)*ep^8*G[0, 0, 0, 0, x])/Pi + (((17*I)/16384)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((95*I)/65536)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((919*I)/23592960)*ep^8*G[0, 0, 0, 1, x])/Pi + (((3*I)/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((103*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((523*I)/23592960)*ep^8*G[0, 0, 1, 0, x])/Pi + (((21*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((107*I)/65536)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((347*I)/2621440)*ep^8*G[0, 0, 1, 1, x])/Pi - (((5*I)/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 - (((5*I)/65536)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((481*I)/7864320)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/12288)*ep^6*G[0, 1, 0, 1, x])/Pi^3 + (((19*I)/184320)*ep^8*G[0, 1, 0, 1, x])/Pi + (((11*I)/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 - (((53*I)/65536)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((2957*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi + (((27*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((133*I)/65536)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((1727*I)/7864320)*ep^8*G[0, 1, 1, 1, x])/Pi - (((23*I)/32768)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((25*I)/131072)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((1579*I)/15728640)*ep^8*G[1, 0, 0, 0, x])/Pi - ((I/4096)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((157*I)/1966080)*ep^8*G[1, 0, 0, 1, x])/Pi - ((I/4096)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((5*I)/49152)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((269*I)/1966080)*ep^8*G[1, 0, 1, 0, x])/Pi - ((I/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((3*I)/32768)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((155*I)/2359296)*ep^8*G[1, 0, 1, 1, x])/Pi + (((21*I)/32768)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((241*I)/393216)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((9907*I)/47185920)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/4096)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((19*I)/49152)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((149*I)/1179648)*ep^8*G[1, 1, 0, 1, x])/Pi + (((41*I)/32768)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((167*I)/131072)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((12863*I)/47185920)*ep^8*G[1, 1, 1, 0, x])/Pi + (((81*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((391*I)/131072)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((5597*I)/15728640)*ep^8*G[1, 1, 1, 1, x])/Pi - (((61*I)/16384)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 + (((307*I)/196608)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((43*I)/16384)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((229*I)/65536)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - (((9*I)/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((245*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((49*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((733*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((9*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((43*I)/196608)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/6144)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - (((25*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((119*I)/65536)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((65*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((941*I)/196608)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((23*I)/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((25*I)/65536)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/24576)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/24576)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/16384)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 - (((21*I)/16384)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 + (((241*I)/196608)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/24576)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 - (((41*I)/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 + (((167*I)/65536)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - (((81*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((391*I)/65536)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + (((77*I)/32768)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((115*I)/131072)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((25*I)/24576)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((61*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/16384)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/98304)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((61*I)/98304)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((67*I)/32768)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((599*I)/393216)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - ((I/24576)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - ((I/98304)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((99*I)/32768)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((919*I)/393216)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((35*I)/24576)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((131*I)/32768)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((509*I)/131072)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((243*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((1165*I)/131072)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + (((365*I)/32768)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 - (((1829*I)/393216)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((113*I)/16384)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((575*I)/65536)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + (((27*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((607*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((117*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((571*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((15*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((125*I)/196608)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/3072)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((57*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((805*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((153*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((727*I)/65536)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((45*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((137*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/12288)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/12288)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((31*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + (((45*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((521*I)/196608)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((19*I)/12288)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((93*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((1145*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((205*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((2905*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((77*I)/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((115*I)/65536)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/512)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((25*I)/12288)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((61*I)/49152)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((61*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 + (((67*I)/16384)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 - (((599*I)/196608)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/12288)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/49152)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 + (((99*I)/16384)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 - (((919*I)/196608)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 + ((I/512)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 - (((35*I)/12288)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 + (((131*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 - (((509*I)/65536)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + (((243*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((1165*I)/65536)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - (((239*I)/32768)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((385*I)/131072)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((13*I)/4096)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((167*I)/49152)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/16384)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((17*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((217*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((23*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((25*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((17*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((217*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((21*I)/4096)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((145*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/12288)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((11*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((79*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((25*I)/32768)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((21*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((269*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((269*I)/32768)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((707*I)/131072)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((39*I)/16384)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/49152)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((7*I)/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((43*I)/24576)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((43*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((13*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((157*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((337*I)/32768)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((2621*I)/393216)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((11*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((59*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/49152)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((23*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((333*I)/32768)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((2953*I)/393216)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((13*I)/4096)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((223*I)/49152)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((401*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1535*I)/131072)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((729*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((3487*I)/131072)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((547*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((307*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((81*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((289*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((133*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((365*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((87*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((97*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((209*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((497*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((153*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((137*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((209*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((305*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((657*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((239*I)/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((269*I)/16384)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((337*I)/16384)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((333*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/2048)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((401*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((729*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((725*I)/32768)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((53*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((53*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((65*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((1131*I)/32768)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((23*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((31*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((31*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((61*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((1307*I)/32768)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/512)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((41*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((19*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((37*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((1147*I)/32768)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((19*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((1035*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/512)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((1211*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((2187*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((3281*I)/32768)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((857*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((243*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((741*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((321*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((897*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((165*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((27*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((213*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((477*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((1213*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((303*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/128)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((45*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((281*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((441*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((697*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((1657*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((477*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((35*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((39*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((23*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((63*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((541*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/512)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((41*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((685*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((709*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((973*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((2141*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((725*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/256)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((53*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((53*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((65*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((85*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((43*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((1131*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((23*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((31*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((61*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((1307*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/256)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((41*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((37*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((1147*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((19*I)/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((1035*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/256)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((1211*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((2187*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((2183*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((121*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((41*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((161*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((55*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((161*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((55*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((197*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((43*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((47*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((67*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((257*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((341*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((171*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((47*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((31*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((87*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((4741*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((131*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((31*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((29*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((41*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((103*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((51*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((31*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((101*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((127*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((127*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((43*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((67*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((253*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((5241*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((159*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((63*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((37*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((33*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((185*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((91*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((55*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((181*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((4421*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((139*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((47*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((61*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((55*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((109*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((3577*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((119*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((41*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((3141*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((121*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((3641*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((6561*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((13*I)/32768)*ep^3*Zeta[3])/Pi^5 + (((133*I)/393216)*ep^5*Zeta[3])/Pi^3 + (((2243*I)/47185920)*ep^7*Zeta[3])/Pi + (((11*I)/16384)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((89*I)/196608)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((389*I)/4718592)*ep^8*G[0, x]*Zeta[3])/Pi + (((67*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((983*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((559*I)/9437184)*ep^8*G[1, x]*Zeta[3])/Pi - (((49*I)/32768)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((313*I)/393216)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((67*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((983*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((49*I)/32768)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((893*I)/393216)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((209*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((2693*I)/393216)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((65*I)/16384)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((359*I)/196608)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((151*I)/16384)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((729*I)/65536)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 + (((49*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - (((893*I)/196608)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((209*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((2693*I)/196608)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((5*I)/32768)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((623*I)/393216)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((299*I)/32768)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((3359*I)/393216)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((635*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((7823*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((373*I)/32768)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((353*I)/16384)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((115*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((469*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((299*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((635*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((167*I)/32768)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((23*I)/4096)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((33*I)/4096)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((29*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((677*I)/32768)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + ((I/4096)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((1049*I)/32768)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((1913*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((551*I)/16384)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((859*I)/16384)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((281*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((1057*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((7*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/512)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((649*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((1457*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((167*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((23*I)/2048)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((33*I)/2048)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((29*I)/4096)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((677*I)/16384)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((1049*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((1913*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((653*I)/32768)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((37*I)/2048)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((97*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((141*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((83*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((97*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((2243*I)/32768)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + ((I/1024)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((41*I)/2048)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((53*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((2723*I)/32768)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((3299*I)/32768)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((5747*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((185*I)/65536)*ep^6*Zeta[3]^2)/Pi^5 - (((2081*I)/786432)*ep^8*Zeta[3]^2)/Pi^3 - (((133*I)/32768)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((1091*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((509*I)/65536)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((1091*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((929*I)/65536)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((3785*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((603*I)/163840)*ep^5*Zeta[5])/Pi^5 + (((2289*I)/655360)*ep^7*Zeta[5])/Pi^3 + (((423*I)/81920)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((1347*I)/327680)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((4209*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((3811*I)/131072)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((315*I)/32768)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((4209*I)/81920)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((3723*I)/163840)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((12347*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((1881*I)/81920)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((9381*I)/81920)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 + (((3723*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((12347*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((453*I)/32768)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((29*I)/2048)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((16793*I)/163840)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((36761*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((9279*I)/163840)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((9159*I)/229376)*ep^7*Zeta[7])/Pi^5 + (((5673*I)/114688)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((79641*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((I/16384)*ep*G[1, x])/Pi^5 - (((11*I)/196608)*ep^3*G[1, x])/Pi^3 - (((61*I)/7864320)*ep^5*G[1, x])/Pi - ((28447*I)/1981808640)*ep^7*Pi*G[1, x] - ((I/8192)*ep^2*G[1, 0, x])/Pi^5 + (((3*I)/32768)*ep^4*G[1, 0, x])/Pi^3 + (((343*I)/11796480)*ep^6*G[1, 0, x])/Pi + ((34453*I)/990904320)*ep^8*Pi*G[1, 0, x] - ((I/4096)*ep^2*G[1, 1, x])/Pi^5 + ((I/4096)*ep^4*G[1, 1, x])/Pi^3 + (((103*I)/5898240)*ep^6*G[1, 1, x])/Pi + ((6361*I)/123863040)*ep^8*Pi*G[1, 1, x] + (((3*I)/8192)*ep^3*G[1, 0, 0, x])/Pi^5 - (((23*I)/98304)*ep^5*G[1, 0, 0, x])/Pi^3 - (((1349*I)/11796480)*ep^7*G[1, 0, 0, x])/Pi + ((I/8192)*ep^3*G[1, 0, 1, x])/Pi^5 - (((5*I)/32768)*ep^5*G[1, 0, 1, x])/Pi^3 + (((137*I)/11796480)*ep^7*G[1, 0, 1, x])/Pi + (((3*I)/8192)*ep^3*G[1, 1, 0, x])/Pi^5 - (((31*I)/98304)*ep^5*G[1, 1, 0, x])/Pi^3 - (((709*I)/11796480)*ep^7*G[1, 1, 0, x])/Pi + (((13*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 - (((53*I)/65536)*ep^5*G[1, 1, 1, x])/Pi^3 - (((1099*I)/23592960)*ep^7*G[1, 1, 1, x])/Pi - (((11*I)/8192)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((79*I)/98304)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((597*I)/1310720)*ep^8*G[1, 0, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((15*I)/32768)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((137*I)/3932160)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/12288)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - ((I/18432)*ep^8*G[1, 0, 1, 0, x])/Pi - ((I/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((5*I)/32768)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((137*I)/11796480)*ep^8*G[1, 0, 1, 1, x])/Pi - (((7*I)/8192)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((59*I)/98304)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((907*I)/3932160)*ep^8*G[1, 1, 0, 0, x])/Pi - (((3*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((15*I)/32768)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((137*I)/3932160)*ep^8*G[1, 1, 0, 1, x])/Pi - (((9*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((97*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((1807*I)/11796480)*ep^8*G[1, 1, 1, 0, x])/Pi - (((5*I)/2048)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((41*I)/16384)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((79*I)/589824)*ep^8*G[1, 1, 1, 1, x])/Pi + (((43*I)/8192)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((101*I)/32768)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + (((11*I)/8192)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((55*I)/32768)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/32768)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - ((I/2048)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/24576)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - ((I/12288)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((5*I)/32768)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((23*I)/8192)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((57*I)/32768)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((35*I)/32768)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/32768)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((19*I)/8192)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((167*I)/98304)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((45*I)/32768)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + (((27*I)/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((295*I)/98304)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + (((121*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((497*I)/65536)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - (((171*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((1199*I)/98304)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((43*I)/8192)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((215*I)/32768)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + (((11*I)/12288)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - (((11*I)/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((55*I)/32768)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + (((5*I)/2048)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/24576)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + ((I/12288)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/32768)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((87*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((619*I)/98304)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((23*I)/8192)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((115*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((7*I)/12288)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((35*I)/32768)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/32768)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((59*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((149*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((19*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((95*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((45*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((55*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((491*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((27*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((135*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - (((81*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((889*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - (((91*I)/4096)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((187*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + (((683*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((171*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((43*I)/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((21*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((343*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((87*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((23*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((219*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((59*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((19*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((167*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((55*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((163*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((81*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((243*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1093*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((2731*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((683*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((171*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((43*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((55*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((63*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((1367*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((343*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((87*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((23*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((35*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((63*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((859*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((219*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((59*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((19*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((45*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((615*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((167*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((55*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((491*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((163*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((487*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((243*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((729*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((205*I)/1024)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((19*I)/16384)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((193*I)/196608)*ep^6*G[1, x]*Zeta[3])/Pi^3 + (((4757*I)/23592960)*ep^8*G[1, x]*Zeta[3])/Pi + (((23*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((191*I)/98304)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((17*I)/4096)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((97*I)/24576)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((77*I)/8192)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((569*I)/98304)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((11*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((197*I)/98304)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((61*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((577*I)/98304)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((215*I)/16384)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((2525*I)/196608)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((293*I)/8192)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((33*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - ((I/512)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((169*I)/8192)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((33*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((175*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((41*I)/1024)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((1157*I)/8192)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((121*I)/8192)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((33*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((31*I)/2048)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((11*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((601*I)/8192)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((77*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/512)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((33*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((445*I)/8192)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((99*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((517*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((1979*I)/16384)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((393*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((561*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((309*I)/8192)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((953*I)/81920)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((9923*I)/983040)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((1093*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((883*I)/20480)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((3559*I)/40960)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((673*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((2999*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((11269*I)/81920)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((15697*I)/114688)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + (I/65536)/Pi^5 - (((7*I)/262144)*ep^2)/Pi^3 - (((31*I)/10485760)*ep^4)/Pi - ((70001*I)/7927234560)*ep^6*Pi - ((2297819*I)/211392921600)*ep^8*Pi^3 - ((I/65536)*ep*G[0, x])/Pi^5 + (((7*I)/262144)*ep^3*G[0, x])/Pi^3 + (((31*I)/10485760)*ep^5*G[0, x])/Pi + ((70001*I)/7927234560)*ep^7*Pi*G[0, x] - ((I/32768)*ep*G[1, x])/Pi^5 + (((7*I)/131072)*ep^3*G[1, x])/Pi^3 + (((31*I)/5242880)*ep^5*G[1, x])/Pi + ((70001*I)/3963617280)*ep^7*Pi*G[1, x] + ((I/65536)*ep^2*G[0, 0, x])/Pi^5 - (((7*I)/262144)*ep^4*G[0, 0, x])/Pi^3 - (((31*I)/10485760)*ep^6*G[0, 0, x])/Pi - ((70001*I)/7927234560)*ep^8*Pi*G[0, 0, x] - ((I/98304)*ep^4*G[0, 1, x])/Pi^3 + (((19*I)/1474560)*ep^6*G[0, 1, x])/Pi + ((737*I)/330301440)*ep^8*Pi*G[0, 1, x] + ((I/32768)*ep^2*G[1, 0, x])/Pi^5 - (((7*I)/131072)*ep^4*G[1, 0, x])/Pi^3 - (((31*I)/5242880)*ep^6*G[1, 0, x])/Pi - ((70001*I)/3963617280)*ep^8*Pi*G[1, 0, x] + (((3*I)/32768)*ep^2*G[1, 1, x])/Pi^5 - (((59*I)/393216)*ep^4*G[1, 1, x])/Pi^3 - (((289*I)/9437184)*ep^6*G[1, 1, x])/Pi - ((72949*I)/1321205760)*ep^8*Pi*G[1, 1, x] - ((I/65536)*ep^3*G[0, 0, 0, x])/Pi^5 + (((7*I)/262144)*ep^5*G[0, 0, 0, x])/Pi^3 + (((31*I)/10485760)*ep^7*G[0, 0, 0, x])/Pi + ((I/98304)*ep^5*G[0, 0, 1, x])/Pi^3 - (((19*I)/1474560)*ep^7*G[0, 0, 1, x])/Pi + ((I/16384)*ep^3*G[0, 1, 0, x])/Pi^5 - (((5*I)/196608)*ep^5*G[0, 1, 0, x])/Pi^3 - (((269*I)/7864320)*ep^7*G[0, 1, 0, x])/Pi + ((I/16384)*ep^3*G[0, 1, 1, x])/Pi^5 - (((11*I)/196608)*ep^5*G[0, 1, 1, x])/Pi^3 - (((157*I)/7864320)*ep^7*G[0, 1, 1, x])/Pi - ((I/32768)*ep^3*G[1, 0, 0, x])/Pi^5 + (((7*I)/131072)*ep^5*G[1, 0, 0, x])/Pi^3 + (((31*I)/5242880)*ep^7*G[1, 0, 0, x])/Pi + ((I/49152)*ep^5*G[1, 0, 1, x])/Pi^3 - (((19*I)/737280)*ep^7*G[1, 0, 1, x])/Pi - (((5*I)/32768)*ep^3*G[1, 1, 0, x])/Pi^5 + (((73*I)/393216)*ep^5*G[1, 1, 0, x])/Pi^3 + (((817*I)/15728640)*ep^7*G[1, 1, 0, x])/Pi - (((11*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 + (((199*I)/393216)*ep^5*G[1, 1, 1, x])/Pi^3 + (((1759*I)/15728640)*ep^7*G[1, 1, 1, x])/Pi + ((I/65536)*ep^4*G[0, 0, 0, 0, x])/Pi^5 - (((7*I)/262144)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((31*I)/10485760)*ep^8*G[0, 0, 0, 0, x])/Pi - ((I/98304)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((19*I)/1474560)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/16384)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((5*I)/196608)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((269*I)/7864320)*ep^8*G[0, 0, 1, 0, x])/Pi - ((I/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((11*I)/196608)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((157*I)/7864320)*ep^8*G[0, 0, 1, 1, x])/Pi - (((5*I)/16384)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((11*I)/65536)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((2819*I)/23592960)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((3*I)/32768)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((487*I)/11796480)*ep^8*G[0, 1, 1, 0, x])/Pi - (((5*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((21*I)/65536)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((1139*I)/23592960)*ep^8*G[0, 1, 1, 1, x])/Pi + ((I/32768)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((7*I)/131072)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((31*I)/5242880)*ep^8*G[1, 0, 0, 0, x])/Pi - ((I/49152)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((19*I)/737280)*ep^8*G[1, 0, 0, 1, x])/Pi - ((I/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + (((269*I)/3932160)*ep^8*G[1, 0, 1, 0, x])/Pi - ((I/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((157*I)/3932160)*ep^8*G[1, 0, 1, 1, x])/Pi + (((13*I)/32768)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((43*I)/131072)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((1295*I)/9437184)*ep^8*G[1, 1, 0, 0, x])/Pi - ((I/16384)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((19*I)/245760)*ep^8*G[1, 1, 0, 1, x])/Pi + (((19*I)/32768)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((85*I)/131072)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((9301*I)/47185920)*ep^8*G[1, 1, 1, 0, x])/Pi + (((43*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((241*I)/131072)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((18109*I)/47185920)*ep^8*G[1, 1, 1, 1, x])/Pi - ((I/65536)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/262144)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + ((I/98304)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + ((I/16384)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/196608)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + ((I/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/16384)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/65536)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/8192)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/32768)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/65536)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((21*I)/16384)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((145*I)/196608)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/16384)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/49152)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/98304)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((35*I)/98304)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((21*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((271*I)/196608)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - ((I/32768)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/131072)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + ((I/49152)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/98304)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/32768)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/16384)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/32768)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((45*I)/32768)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((353*I)/393216)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((3*I)/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/32768)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((59*I)/98304)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((51*I)/32768)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((479*I)/393216)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((3*I)/16384)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((69*I)/32768)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((905*I)/393216)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((171*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((2711*I)/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + ((I/65536)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/262144)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - ((I/98304)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - ((I/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/196608)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/16384)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/65536)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/65536)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((21*I)/16384)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((145*I)/196608)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/98304)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((35*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((21*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((271*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((85*I)/16384)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((593*I)/196608)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((25*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/6144)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/24576)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + ((I/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 - (((65*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((79*I)/98304)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((49*I)/98304)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - (((11*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((139*I)/98304)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((85*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((1103*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/32768)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/131072)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - ((I/49152)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/32768)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/16384)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/32768)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((21*I)/8192)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((145*I)/98304)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/49152)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((35*I)/49152)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((21*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((271*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((173*I)/32768)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((1249*I)/393216)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/98304)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((29*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((15*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((33*I)/32768)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/6144)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((25*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((319*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((179*I)/32768)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((1375*I)/393216)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((23*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((9*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((15*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((19*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((229*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((173*I)/32768)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((1633*I)/393216)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((9*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((251*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((3271*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((683*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((10339*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/65536)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/16384)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/16384)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((341*I)/16384)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/4096)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((43*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/8192)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/4096)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((685*I)/32768)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((23*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((63*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((105*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((691*I)/32768)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((45*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((95*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((589*I)/32768)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((27*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((69*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((571*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((925*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((2731*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/65536)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((85*I)/16384)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((341*I)/16384)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((43*I)/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((1365*I)/16384)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((45*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((45*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((171*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1365*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/32768)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((85*I)/8192)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((341*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((43*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((43*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((341*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((2733*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((85*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((37*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((55*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((103*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((103*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((255*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((17*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((27*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((425*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((2739*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((77*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((87*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((189*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((399*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((2253*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((65*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((43*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((135*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/256)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((345*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((1851*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((251*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((1893*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((3459*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((10923*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((33*I)/65536)*ep^3*Zeta[3])/Pi^5 + (((469*I)/786432)*ep^5*Zeta[3])/Pi^3 + (((311*I)/94371840)*ep^7*Zeta[3])/Pi + (((33*I)/65536)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((469*I)/786432)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((311*I)/94371840)*ep^8*G[0, x]*Zeta[3])/Pi + (((33*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((469*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((311*I)/47185920)*ep^8*G[1, x]*Zeta[3])/Pi - (((33*I)/65536)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((469*I)/786432)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((3*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - ((I/8192)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((33*I)/32768)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((469*I)/393216)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((111*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((485*I)/131072)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((33*I)/65536)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((469*I)/786432)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/8192)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + ((I/8192)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((33*I)/16384)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((71*I)/65536)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((23*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((245*I)/196608)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((33*I)/32768)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((469*I)/393216)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((3*I)/4096)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((165*I)/32768)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((611*I)/131072)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((379*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((4855*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((33*I)/65536)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/8192)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((33*I)/16384)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((23*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((141*I)/16384)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((91*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((33*I)/32768)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/4096)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((33*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((23*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((381*I)/32768)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((9*I)/4096)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((595*I)/32768)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((1319*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((33*I)/65536)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/8192)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((33*I)/16384)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((23*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((141*I)/16384)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((25*I)/8192)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((91*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((573*I)/16384)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/4096)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((17*I)/4096)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((79*I)/8192)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((59*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((363*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((33*I)/32768)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/4096)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((33*I)/8192)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((23*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((141*I)/8192)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((91*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((1245*I)/32768)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + ((I/2048)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((99*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((103*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((1459*I)/32768)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((27*I)/4096)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((2021*I)/32768)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((4683*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((561*I)/131072)*ep^6*Zeta[3]^2)/Pi^5 - (((7493*I)/1572864)*ep^8*Zeta[3]^2)/Pi^3 - (((561*I)/131072)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((561*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((561*I)/131072)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((29*I)/4096)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((561*I)/65536)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((2147*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((2163*I)/327680)*ep^5*Zeta[5])/Pi^5 + (((9541*I)/1310720)*ep^7*Zeta[5])/Pi^3 + (((2163*I)/327680)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((9541*I)/1310720)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((2163*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((9541*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((2163*I)/327680)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((29*I)/8192)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((2163*I)/163840)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((7069*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((2163*I)/327680)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((29*I)/8192)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((1523*I)/81920)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((1253*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((2163*I)/163840)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((29*I)/4096)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((1907*I)/32768)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((23713*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((31779*I)/327680)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((40659*I)/458752)*ep^7*Zeta[7])/Pi^5 + (((40659*I)/458752)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((40659*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((3*I)/32768)/Pi^5 - (((37*I)/393216)*ep^2)/Pi^3 - (((229*I)/47185920)*ep^4)/Pi - ((24443*I)/1321205760)*ep^6*Pi - ((1411063*I)/63417876480)*ep^8*Pi^3 - ((I/8192)*ep*G[0, x])/Pi^5 + (((11*I)/98304)*ep^3*G[0, x])/Pi^3 + (((61*I)/3932160)*ep^5*G[0, x])/Pi + ((28447*I)/990904320)*ep^7*Pi*G[0, x] - (((9*I)/32768)*ep*G[1, x])/Pi^5 + (((37*I)/131072)*ep^3*G[1, x])/Pi^3 + (((229*I)/15728640)*ep^5*G[1, x])/Pi + ((24443*I)/440401920)*ep^7*Pi*G[1, x] + ((I/4096)*ep^2*G[0, 0, x])/Pi^5 - (((3*I)/16384)*ep^4*G[0, 0, x])/Pi^3 - (((343*I)/5898240)*ep^6*G[0, 0, x])/Pi - ((34453*I)/495452160)*ep^8*Pi*G[0, 0, x] + ((I/8192)*ep^2*G[0, 1, x])/Pi^5 - (((5*I)/32768)*ep^4*G[0, 1, x])/Pi^3 + (((137*I)/11796480)*ep^6*G[0, 1, x])/Pi - ((3287*I)/198180864)*ep^8*Pi*G[0, 1, x] + (((3*I)/8192)*ep^2*G[1, 0, x])/Pi^5 - (((11*I)/32768)*ep^4*G[1, 0, x])/Pi^3 - (((61*I)/1310720)*ep^6*G[1, 0, x])/Pi - ((28447*I)/330301440)*ep^8*Pi*G[1, 0, x] + (((27*I)/32768)*ep^2*G[1, 1, x])/Pi^5 - (((111*I)/131072)*ep^4*G[1, 1, x])/Pi^3 - (((229*I)/5242880)*ep^6*G[1, 1, x])/Pi - ((24443*I)/146800640)*ep^8*Pi*G[1, 1, x] - (((3*I)/4096)*ep^3*G[0, 0, 0, x])/Pi^5 + (((23*I)/49152)*ep^5*G[0, 0, 0, x])/Pi^3 + (((1349*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi - ((I/4096)*ep^3*G[0, 0, 1, x])/Pi^5 + (((5*I)/16384)*ep^5*G[0, 0, 1, x])/Pi^3 - (((137*I)/5898240)*ep^7*G[0, 0, 1, x])/Pi + ((I/12288)*ep^5*G[0, 1, 0, x])/Pi^3 - ((I/18432)*ep^7*G[0, 1, 0, x])/Pi - ((I/8192)*ep^3*G[0, 1, 1, x])/Pi^5 + (((5*I)/32768)*ep^5*G[0, 1, 1, x])/Pi^3 - (((137*I)/11796480)*ep^7*G[0, 1, 1, x])/Pi - (((3*I)/4096)*ep^3*G[1, 0, 0, x])/Pi^5 + (((9*I)/16384)*ep^5*G[1, 0, 0, x])/Pi^3 + (((343*I)/1966080)*ep^7*G[1, 0, 0, x])/Pi - (((3*I)/8192)*ep^3*G[1, 0, 1, x])/Pi^5 + (((15*I)/32768)*ep^5*G[1, 0, 1, x])/Pi^3 - (((137*I)/3932160)*ep^7*G[1, 0, 1, x])/Pi - (((9*I)/8192)*ep^3*G[1, 1, 0, x])/Pi^5 + (((33*I)/32768)*ep^5*G[1, 1, 0, x])/Pi^3 + (((183*I)/1310720)*ep^7*G[1, 1, 0, x])/Pi - (((81*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 + (((333*I)/131072)*ep^5*G[1, 1, 1, x])/Pi^3 + (((687*I)/5242880)*ep^7*G[1, 1, 1, x])/Pi + (((11*I)/4096)*ep^4*G[0, 0, 0, 0, x])/Pi^5 - (((79*I)/49152)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((597*I)/655360)*ep^8*G[0, 0, 0, 0, x])/Pi + (((3*I)/4096)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((15*I)/16384)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((137*I)/1966080)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/6144)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + ((I/9216)*ep^8*G[0, 0, 1, 0, x])/Pi + ((I/4096)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((137*I)/5898240)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/2048)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((5*I)/24576)*ep^6*G[0, 1, 0, 0, x])/Pi^3 + (((221*I)/983040)*ep^8*G[0, 1, 0, 0, x])/Pi - ((I/12288)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + ((I/18432)*ep^8*G[0, 1, 1, 0, x])/Pi + ((I/8192)*ep^4*G[0, 1, 1, 1, x])/Pi^5 - (((5*I)/32768)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((137*I)/11796480)*ep^8*G[0, 1, 1, 1, x])/Pi + (((9*I)/4096)*ep^4*G[1, 0, 0, 0, x])/Pi^5 - (((23*I)/16384)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((1349*I)/1966080)*ep^8*G[1, 0, 0, 0, x])/Pi + (((3*I)/4096)*ep^4*G[1, 0, 0, 1, x])/Pi^5 - (((15*I)/16384)*ep^6*G[1, 0, 0, 1, x])/Pi^3 + (((137*I)/1966080)*ep^8*G[1, 0, 0, 1, x])/Pi - ((I/4096)*ep^6*G[1, 0, 1, 0, x])/Pi^3 + ((I/6144)*ep^8*G[1, 0, 1, 0, x])/Pi + (((3*I)/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((15*I)/32768)*ep^6*G[1, 0, 1, 1, x])/Pi^3 + (((137*I)/3932160)*ep^8*G[1, 0, 1, 1, x])/Pi + (((9*I)/4096)*ep^4*G[1, 1, 0, 0, x])/Pi^5 - (((27*I)/16384)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((343*I)/655360)*ep^8*G[1, 1, 0, 0, x])/Pi + (((9*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 - (((45*I)/32768)*ep^6*G[1, 1, 0, 1, x])/Pi^3 + (((137*I)/1310720)*ep^8*G[1, 1, 0, 1, x])/Pi + (((27*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 - (((99*I)/32768)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((549*I)/1310720)*ep^8*G[1, 1, 1, 0, x])/Pi + (((243*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 - (((999*I)/131072)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((2061*I)/5242880)*ep^8*G[1, 1, 1, 1, x])/Pi - (((43*I)/4096)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 + (((101*I)/16384)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((11*I)/4096)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((55*I)/16384)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + ((I/1024)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/12288)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/6144)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - ((I/4096)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((5*I)/2048)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/8192)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/24576)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + ((I/12288)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 - ((I/8192)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/32768)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 - (((33*I)/4096)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 + (((79*I)/16384)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - (((9*I)/4096)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 + (((45*I)/16384)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/16384)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/32768)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 - (((27*I)/4096)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 + (((69*I)/16384)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 - (((9*I)/4096)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 + (((45*I)/16384)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((9*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((45*I)/32768)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 - (((27*I)/4096)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 + (((81*I)/16384)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((27*I)/8192)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 + (((135*I)/32768)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 - (((81*I)/8192)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 + (((297*I)/32768)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 - (((729*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 + (((2997*I)/131072)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + (((171*I)/4096)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 - (((1199*I)/49152)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((43*I)/4096)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((215*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 - (((11*I)/6144)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((11*I)/4096)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((55*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/1024)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - (((5*I)/1024)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/12288)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/6144)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + ((I/4096)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((21*I)/2048)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((145*I)/24576)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((25*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/3072)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/24576)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/12288)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/32768)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 + (((129*I)/4096)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 - (((303*I)/16384)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + (((33*I)/4096)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 - (((165*I)/16384)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((9*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((45*I)/16384)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/1024)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((15*I)/2048)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((33*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/32768)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 + (((99*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 - (((237*I)/16384)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 + (((27*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 - (((135*I)/16384)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((9*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((45*I)/16384)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((9*I)/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((9*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((45*I)/32768)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 + (((81*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 - (((207*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 + (((27*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 - (((135*I)/16384)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((9*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((27*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((135*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 + (((81*I)/4096)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 - (((243*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((81*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 - (((405*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 + (((243*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 - (((891*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 + (((2187*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 - (((8991*I)/131072)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((683*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((171*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((43*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/1024)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/1024)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((21*I)/1024)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((513*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((129*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((33*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/1024)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((15*I)/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((63*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((387*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((99*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/1024)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((45*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((9*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((297*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((81*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((27*I)/2048)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((27*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((243*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((81*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((81*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((243*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((243*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((729*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((6561*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((2731*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((683*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((171*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((43*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((43*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((55*I)/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((63*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((85*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((341*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((85*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((85*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((2049*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((513*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((129*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((33*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((33*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((45*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((63*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((255*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((63*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((63*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((1539*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((387*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((99*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((27*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((45*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((189*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((45*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((45*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((1161*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((297*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((81*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((27*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((27*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((135*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((27*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((27*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((27*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((891*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((243*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((81*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((81*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((81*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((729*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((243*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((243*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((729*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((729*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((2187*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((19683*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((49*I)/32768)*ep^3*Zeta[3])/Pi^5 + (((583*I)/393216)*ep^5*Zeta[3])/Pi^3 + (((5447*I)/47185920)*ep^7*Zeta[3])/Pi + (((19*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 - (((193*I)/98304)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((4757*I)/11796480)*ep^8*G[0, x]*Zeta[3])/Pi + (((147*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 - (((583*I)/131072)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((5447*I)/15728640)*ep^8*G[1, x]*Zeta[3])/Pi - (((23*I)/4096)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 + (((191*I)/49152)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 - (((11*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 + (((197*I)/98304)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 - (((57*I)/8192)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 + (((193*I)/32768)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 - (((441*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 + (((1749*I)/131072)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 + (((77*I)/4096)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 - (((569*I)/49152)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((11*I)/4096)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((197*I)/49152)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - ((I/512)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 - ((I/12288)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 + (((11*I)/8192)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 - (((197*I)/98304)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 + (((69*I)/4096)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 - (((191*I)/16384)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((33*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - (((197*I)/32768)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 + (((171*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 - (((579*I)/32768)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 + (((1323*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 - (((5247*I)/131072)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 - (((293*I)/4096)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((33*I)/4096)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + ((I/256)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((11*I)/4096)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((31*I)/2048)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + ((I/512)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((231*I)/4096)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((33*I)/4096)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((3*I)/512)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((33*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((207*I)/4096)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((99*I)/8192)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((513*I)/8192)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((3969*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((1157*I)/4096)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((121*I)/4096)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/256)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((33*I)/4096)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((31*I)/1024)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - ((I/256)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((139*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((11*I)/2048)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((31*I)/2048)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - ((I/512)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((879*I)/4096)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((99*I)/4096)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((3*I)/256)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((33*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((93*I)/2048)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((33*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((693*I)/4096)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((99*I)/4096)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((9*I)/512)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((99*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((621*I)/4096)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((297*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((1539*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((11907*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((843*I)/65536)*ep^6*Zeta[3]^2)/Pi^5 - (((3167*I)/262144)*ep^8*Zeta[3]^2)/Pi^3 - (((393*I)/16384)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 - (((2529*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 + (((561*I)/8192)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 + (((57*I)/16384)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 + (((1179*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 + (((7587*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 - (((2579*I)/163840)*ep^5*Zeta[5])/Pi^5 + (((31061*I)/1966080)*ep^7*Zeta[5])/Pi^3 + (((953*I)/40960)*ep^6*G[0, x]*Zeta[5])/Pi^5 - (((9923*I)/491520)*ep^8*G[0, x]*Zeta[5])/Pi^3 + (((7737*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 - (((31061*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 - (((1093*I)/20480)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 - (((673*I)/40960)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 - (((2859*I)/40960)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 - (((23211*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 + (((3559*I)/20480)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((673*I)/20480)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((7*I)/512)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 + (((673*I)/40960)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 + (((3279*I)/20480)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((2019*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 + (((8577*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 + (((69633*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 + (((43617*I)/163840)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((44347*I)/229376)*ep^7*Zeta[7])/Pi^5 + (((15697*I)/57344)*ep^8*G[0, x]*Zeta[7])/Pi^5 + (((133041*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - (I/32768)/Pi^5 + (((5*I)/131072)*ep^2)/Pi^3 - (((313*I)/47185920)*ep^4)/Pi - ((4343*I)/11890851840)*ep^6*Pi - ((4058819*I)/14269022208000)*ep^8*Pi^3 + ((I/16384)*ep*G[0, x])/Pi^5 - (((5*I)/65536)*ep^3*G[0, x])/Pi^3 + (((313*I)/23592960)*ep^5*G[0, x])/Pi + ((4343*I)/5945425920)*ep^7*Pi*G[0, x] + (((7*I)/32768)*ep*G[1, x])/Pi^5 - (((89*I)/393216)*ep^3*G[1, x])/Pi^3 + (((161*I)/3145728)*ep^5*G[1, x])/Pi - ((2167*I)/1321205760)*ep^7*Pi*G[1, x] - ((I/8192)*ep^2*G[0, 0, x])/Pi^5 + (((5*I)/32768)*ep^4*G[0, 0, x])/Pi^3 - (((313*I)/11796480)*ep^6*G[0, 0, x])/Pi - ((4343*I)/2972712960)*ep^8*Pi*G[0, 0, x] - (((3*I)/16384)*ep^2*G[0, 1, x])/Pi^5 + (((37*I)/196608)*ep^4*G[0, 1, x])/Pi^3 - (((1051*I)/23592960)*ep^6*G[0, 1, x])/Pi + ((11923*I)/5945425920)*ep^8*Pi*G[0, 1, x] - (((7*I)/16384)*ep^2*G[1, 0, x])/Pi^5 + (((89*I)/196608)*ep^4*G[1, 0, x])/Pi^3 - (((161*I)/1572864)*ep^6*G[1, 0, x])/Pi + ((2167*I)/660602880)*ep^8*Pi*G[1, 0, x] - (((25*I)/32768)*ep^2*G[1, 1, x])/Pi^5 + (((311*I)/393216)*ep^4*G[1, 1, x])/Pi^3 - (((969*I)/5242880)*ep^6*G[1, 1, x])/Pi + ((30347*I)/3963617280)*ep^8*Pi*G[1, 1, x] + ((I/4096)*ep^3*G[0, 0, 0, x])/Pi^5 - (((5*I)/16384)*ep^5*G[0, 0, 0, x])/Pi^3 + (((313*I)/5898240)*ep^7*G[0, 0, 0, x])/Pi + ((I/8192)*ep^3*G[0, 0, 1, x])/Pi^5 - (((11*I)/98304)*ep^5*G[0, 0, 1, x])/Pi^3 + (((41*I)/1310720)*ep^7*G[0, 0, 1, x])/Pi + (((3*I)/8192)*ep^3*G[0, 1, 0, x])/Pi^5 - (((37*I)/98304)*ep^5*G[0, 1, 0, x])/Pi^3 + (((1051*I)/11796480)*ep^7*G[0, 1, 0, x])/Pi + (((9*I)/16384)*ep^3*G[0, 1, 1, x])/Pi^5 - (((37*I)/65536)*ep^5*G[0, 1, 1, x])/Pi^3 + (((1051*I)/7864320)*ep^7*G[0, 1, 1, x])/Pi + (((7*I)/8192)*ep^3*G[1, 0, 0, x])/Pi^5 - (((89*I)/98304)*ep^5*G[1, 0, 0, x])/Pi^3 + (((161*I)/786432)*ep^7*G[1, 0, 0, x])/Pi + (((13*I)/16384)*ep^3*G[1, 0, 1, x])/Pi^5 - (((155*I)/196608)*ep^5*G[1, 0, 1, x])/Pi^3 + (((1543*I)/7864320)*ep^7*G[1, 0, 1, x])/Pi + (((25*I)/16384)*ep^3*G[1, 1, 0, x])/Pi^5 - (((311*I)/196608)*ep^5*G[1, 1, 0, x])/Pi^3 + (((969*I)/2621440)*ep^7*G[1, 1, 0, x])/Pi + (((79*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 - (((977*I)/393216)*ep^5*G[1, 1, 1, x])/Pi^3 + (((3071*I)/5242880)*ep^7*G[1, 1, 1, x])/Pi - ((I/2048)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((5*I)/8192)*ep^6*G[0, 0, 0, 0, x])/Pi^3 - (((313*I)/2949120)*ep^8*G[0, 0, 0, 0, x])/Pi - ((I/24576)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((7*I)/1474560)*ep^8*G[0, 0, 0, 1, x])/Pi - ((I/4096)*ep^4*G[0, 0, 1, 0, x])/Pi^5 + (((11*I)/49152)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - (((41*I)/655360)*ep^8*G[0, 0, 1, 0, x])/Pi - ((I/8192)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^6*G[0, 0, 1, 1, x])/Pi^3 - (((41*I)/1310720)*ep^8*G[0, 0, 1, 1, x])/Pi - (((3*I)/4096)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + (((37*I)/49152)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((1051*I)/5898240)*ep^8*G[0, 1, 0, 0, x])/Pi - (((5*I)/8192)*ep^4*G[0, 1, 0, 1, x])/Pi^5 + (((59*I)/98304)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((1789*I)/11796480)*ep^8*G[0, 1, 0, 1, x])/Pi - (((9*I)/8192)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((37*I)/32768)*ep^6*G[0, 1, 1, 0, x])/Pi^3 - (((1051*I)/3932160)*ep^8*G[0, 1, 1, 0, x])/Pi - (((27*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((111*I)/65536)*ep^6*G[0, 1, 1, 1, x])/Pi^3 - (((1051*I)/2621440)*ep^8*G[0, 1, 1, 1, x])/Pi - (((7*I)/4096)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((89*I)/49152)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((161*I)/393216)*ep^8*G[1, 0, 0, 0, x])/Pi - (((7*I)/8192)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((77*I)/98304)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((287*I)/1310720)*ep^8*G[1, 0, 0, 1, x])/Pi - (((13*I)/8192)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + (((155*I)/98304)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((1543*I)/3932160)*ep^8*G[1, 0, 1, 0, x])/Pi - (((31*I)/16384)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((377*I)/196608)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((243*I)/524288)*ep^8*G[1, 0, 1, 1, x])/Pi - (((25*I)/8192)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((311*I)/98304)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((969*I)/1310720)*ep^8*G[1, 1, 0, 0, x])/Pi - (((43*I)/16384)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((509*I)/196608)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((1707*I)/2621440)*ep^8*G[1, 1, 0, 1, x])/Pi - (((79*I)/16384)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((977*I)/196608)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((3071*I)/2621440)*ep^8*G[1, 1, 1, 0, x])/Pi - (((241*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((2975*I)/393216)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((9377*I)/5242880)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/1024)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((17*I)/49152)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 + ((I/12288)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((13*I)/16384)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 + ((I/2048)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/24576)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 - (((11*I)/49152)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + ((I/4096)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/49152)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + ((I/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/98304)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 - (((37*I)/24576)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/16384)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 - (((59*I)/49152)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 + (((11*I)/8192)*ep^5*G[0, 1, 0, 1, 1, x])/Pi^5 - (((133*I)/98304)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((9*I)/4096)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((37*I)/16384)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + (((15*I)/8192)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((59*I)/32768)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 + (((27*I)/8192)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((111*I)/32768)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((81*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((333*I)/65536)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + (((7*I)/2048)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((89*I)/24576)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((19*I)/24576)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + (((7*I)/4096)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((77*I)/49152)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((77*I)/98304)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + (((13*I)/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - (((155*I)/49152)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((19*I)/8192)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((221*I)/98304)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((31*I)/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((377*I)/98304)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((85*I)/16384)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((1043*I)/196608)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((25*I)/4096)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((311*I)/49152)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + (((25*I)/8192)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((275*I)/98304)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((43*I)/8192)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((509*I)/98304)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + (((97*I)/16384)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((1175*I)/196608)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((79*I)/8192)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((977*I)/98304)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((133*I)/16384)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((1571*I)/196608)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + (((241*I)/16384)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((2975*I)/196608)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + (((727*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((8969*I)/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/512)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((47*I)/49152)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((17*I)/24576)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/384)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 - ((I/6144)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/24576)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((3*I)/1024)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((25*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/12288)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/24576)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 + (((11*I)/24576)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - ((I/2048)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((11*I)/24576)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 - ((I/4096)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/49152)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - ((I/8192)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((11*I)/98304)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - (((3*I)/1024)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 + (((37*I)/12288)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/6144)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/8192)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/4096)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/16384)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 + (((59*I)/24576)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 - (((7*I)/4096)*ep^6*G[0, 1, 0, 1, 0, 1, x])/Pi^5 + (((27*I)/16384)*ep^8*G[0, 1, 0, 1, 0, 1, x])/Pi^3 - (((11*I)/4096)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 + (((133*I)/49152)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 - (((29*I)/8192)*ep^6*G[0, 1, 0, 1, 1, 1, x])/Pi^5 + (((355*I)/98304)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((9*I)/2048)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((37*I)/8192)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - (((9*I)/4096)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((33*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 - (((15*I)/4096)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 + (((59*I)/16384)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - (((33*I)/8192)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((133*I)/32768)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((27*I)/4096)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((111*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - (((45*I)/8192)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((177*I)/32768)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 - (((81*I)/8192)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((333*I)/32768)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((243*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((999*I)/65536)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - (((7*I)/1024)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((89*I)/12288)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((37*I)/49152)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/512)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((19*I)/12288)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((73*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - (((7*I)/2048)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((77*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((77*I)/49152)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 - (((7*I)/4096)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((77*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - (((7*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((77*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - (((13*I)/2048)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + (((155*I)/24576)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - (((13*I)/4096)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((143*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - (((19*I)/4096)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((221*I)/49152)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - (((37*I)/8192)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((443*I)/98304)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((31*I)/4096)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((377*I)/49152)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - (((49*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((575*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((85*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((1043*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((247*I)/16384)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((3041*I)/196608)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((25*I)/2048)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((311*I)/24576)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - ((I/256)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((79*I)/24576)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - (((25*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((275*I)/49152)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - (((25*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((275*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((43*I)/4096)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((509*I)/49152)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((61*I)/8192)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((707*I)/98304)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - (((97*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((1175*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((259*I)/16384)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((3173*I)/196608)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((79*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((977*I)/49152)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((79*I)/8192)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((869*I)/98304)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((133*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((1571*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((295*I)/16384)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((3569*I)/196608)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((241*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((2975*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((403*I)/16384)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((4757*I)/196608)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - (((727*I)/16384)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((8969*I)/196608)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - (((2185*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((26951*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/256)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/512)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((37*I)/4096)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/512)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((39*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + ((I/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/4096)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((29*I)/4096)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((83*I)/8192)*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((9*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((9*I)/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((21*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((33*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((87*I)/8192)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((27*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((27*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((45*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((99*I)/8192)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((81*I)/4096)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((135*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((243*I)/8192)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((729*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((7*I)/512)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/128)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((7*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((19*I)/2048)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((25*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((37*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((91*I)/8192)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((31*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((31*I)/4096)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((49*I)/4096)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((103*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((85*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((139*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((247*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((733*I)/16384)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((25*I)/1024)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((23*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/128)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((25*I)/2048)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((25*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + (((25*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((25*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((43*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((43*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((61*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((115*I)/8192)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((97*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((151*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((259*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((745*I)/16384)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((79*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/1024)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((79*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((79*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((133*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((187*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((295*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((781*I)/16384)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((241*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((241*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((403*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((889*I)/16384)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((727*I)/8192)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((1213*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((2185*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((6559*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((87*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((19*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((37*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((59*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((39*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((15*I)/512)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/20480)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/2048)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/8192)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((3*I)/256)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/512)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((31*I)/4096)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((17*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((35*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((29*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((47*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((83*I)/4096)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((245*I)/8192)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((9*I)/512)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((9*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((9*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((21*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((39*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((33*I)/2048)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((51*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((87*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((249*I)/8192)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((27*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((9*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((27*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((27*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((45*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((63*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((99*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((261*I)/8192)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((81*I)/2048)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((81*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((135*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((297*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((243*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((405*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((729*I)/8192)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((2187*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/256)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((7*I)/512)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((103*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/1024)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/64)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((113*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/512)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((7*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((13*I)/512)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((17*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((19*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((19*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((43*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((37*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((55*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((91*I)/4096)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((253*I)/8192)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((31*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((31*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((49*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((67*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((103*I)/4096)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((265*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((85*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((85*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((139*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((301*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((247*I)/4096)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((409*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((733*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((2191*I)/16384)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((25*I)/512)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((37*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((23*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((29*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/64)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((25*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((25*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((43*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((17*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((43*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((43*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((61*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((79*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((115*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((277*I)/8192)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((97*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - (((97*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((151*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((313*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((259*I)/4096)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((421*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((745*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((2203*I)/16384)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((79*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((77*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((13*I)/512)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((29*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((79*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((79*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((79*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((79*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((133*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((133*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((187*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((349*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((295*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((457*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((781*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((2239*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((241*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/128)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((241*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((241*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((403*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((565*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((889*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((2347*I)/16384)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((727*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((727*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((1213*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((2671*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((2185*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((3643*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((6559*I)/16384)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((19681*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/32768)*ep^3*Zeta[3])/Pi^5 - (((59*I)/131072)*ep^5*Zeta[3])/Pi^3 + (((1789*I)/15728640)*ep^7*Zeta[3])/Pi - (((15*I)/16384)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((59*I)/65536)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((1789*I)/7864320)*ep^8*G[0, x]*Zeta[3])/Pi - (((65*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((751*I)/393216)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((2609*I)/5242880)*ep^8*G[1, x]*Zeta[3])/Pi + (((15*I)/8192)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((59*I)/32768)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((25*I)/16384)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((287*I)/196608)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((65*I)/16384)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((751*I)/196608)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((215*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((2473*I)/393216)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((15*I)/4096)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((59*I)/16384)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((5*I)/8192)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((55*I)/98304)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((25*I)/8192)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((287*I)/98304)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((75*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((287*I)/65536)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((65*I)/8192)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((751*I)/98304)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((95*I)/16384)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((1081*I)/196608)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((215*I)/16384)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((2473*I)/196608)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((665*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((7639*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((15*I)/2048)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((25*I)/4096)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((35*I)/8192)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((75*I)/8192)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((225*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((65*I)/4096)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((35*I)/8192)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((95*I)/8192)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((245*I)/16384)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((215*I)/8192)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((305*I)/16384)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((665*I)/16384)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((2015*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((5*I)/8192)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((25*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/4096)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((35*I)/4096)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((85*I)/8192)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((75*I)/4096)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((105*I)/8192)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((225*I)/8192)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((675*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((65*I)/2048)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((35*I)/4096)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((35*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((95*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((125*I)/8192)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((245*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((695*I)/16384)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((215*I)/4096)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((125*I)/8192)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((305*I)/8192)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((755*I)/16384)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((665*I)/8192)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((935*I)/16384)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((2015*I)/16384)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((6065*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((105*I)/65536)*ep^6*Zeta[3]^2)/Pi^5 + (((397*I)/262144)*ep^8*Zeta[3]^2)/Pi^3 + (((105*I)/32768)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 + (((415*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((105*I)/16384)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((155*I)/32768)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((415*I)/32768)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((1345*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((433*I)/163840)*ep^5*Zeta[5])/Pi^5 - (((979*I)/393216)*ep^7*Zeta[5])/Pi^3 - (((433*I)/81920)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((979*I)/196608)*ep^8*G[0, x]*Zeta[5])/Pi^3 - (((1551*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((5819*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((433*I)/40960)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((559*I)/81920)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 + (((1551*I)/81920)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((981*I)/32768)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((433*I)/20480)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((63*I)/40960)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((559*I)/40960)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((1677*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((1551*I)/40960)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((1929*I)/81920)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((981*I)/16384)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((14967*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((1967*I)/163840)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((353*I)/28672)*ep^7*Zeta[7])/Pi^5 - (((353*I)/14336)*ep^8*G[0, x]*Zeta[7])/Pi^5 - (((339*I)/8192)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 + ((I/98304)*ep^2)/Pi^3 + (((7*I)/5898240)*ep^4)/Pi - ((3119*I)/2972712960)*ep^6*Pi - ((223919*I)/891813888000)*ep^8*Pi^3 - ((I/49152)*ep^3*G[0, x])/Pi^3 - (((7*I)/2949120)*ep^5*G[0, x])/Pi + ((3119*I)/1486356480)*ep^7*Pi*G[0, x] + ((I/16384)*ep*G[1, x])/Pi^5 - (((13*I)/196608)*ep^3*G[1, x])/Pi^3 + (((341*I)/23592960)*ep^5*G[1, x])/Pi - ((379*I)/1189085184)*ep^7*Pi*G[1, x] + ((I/24576)*ep^4*G[0, 0, x])/Pi^3 + (((7*I)/1474560)*ep^6*G[0, 0, x])/Pi - ((3119*I)/743178240)*ep^8*Pi*G[0, 0, x] - ((I/8192)*ep^2*G[1, 0, x])/Pi^5 + (((13*I)/98304)*ep^4*G[1, 0, x])/Pi^3 - (((341*I)/11796480)*ep^6*G[1, 0, x])/Pi + ((379*I)/594542592)*ep^8*Pi*G[1, 0, x] - ((I/4096)*ep^2*G[1, 1, x])/Pi^5 + (((25*I)/98304)*ep^4*G[1, 1, x])/Pi^3 - (((29*I)/491520)*ep^6*G[1, 1, x])/Pi + ((329*I)/141557760)*ep^8*Pi*G[1, 1, x] - ((I/12288)*ep^5*G[0, 0, 0, x])/Pi^3 - (((7*I)/737280)*ep^7*G[0, 0, 0, x])/Pi - ((I/8192)*ep^3*G[0, 0, 1, x])/Pi^5 + (((13*I)/98304)*ep^5*G[0, 0, 1, x])/Pi^3 - (((341*I)/11796480)*ep^7*G[0, 0, 1, x])/Pi + ((I/4096)*ep^3*G[1, 0, 0, x])/Pi^5 - (((13*I)/49152)*ep^5*G[1, 0, 0, x])/Pi^3 + (((341*I)/5898240)*ep^7*G[1, 0, 0, x])/Pi + ((I/4096)*ep^3*G[1, 0, 1, x])/Pi^5 - ((I/4096)*ep^5*G[1, 0, 1, x])/Pi^3 + (((71*I)/1179648)*ep^7*G[1, 0, 1, x])/Pi + ((I/2048)*ep^3*G[1, 1, 0, x])/Pi^5 - (((25*I)/49152)*ep^5*G[1, 1, 0, x])/Pi^3 + (((29*I)/245760)*ep^7*G[1, 1, 0, x])/Pi + (((13*I)/16384)*ep^3*G[1, 1, 1, x])/Pi^5 - (((161*I)/196608)*ep^5*G[1, 1, 1, x])/Pi^3 + (((101*I)/524288)*ep^7*G[1, 1, 1, x])/Pi + ((I/6144)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((7*I)/368640)*ep^8*G[0, 0, 0, 0, x])/Pi + (((3*I)/8192)*ep^4*G[0, 0, 0, 1, x])/Pi^5 - (((13*I)/32768)*ep^6*G[0, 0, 0, 1, x])/Pi^3 + (((341*I)/3932160)*ep^8*G[0, 0, 0, 1, x])/Pi + ((I/4096)*ep^4*G[0, 0, 1, 0, x])/Pi^5 - (((13*I)/49152)*ep^6*G[0, 0, 1, 0, x])/Pi^3 + (((341*I)/5898240)*ep^8*G[0, 0, 1, 0, x])/Pi + ((I/2048)*ep^4*G[0, 0, 1, 1, x])/Pi^5 - (((25*I)/49152)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((29*I)/245760)*ep^8*G[0, 0, 1, 1, x])/Pi - ((I/2048)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((13*I)/24576)*ep^6*G[1, 0, 0, 0, x])/Pi^3 - (((341*I)/2949120)*ep^8*G[1, 0, 0, 0, x])/Pi - ((I/4096)*ep^4*G[1, 0, 0, 1, x])/Pi^5 + (((11*I)/49152)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((41*I)/655360)*ep^8*G[1, 0, 0, 1, x])/Pi - ((I/2048)*ep^4*G[1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((71*I)/589824)*ep^8*G[1, 0, 1, 0, x])/Pi - (((5*I)/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 + (((61*I)/98304)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((587*I)/3932160)*ep^8*G[1, 0, 1, 1, x])/Pi - ((I/1024)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((25*I)/24576)*ep^6*G[1, 1, 0, 0, x])/Pi^3 - (((29*I)/122880)*ep^8*G[1, 1, 0, 0, x])/Pi - (((7*I)/8192)*ep^4*G[1, 1, 0, 1, x])/Pi^5 + (((83*I)/98304)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((833*I)/3932160)*ep^8*G[1, 1, 0, 1, x])/Pi - (((13*I)/8192)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((161*I)/98304)*ep^6*G[1, 1, 1, 0, x])/Pi^3 - (((101*I)/262144)*ep^8*G[1, 1, 1, 0, x])/Pi - (((5*I)/2048)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((247*I)/98304)*ep^6*G[1, 1, 1, 1, x])/Pi^3 - (((389*I)/655360)*ep^8*G[1, 1, 1, 1, x])/Pi - ((I/3072)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 - (((7*I)/8192)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 + (((91*I)/98304)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/16384)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 - (((3*I)/2048)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 + (((25*I)/16384)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - ((I/2048)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/24576)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 0, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 - ((I/1024)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 + (((25*I)/24576)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 - (((13*I)/8192)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 + (((161*I)/98304)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 + ((I/1024)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/12288)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 + ((I/4096)*ep^5*G[1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/16384)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 + ((I/2048)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/24576)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 + ((I/4096)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 - (((11*I)/49152)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 + ((I/1024)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/4096)*ep^5*G[1, 0, 1, 0, 1, x])/Pi^5 - (((35*I)/49152)*ep^7*G[1, 0, 1, 0, 1, x])/Pi^3 + (((5*I)/4096)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 - (((61*I)/49152)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 + (((7*I)/4096)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 - (((43*I)/24576)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + ((I/512)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((25*I)/12288)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/12288)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 + (((7*I)/4096)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 - (((83*I)/49152)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 + ((I/512)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 - (((97*I)/49152)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((13*I)/4096)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((161*I)/49152)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 + (((11*I)/4096)*ep^5*G[1, 1, 1, 0, 1, x])/Pi^5 - (((65*I)/24576)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + (((5*I)/1024)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((247*I)/49152)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + (((121*I)/16384)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((1493*I)/196608)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 + ((I/1536)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 + (((15*I)/8192)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 - (((65*I)/32768)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 0, 0, 0, 1, 0, x])/Pi^5 - (((91*I)/49152)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 + (((7*I)/2048)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 - (((175*I)/49152)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/8192)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 0, 0, 1, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 + (((3*I)/1024)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 - (((25*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 + (((39*I)/8192)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 - (((161*I)/32768)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((13*I)/12288)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/24576)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 + (((5*I)/4096)*ep^6*G[0, 0, 1, 0, 1, 1, x])/Pi^5 - (((61*I)/49152)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 + ((I/512)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 - (((25*I)/12288)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 + (((7*I)/4096)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 - (((83*I)/49152)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 + (((13*I)/4096)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 - (((161*I)/49152)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 + (((5*I)/1024)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 - (((247*I)/49152)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/512)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/6144)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/49152)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + ((I/2048)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/12288)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 1, 0, 1, x])/Pi^5 + (((11*I)/24576)*ep^8*G[1, 0, 0, 1, 0, 1, x])/Pi^3 - ((I/2048)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/24576)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/49152)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 - ((I/512)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, 0, 1, 0, x])/Pi^5 + (((35*I)/24576)*ep^8*G[1, 0, 1, 0, 1, 0, x])/Pi^3 - (((3*I)/2048)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/2048)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 + (((61*I)/24576)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/512)*ep^6*G[1, 0, 1, 1, 0, 1, x])/Pi^5 + (((47*I)/24576)*ep^8*G[1, 0, 1, 1, 0, 1, x])/Pi^3 - (((7*I)/2048)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 + (((43*I)/12288)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 - (((41*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 + (((505*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - ((I/256)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((25*I)/6144)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/4096)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((49*I)/49152)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 - ((I/512)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + (((11*I)/6144)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 - ((I/1024)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/12288)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 - (((7*I)/2048)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 + (((83*I)/24576)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 - (((5*I)/2048)*ep^6*G[1, 1, 0, 1, 0, 1, x])/Pi^5 + (((29*I)/12288)*ep^8*G[1, 1, 0, 1, 0, 1, x])/Pi^3 - ((I/256)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 + (((97*I)/24576)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 - (((43*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 + (((527*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((13*I)/2048)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((161*I)/24576)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - (((13*I)/4096)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((143*I)/49152)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 - (((11*I)/2048)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 + (((65*I)/12288)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 - (((49*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 + (((593*I)/98304)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((5*I)/512)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((247*I)/24576)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 - (((67*I)/8192)*ep^6*G[1, 1, 1, 1, 0, 1, x])/Pi^5 + (((791*I)/98304)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - (((121*I)/8192)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1493*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - (((91*I)/4096)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((2245*I)/98304)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 - (((31*I)/8192)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/Pi^5 - (((7*I)/1024)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((91*I)/8192)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((21*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((39*I)/4096)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((15*I)/1024)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((13*I)/2048)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((5*I)/512)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((121*I)/8192)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/512)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/Pi^5 + ((I/2048)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/4096)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((41*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((61*I)/4096)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/256)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/1024)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((19*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/128)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((25*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((43*I)/4096)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((31*I)/2048)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((13*I)/1024)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((17*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/2048)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((11*I)/1024)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((31*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/Pi^5 + (((49*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((65*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((5*I)/256)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((67*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((37*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((121*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((101*I)/4096)*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((91*I)/2048)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((1093*I)/16384)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((63*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((31*I)/4096)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((31*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + (((15*I)/1024)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((195*I)/8192)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((35*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/512)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((49*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((91*I)/4096)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((35*I)/1024)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((39*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((33*I)/2048)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((15*I)/512)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((363*I)/8192)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/20480)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((41*I)/4096)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((43*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((13*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((49*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/256)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((67*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((121*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((91*I)/2048)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((35*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((11*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((19*I)/2048)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((9*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/2048)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((17*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((7*I)/512)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((7*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((23*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((41*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((17*I)/1024)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((61*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((365*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/64)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/Pi^5 + ((I/512)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((31*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/128)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((7*I)/512)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((11*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/Pi^5 - (((19*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/2048)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - ((I/64)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/128)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/Pi^5 - (((13*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((43*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((35*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((31*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((367*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((13*I)/512)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((25*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((17*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((13*I)/1024)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/Pi^5 - (((13*I)/2048)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((13*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((11*I)/512)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((31*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/Pi^5 - (((29*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((49*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((19*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/Pi^5 - (((65*I)/2048)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((373*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((5*I)/128)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((53*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/256)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((67*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((47*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/Pi^5 - (((37*I)/1024)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((391*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((121*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((121*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((101*I)/2048)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((445*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((91*I)/1024)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((607*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((1093*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((205*I)/1024)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((5*I)/16384)*ep^3*Zeta[3])/Pi^5 - (((61*I)/196608)*ep^5*Zeta[3])/Pi^3 + (((587*I)/7864320)*ep^7*Zeta[3])/Pi - (((5*I)/8192)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((61*I)/98304)*ep^6*G[0, x]*Zeta[3])/Pi^3 - (((587*I)/3932160)*ep^8*G[0, x]*Zeta[3])/Pi - (((5*I)/8192)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((29*I)/49152)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((601*I)/3932160)*ep^8*G[1, x]*Zeta[3])/Pi + (((5*I)/4096)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((61*I)/49152)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((5*I)/4096)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((29*I)/24576)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((35*I)/16384)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((403*I)/196608)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((5*I)/2048)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((61*I)/24576)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 + (((5*I)/4096)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 - (((29*I)/24576)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - (((5*I)/2048)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((29*I)/12288)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 - (((15*I)/8192)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 + (((57*I)/32768)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((35*I)/8192)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((403*I)/98304)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((55*I)/8192)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((79*I)/12288)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((5*I)/1024)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((15*I)/4096)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((35*I)/8192)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((5*I)/4096)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((35*I)/4096)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/4096)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((55*I)/4096)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((335*I)/16384)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/512)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((35*I)/4096)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((15*I)/2048)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((105*I)/8192)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((15*I)/4096)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((35*I)/4096)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((55*I)/4096)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/512)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/2048)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((5*I)/512)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((115*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((35*I)/2048)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((25*I)/2048)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((125*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((55*I)/2048)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((155*I)/8192)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((335*I)/8192)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((505*I)/8192)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((5*I)/4096)*ep^6*Zeta[3]^2)/Pi^5 + (((229*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 + (((5*I)/2048)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 + (((65*I)/32768)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((5*I)/1024)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((65*I)/16384)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((55*I)/8192)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((37*I)/16384)*ep^5*Zeta[5])/Pi^5 - (((2101*I)/983040)*ep^7*Zeta[5])/Pi^3 - (((37*I)/8192)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((2101*I)/491520)*ep^8*G[0, x]*Zeta[5])/Pi^3 - (((31*I)/10240)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((1397*I)/491520)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((37*I)/4096)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((31*I)/5120)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((807*I)/81920)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((37*I)/2048)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 + (((31*I)/5120)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((31*I)/2560)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 - (((311*I)/40960)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((807*I)/40960)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((621*I)/20480)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((413*I)/40960)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((367*I)/32768)*ep^7*Zeta[7])/Pi^5 - (((367*I)/16384)*ep^8*G[0, x]*Zeta[7])/Pi^5 - (((3079*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5, ALARM*ep^9 - (I/65536)/Pi^5 + (((13*I)/786432)*ep^2)/Pi^3 + (((167*I)/94371840)*ep^4)/Pi + ((20857*I)/7927234560)*ep^6*Pi + ((1866353*I)/634178764800)*ep^8*Pi^3 + ((I/65536)*ep*G[0, x])/Pi^5 - (((13*I)/786432)*ep^3*G[0, x])/Pi^3 - (((167*I)/94371840)*ep^5*G[0, x])/Pi - ((20857*I)/7927234560)*ep^7*Pi*G[0, x] + ((I/32768)*ep*G[1, x])/Pi^5 - (((29*I)/393216)*ep^3*G[1, x])/Pi^3 - (((391*I)/47185920)*ep^5*G[1, x])/Pi - ((7943*I)/264241152)*ep^7*Pi*G[1, x] - ((I/65536)*ep^2*G[0, 0, x])/Pi^5 + (((13*I)/786432)*ep^4*G[0, 0, x])/Pi^3 + (((167*I)/94371840)*ep^6*G[0, 0, x])/Pi + ((20857*I)/7927234560)*ep^8*Pi*G[0, 0, x] - ((I/8192)*ep^2*G[0, 1, x])/Pi^5 + (((7*I)/32768)*ep^4*G[0, 1, x])/Pi^3 - (((73*I)/11796480)*ep^6*G[0, 1, x])/Pi + ((6217*I)/110100480)*ep^8*Pi*G[0, 1, x] - ((I/32768)*ep^2*G[1, 0, x])/Pi^5 + (((29*I)/393216)*ep^4*G[1, 0, x])/Pi^3 + (((391*I)/47185920)*ep^6*G[1, 0, x])/Pi + ((7943*I)/264241152)*ep^8*Pi*G[1, 0, x] - (((3*I)/32768)*ep^2*G[1, 1, x])/Pi^5 + (((79*I)/393216)*ep^4*G[1, 1, x])/Pi^3 + (((2389*I)/47185920)*ep^6*G[1, 1, x])/Pi + ((17863*I)/188743680)*ep^8*Pi*G[1, 1, x] + ((I/65536)*ep^3*G[0, 0, 0, x])/Pi^5 - (((13*I)/786432)*ep^5*G[0, 0, 0, x])/Pi^3 - (((167*I)/94371840)*ep^7*G[0, 0, 0, x])/Pi + ((I/4096)*ep^3*G[0, 0, 1, x])/Pi^5 - (((7*I)/16384)*ep^5*G[0, 0, 1, x])/Pi^3 + (((73*I)/5898240)*ep^7*G[0, 0, 1, x])/Pi - ((I/6144)*ep^5*G[0, 1, 0, x])/Pi^3 + ((I/46080)*ep^7*G[0, 1, 0, x])/Pi + (((7*I)/16384)*ep^3*G[0, 1, 1, x])/Pi^5 - (((115*I)/196608)*ep^5*G[0, 1, 1, x])/Pi^3 - (((977*I)/23592960)*ep^7*G[0, 1, 1, x])/Pi + ((I/32768)*ep^3*G[1, 0, 0, x])/Pi^5 - (((29*I)/393216)*ep^5*G[1, 0, 0, x])/Pi^3 - (((391*I)/47185920)*ep^7*G[1, 0, 0, x])/Pi - ((I/24576)*ep^5*G[1, 0, 1, x])/Pi^3 + (((19*I)/368640)*ep^7*G[1, 0, 1, x])/Pi + (((7*I)/32768)*ep^3*G[1, 1, 0, x])/Pi^5 - (((107*I)/393216)*ep^5*G[1, 1, 0, x])/Pi^3 - (((489*I)/5242880)*ep^7*G[1, 1, 0, x])/Pi + (((11*I)/32768)*ep^3*G[1, 1, 1, x])/Pi^5 - (((85*I)/131072)*ep^5*G[1, 1, 1, x])/Pi^3 - (((8717*I)/47185920)*ep^7*G[1, 1, 1, x])/Pi - ((I/65536)*ep^4*G[0, 0, 0, 0, x])/Pi^5 + (((13*I)/786432)*ep^6*G[0, 0, 0, 0, x])/Pi^3 + (((167*I)/94371840)*ep^8*G[0, 0, 0, 0, x])/Pi - ((I/2048)*ep^4*G[0, 0, 0, 1, x])/Pi^5 + (((7*I)/8192)*ep^6*G[0, 0, 0, 1, x])/Pi^3 - (((73*I)/2949120)*ep^8*G[0, 0, 0, 1, x])/Pi + ((I/3072)*ep^6*G[0, 0, 1, 0, x])/Pi^3 - ((I/23040)*ep^8*G[0, 0, 1, 0, x])/Pi - (((15*I)/16384)*ep^4*G[0, 0, 1, 1, x])/Pi^5 + (((81*I)/65536)*ep^6*G[0, 0, 1, 1, x])/Pi^3 + (((707*I)/7864320)*ep^8*G[0, 0, 1, 1, x])/Pi + (((3*I)/8192)*ep^4*G[0, 1, 0, 0, x])/Pi^5 + ((I/98304)*ep^6*G[0, 1, 0, 0, x])/Pi^3 - (((161*I)/2359296)*ep^8*G[0, 1, 0, 0, x])/Pi + ((I/12288)*ep^6*G[0, 1, 0, 1, x])/Pi^3 - (((19*I)/184320)*ep^8*G[0, 1, 0, 1, x])/Pi - (((9*I)/16384)*ep^4*G[0, 1, 1, 0, x])/Pi^5 + (((133*I)/196608)*ep^6*G[0, 1, 1, 0, x])/Pi^3 + (((2623*I)/23592960)*ep^8*G[0, 1, 1, 0, x])/Pi - (((21*I)/16384)*ep^4*G[0, 1, 1, 1, x])/Pi^5 + (((107*I)/65536)*ep^6*G[0, 1, 1, 1, x])/Pi^3 + (((1393*I)/7864320)*ep^8*G[0, 1, 1, 1, x])/Pi - ((I/32768)*ep^4*G[1, 0, 0, 0, x])/Pi^5 + (((29*I)/393216)*ep^6*G[1, 0, 0, 0, x])/Pi^3 + (((391*I)/47185920)*ep^8*G[1, 0, 0, 0, x])/Pi + ((I/24576)*ep^6*G[1, 0, 0, 1, x])/Pi^3 - (((19*I)/368640)*ep^8*G[1, 0, 0, 1, x])/Pi + ((I/4096)*ep^4*G[1, 0, 1, 0, x])/Pi^5 - (((5*I)/49152)*ep^6*G[1, 0, 1, 0, x])/Pi^3 - (((269*I)/1966080)*ep^8*G[1, 0, 1, 0, x])/Pi + ((I/8192)*ep^4*G[1, 0, 1, 1, x])/Pi^5 - (((3*I)/32768)*ep^6*G[1, 0, 1, 1, x])/Pi^3 - (((155*I)/2359296)*ep^8*G[1, 0, 1, 1, x])/Pi - (((23*I)/32768)*ep^4*G[1, 1, 0, 0, x])/Pi^5 + (((73*I)/131072)*ep^6*G[1, 1, 0, 0, x])/Pi^3 + (((12449*I)/47185920)*ep^8*G[1, 1, 0, 0, x])/Pi + ((I/8192)*ep^6*G[1, 1, 0, 1, x])/Pi^3 - (((19*I)/122880)*ep^8*G[1, 1, 0, 1, x])/Pi - (((27*I)/32768)*ep^4*G[1, 1, 1, 0, x])/Pi^5 + (((367*I)/393216)*ep^6*G[1, 1, 1, 0, x])/Pi^3 + (((3353*I)/9437184)*ep^8*G[1, 1, 1, 0, x])/Pi - (((43*I)/32768)*ep^4*G[1, 1, 1, 1, x])/Pi^5 + (((887*I)/393216)*ep^6*G[1, 1, 1, 1, x])/Pi^3 + (((9679*I)/15728640)*ep^8*G[1, 1, 1, 1, x])/Pi + ((I/65536)*ep^5*G[0, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/786432)*ep^7*G[0, 0, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^5*G[0, 0, 0, 0, 1, x])/Pi^5 - (((7*I)/4096)*ep^7*G[0, 0, 0, 0, 1, x])/Pi^3 - ((I/1536)*ep^7*G[0, 0, 0, 1, 0, x])/Pi^3 + (((31*I)/16384)*ep^5*G[0, 0, 0, 1, 1, x])/Pi^5 - (((499*I)/196608)*ep^7*G[0, 0, 0, 1, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[0, 0, 1, 0, 0, x])/Pi^5 - ((I/49152)*ep^7*G[0, 0, 1, 0, 0, x])/Pi^3 - ((I/6144)*ep^7*G[0, 0, 1, 0, 1, x])/Pi^3 + (((19*I)/16384)*ep^5*G[0, 0, 1, 1, 0, x])/Pi^5 - (((93*I)/65536)*ep^7*G[0, 0, 1, 1, 0, x])/Pi^3 + (((47*I)/16384)*ep^5*G[0, 0, 1, 1, 1, x])/Pi^5 - (((707*I)/196608)*ep^7*G[0, 0, 1, 1, 1, x])/Pi^3 - (((3*I)/2048)*ep^5*G[0, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 1, 0, 0, 0, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 0, 1, x])/Pi^5 + (((11*I)/24576)*ep^7*G[0, 1, 0, 0, 1, x])/Pi^3 - ((I/2048)*ep^5*G[0, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/24576)*ep^7*G[0, 1, 0, 1, 0, x])/Pi^3 - ((I/12288)*ep^7*G[0, 1, 0, 1, 1, x])/Pi^3 + (((19*I)/16384)*ep^5*G[0, 1, 1, 0, 0, x])/Pi^5 - (((215*I)/196608)*ep^7*G[0, 1, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[0, 1, 1, 0, 1, x])/Pi^5 - (((19*I)/24576)*ep^7*G[0, 1, 1, 0, 1, x])/Pi^3 + (((35*I)/16384)*ep^5*G[0, 1, 1, 1, 0, x])/Pi^5 - (((141*I)/65536)*ep^7*G[0, 1, 1, 1, 0, x])/Pi^3 + (((59*I)/16384)*ep^5*G[0, 1, 1, 1, 1, x])/Pi^5 - (((887*I)/196608)*ep^7*G[0, 1, 1, 1, 1, x])/Pi^3 + ((I/32768)*ep^5*G[1, 0, 0, 0, 0, x])/Pi^5 - (((29*I)/393216)*ep^7*G[1, 0, 0, 0, 0, x])/Pi^3 - ((I/24576)*ep^7*G[1, 0, 0, 0, 1, x])/Pi^3 - ((I/4096)*ep^5*G[1, 0, 0, 1, 0, x])/Pi^5 + (((5*I)/49152)*ep^7*G[1, 0, 0, 1, 0, x])/Pi^3 - ((I/8192)*ep^5*G[1, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/32768)*ep^7*G[1, 0, 0, 1, 1, x])/Pi^3 - (((5*I)/4096)*ep^5*G[1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/16384)*ep^7*G[1, 0, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^5*G[1, 0, 1, 1, 0, x])/Pi^5 + (((23*I)/98304)*ep^7*G[1, 0, 1, 1, 0, x])/Pi^3 - (((5*I)/8192)*ep^5*G[1, 0, 1, 1, 1, x])/Pi^5 + (((61*I)/98304)*ep^7*G[1, 0, 1, 1, 1, x])/Pi^3 + (((87*I)/32768)*ep^5*G[1, 1, 0, 0, 0, x])/Pi^5 - (((667*I)/393216)*ep^7*G[1, 1, 0, 0, 0, x])/Pi^3 + ((I/2048)*ep^5*G[1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 1, 0, 0, 1, x])/Pi^3 - (((3*I)/4096)*ep^5*G[1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/16384)*ep^7*G[1, 1, 0, 1, 0, x])/Pi^3 - (((7*I)/8192)*ep^5*G[1, 1, 0, 1, 1, x])/Pi^5 + (((79*I)/98304)*ep^7*G[1, 1, 0, 1, 1, x])/Pi^3 + (((91*I)/32768)*ep^5*G[1, 1, 1, 0, 0, x])/Pi^5 - (((815*I)/393216)*ep^7*G[1, 1, 1, 0, 0, x])/Pi^3 - (((3*I)/8192)*ep^7*G[1, 1, 1, 0, 1, x])/Pi^3 + (((95*I)/32768)*ep^5*G[1, 1, 1, 1, 0, x])/Pi^5 - (((417*I)/131072)*ep^7*G[1, 1, 1, 1, 0, x])/Pi^3 + (((171*I)/32768)*ep^5*G[1, 1, 1, 1, 1, x])/Pi^5 - (((3199*I)/393216)*ep^7*G[1, 1, 1, 1, 1, x])/Pi^3 - ((I/65536)*ep^6*G[0, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/786432)*ep^8*G[0, 0, 0, 0, 0, 0, x])/Pi^3 - ((I/512)*ep^6*G[0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/768)*ep^8*G[0, 0, 0, 0, 1, 0, x])/Pi^3 - (((63*I)/16384)*ep^6*G[0, 0, 0, 0, 1, 1, x])/Pi^5 + (((337*I)/65536)*ep^8*G[0, 0, 0, 0, 1, 1, x])/Pi^3 + (((3*I)/2048)*ep^6*G[0, 0, 0, 1, 0, 0, x])/Pi^5 + ((I/24576)*ep^8*G[0, 0, 0, 1, 0, 0, x])/Pi^3 + ((I/3072)*ep^8*G[0, 0, 0, 1, 0, 1, x])/Pi^3 - (((39*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 0, x])/Pi^5 + (((571*I)/196608)*ep^8*G[0, 0, 0, 1, 1, 0, x])/Pi^3 - (((99*I)/16384)*ep^6*G[0, 0, 0, 1, 1, 1, x])/Pi^5 + (((493*I)/65536)*ep^8*G[0, 0, 0, 1, 1, 1, x])/Pi^3 + (((3*I)/1024)*ep^6*G[0, 0, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[0, 0, 1, 0, 0, 1, x])/Pi^5 - (((11*I)/12288)*ep^8*G[0, 0, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 0, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/12288)*ep^8*G[0, 0, 1, 0, 1, 0, x])/Pi^3 + ((I/6144)*ep^8*G[0, 0, 1, 0, 1, 1, x])/Pi^3 - (((39*I)/16384)*ep^6*G[0, 0, 1, 1, 0, 0, x])/Pi^5 + (((443*I)/196608)*ep^8*G[0, 0, 1, 1, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 0, 1, 1, 0, 1, x])/Pi^5 + (((19*I)/12288)*ep^8*G[0, 0, 1, 1, 0, 1, x])/Pi^3 - (((75*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 0, x])/Pi^5 + (((911*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 0, x])/Pi^3 - (((139*I)/16384)*ep^6*G[0, 0, 1, 1, 1, 1, x])/Pi^5 + (((2047*I)/196608)*ep^8*G[0, 0, 1, 1, 1, 1, x])/Pi^3 + (((39*I)/8192)*ep^6*G[0, 1, 0, 0, 0, 0, x])/Pi^5 - (((179*I)/98304)*ep^8*G[0, 1, 0, 0, 0, 0, x])/Pi^3 + ((I/512)*ep^6*G[0, 1, 0, 0, 0, 1, x])/Pi^5 - (((25*I)/12288)*ep^8*G[0, 1, 0, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^8*G[0, 1, 0, 0, 1, 0, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 0, 0, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[0, 1, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/2048)*ep^6*G[0, 1, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/8192)*ep^8*G[0, 1, 0, 1, 0, 0, x])/Pi^3 + ((I/2048)*ep^6*G[0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/24576)*ep^8*G[0, 1, 0, 1, 1, 0, x])/Pi^3 + ((I/12288)*ep^8*G[0, 1, 0, 1, 1, 1, x])/Pi^3 - (((65*I)/16384)*ep^6*G[0, 1, 1, 0, 0, 0, x])/Pi^5 + (((191*I)/65536)*ep^8*G[0, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/1024)*ep^6*G[0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, x])/Pi^3 + ((I/1024)*ep^6*G[0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/12288)*ep^8*G[0, 1, 1, 0, 1, 0, x])/Pi^3 - ((I/4096)*ep^6*G[0, 1, 1, 0, 1, 1, x])/Pi^5 + (((25*I)/49152)*ep^8*G[0, 1, 1, 0, 1, 1, x])/Pi^3 - (((93*I)/16384)*ep^6*G[0, 1, 1, 1, 0, 0, x])/Pi^5 + (((841*I)/196608)*ep^8*G[0, 1, 1, 1, 0, 0, x])/Pi^3 - ((I/512)*ep^6*G[0, 1, 1, 1, 0, 1, x])/Pi^5 + (((35*I)/12288)*ep^8*G[0, 1, 1, 1, 0, 1, x])/Pi^3 - (((109*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 0, x])/Pi^5 + (((1241*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 0, x])/Pi^3 - (((157*I)/16384)*ep^6*G[0, 1, 1, 1, 1, 1, x])/Pi^5 + (((2377*I)/196608)*ep^8*G[0, 1, 1, 1, 1, 1, x])/Pi^3 - ((I/32768)*ep^6*G[1, 0, 0, 0, 0, 0, x])/Pi^5 + (((29*I)/393216)*ep^8*G[1, 0, 0, 0, 0, 0, x])/Pi^3 + ((I/24576)*ep^8*G[1, 0, 0, 0, 0, 1, x])/Pi^3 + ((I/4096)*ep^6*G[1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/49152)*ep^8*G[1, 0, 0, 0, 1, 0, x])/Pi^3 + ((I/8192)*ep^6*G[1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/32768)*ep^8*G[1, 0, 0, 0, 1, 1, x])/Pi^3 + (((5*I)/4096)*ep^6*G[1, 0, 0, 1, 0, 0, x])/Pi^5 - (((11*I)/16384)*ep^8*G[1, 0, 0, 1, 0, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 0, x])/Pi^5 - (((23*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 0, x])/Pi^3 + (((5*I)/8192)*ep^6*G[1, 0, 0, 1, 1, 1, x])/Pi^5 - (((61*I)/98304)*ep^8*G[1, 0, 0, 1, 1, 1, x])/Pi^3 + (((21*I)/4096)*ep^6*G[1, 0, 1, 0, 0, 0, x])/Pi^5 - (((145*I)/49152)*ep^8*G[1, 0, 1, 0, 0, 0, x])/Pi^3 + ((I/1024)*ep^6*G[1, 0, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 1, x])/Pi^3 - ((I/1024)*ep^6*G[1, 0, 1, 0, 1, 1, x])/Pi^5 + (((13*I)/12288)*ep^8*G[1, 0, 1, 0, 1, 1, x])/Pi^3 + (((11*I)/8192)*ep^6*G[1, 0, 1, 1, 0, 0, x])/Pi^5 - (((79*I)/98304)*ep^8*G[1, 0, 1, 1, 0, 0, x])/Pi^3 + (((7*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 0, x])/Pi^5 - (((25*I)/32768)*ep^8*G[1, 0, 1, 1, 1, 0, x])/Pi^3 + (((21*I)/8192)*ep^6*G[1, 0, 1, 1, 1, 1, x])/Pi^5 - (((269*I)/98304)*ep^8*G[1, 0, 1, 1, 1, 1, x])/Pi^3 - (((343*I)/32768)*ep^6*G[1, 1, 0, 0, 0, 0, x])/Pi^5 + (((2459*I)/393216)*ep^8*G[1, 1, 0, 0, 0, 0, x])/Pi^3 - (((5*I)/2048)*ep^6*G[1, 1, 0, 0, 0, 1, x])/Pi^5 + (((13*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, x])/Pi^3 + (((3*I)/4096)*ep^6*G[1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/49152)*ep^8*G[1, 1, 0, 0, 1, 0, x])/Pi^3 + (((3*I)/8192)*ep^6*G[1, 1, 0, 0, 1, 1, x])/Pi^5 - (((19*I)/98304)*ep^8*G[1, 1, 0, 0, 1, 1, x])/Pi^3 + (((15*I)/4096)*ep^6*G[1, 1, 0, 1, 0, 0, x])/Pi^5 - (((33*I)/16384)*ep^8*G[1, 1, 0, 1, 0, 0, x])/Pi^3 + (((13*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 0, x])/Pi^5 - (((121*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 0, x])/Pi^3 + (((35*I)/8192)*ep^6*G[1, 1, 0, 1, 1, 1, x])/Pi^5 - (((443*I)/98304)*ep^8*G[1, 1, 0, 1, 1, 1, x])/Pi^3 - (((347*I)/32768)*ep^6*G[1, 1, 1, 0, 0, 0, x])/Pi^5 + (((869*I)/131072)*ep^8*G[1, 1, 1, 0, 0, 0, x])/Pi^3 - ((I/512)*ep^6*G[1, 1, 1, 0, 0, 1, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, x])/Pi^3 + (((9*I)/4096)*ep^6*G[1, 1, 1, 0, 1, 0, x])/Pi^5 - (((15*I)/16384)*ep^8*G[1, 1, 1, 0, 1, 0, x])/Pi^3 + (((27*I)/8192)*ep^6*G[1, 1, 1, 0, 1, 1, x])/Pi^5 - (((105*I)/32768)*ep^8*G[1, 1, 1, 0, 1, 1, x])/Pi^3 - (((303*I)/32768)*ep^6*G[1, 1, 1, 1, 0, 0, x])/Pi^5 + (((2707*I)/393216)*ep^8*G[1, 1, 1, 1, 0, 0, x])/Pi^3 + (((9*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, x])/Pi^3 - (((331*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 0, x])/Pi^5 + (((4319*I)/393216)*ep^8*G[1, 1, 1, 1, 1, 0, x])/Pi^3 - (((683*I)/32768)*ep^6*G[1, 1, 1, 1, 1, 1, x])/Pi^5 + (((3933*I)/131072)*ep^8*G[1, 1, 1, 1, 1, 1, x])/Pi^3 + ((I/65536)*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((127*I)/16384)*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((79*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((203*I)/16384)*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((3*I)/512)*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/Pi^5 + (((79*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/Pi^5 + (((155*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((299*I)/16384)*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((39*I)/4096)*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/1024)*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((131*I)/16384)*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((191*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/256)*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/Pi^5 + (((239*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((399*I)/16384)*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((15*I)/1024)*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((13*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/256)*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/2048)*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/512)*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/512)*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/2048)*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((267*I)/16384)*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/4096)*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((7*I)/1024)*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((5*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((3*I)/4096)*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((331*I)/16384)*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((11*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((5*I)/2048)*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((5*I)/4096)*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((311*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/Pi^5 + (((315*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((387*I)/16384)*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + ((I/32768)*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/4096)*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - ((I/8192)*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/Pi^5 - (((5*I)/4096)*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((3*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/8192)*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/Pi^5 - (((21*I)/4096)*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/Pi^5 - (((7*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/8192)*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/Pi^5 - (((85*I)/4096)*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/1024)*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/Pi^5 - (((43*I)/8192)*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/1024)*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/2048)*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((15*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/Pi^5 - (((23*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((85*I)/8192)*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((1367*I)/32768)*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/2048)*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/4096)*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/8192)*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/Pi^5 - (((23*I)/4096)*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/Pi^5 - (((13*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/Pi^5 - (((31*I)/8192)*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/Pi^5 - (((63*I)/4096)*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/Pi^5 - (((3*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/Pi^5 - (((37*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((41*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((147*I)/8192)*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((1371*I)/32768)*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/Pi^5 - (((9*I)/4096)*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((11*I)/8192)*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((45*I)/4096)*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/Pi^5 - (((45*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((135*I)/8192)*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((1135*I)/32768)*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/Pi^5 + (((13*I)/2048)*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((27*I)/4096)*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((95*I)/8192)*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((971*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((1167*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((2731*I)/32768)*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/65536)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 - ((I/128)*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/Pi^5 - (((255*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 - (((159*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 - (((411*I)/16384)*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/Pi^5 - (((159*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/Pi^5 - (((315*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 - (((619*I)/16384)*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((39*I)/2048)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((263*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 - (((387*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 - ((I/128)*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/Pi^5 - (((499*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((883*I)/16384)*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((15*I)/512)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((13*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/128)*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/256)*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((535*I)/16384)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((7*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/Pi^5 - ((I/4096)*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((7*I)/512)*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((667*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((11*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((5*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((643*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((13*I)/1024)*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((715*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((1115*I)/16384)*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((363*I)/8192)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/256)*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 + (((13*I)/1024)*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/2048)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((3*I)/256)*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((11*I)/1024)*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/2048)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/512)*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/512)*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/512)*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - ((I/512)*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((5*I)/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 - (((1129*I)/16384)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((5*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((31*I)/1024)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/512)*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/256)*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((29*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((9*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((19*I)/4096)*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((1301*I)/16384)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((5*I)/256)*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 - (((17*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((41*I)/2048)*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((7*I)/4096)*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((1125*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((19*I)/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((7*I)/1024)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 - (((21*I)/4096)*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((949*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/256)*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/Pi^5 - (((869*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((821*I)/16384)*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 - ((I/32768)*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/Pi^5 + ((I/4096)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/Pi^5 + ((I/8192)*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((5*I)/4096)*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((3*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((5*I)/8192)*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((21*I)/4096)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((11*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((7*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((21*I)/8192)*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((85*I)/4096)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((23*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((85*I)/8192)*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/Pi^5 + (((341*I)/4096)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/Pi^5 + (((21*I)/1024)*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/Pi^5 + ((I/256)*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/Pi^5 - ((I/256)*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/Pi^5 - ((I/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/Pi^5 - (((5*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/Pi^5 - (((21*I)/1024)*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/Pi^5 + (((171*I)/8192)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/Pi^5 - (((3*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/2048)*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/Pi^5 + (((47*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/Pi^5 + ((I/1024)*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/Pi^5 - (((7*I)/2048)*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/Pi^5 + (((31*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/Pi^5 + (((87*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/Pi^5 + (((341*I)/8192)*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/Pi^5 - (((5463*I)/32768)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/Pi^5 - (((85*I)/2048)*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/Pi^5 + (((3*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/Pi^5 - (((77*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/Pi^5 + (((55*I)/4096)*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/Pi^5 + (((13*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/Pi^5 + (((15*I)/8192)*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/Pi^5 + (((103*I)/4096)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/Pi^5 + (((5*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/Pi^5 + (((53*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/Pi^5 + (((41*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/Pi^5 + (((143*I)/8192)*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/Pi^5 + (((255*I)/4096)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/Pi^5 + (((15*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/Pi^5 - (((3*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/Pi^5 - (((15*I)/1024)*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/Pi^5 + (((133*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/Pi^5 + (((3*I)/1024)*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/Pi^5 - (((13*I)/2048)*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/Pi^5 + (((65*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/Pi^5 + (((595*I)/8192)*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/Pi^5 - (((5467*I)/32768)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/Pi^5 - (((21*I)/512)*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/Pi^5 + (((9*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/Pi^5 - (((53*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/Pi^5 + (((77*I)/4096)*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/Pi^5 + (((45*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/Pi^5 + (((119*I)/8192)*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/Pi^5 + (((189*I)/4096)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/Pi^5 + (((9*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/Pi^5 - (((9*I)/1024)*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/Pi^5 + (((117*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/Pi^5 + (((153*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/Pi^5 + (((567*I)/8192)*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/Pi^5 - (((4463*I)/32768)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/Pi^5 - (((65*I)/2048)*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/Pi^5 + (((27*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/Pi^5 + (((43*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/Pi^5 + (((135*I)/4096)*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/Pi^5 + (((149*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/Pi^5 + (((475*I)/8192)*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/Pi^5 - (((3531*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/Pi^5 - (((5*I)/256)*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/Pi^5 + (((81*I)/4096)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/Pi^5 + (((331*I)/8192)*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/Pi^5 - (((3103*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/Pi^5 - (((4187*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/Pi^5 - (((10923*I)/32768)*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/Pi^5 + (((17*I)/65536)*ep^3*Zeta[3])/Pi^5 - (((221*I)/786432)*ep^5*Zeta[3])/Pi^3 - (((2839*I)/94371840)*ep^7*Zeta[3])/Pi - (((17*I)/65536)*ep^4*G[0, x]*Zeta[3])/Pi^5 + (((221*I)/786432)*ep^6*G[0, x]*Zeta[3])/Pi^3 + (((2839*I)/94371840)*ep^8*G[0, x]*Zeta[3])/Pi - (((49*I)/32768)*ep^4*G[1, x]*Zeta[3])/Pi^5 + (((239*I)/131072)*ep^6*G[1, x]*Zeta[3])/Pi^3 - (((739*I)/15728640)*ep^8*G[1, x]*Zeta[3])/Pi + (((17*I)/65536)*ep^5*G[0, 0, x]*Zeta[3])/Pi^5 - (((221*I)/786432)*ep^7*G[0, 0, x]*Zeta[3])/Pi^3 + (((25*I)/8192)*ep^5*G[0, 1, x]*Zeta[3])/Pi^5 - (((127*I)/32768)*ep^7*G[0, 1, x]*Zeta[3])/Pi^3 + (((49*I)/32768)*ep^5*G[1, 0, x]*Zeta[3])/Pi^5 - (((239*I)/131072)*ep^7*G[1, 0, x]*Zeta[3])/Pi^3 + (((171*I)/32768)*ep^5*G[1, 1, x]*Zeta[3])/Pi^5 - (((749*I)/131072)*ep^7*G[1, 1, x]*Zeta[3])/Pi^3 - (((17*I)/65536)*ep^6*G[0, 0, 0, x]*Zeta[3])/Pi^5 + (((221*I)/786432)*ep^8*G[0, 0, 0, x]*Zeta[3])/Pi^3 - (((25*I)/4096)*ep^6*G[0, 0, 1, x]*Zeta[3])/Pi^5 + (((127*I)/16384)*ep^8*G[0, 0, 1, x]*Zeta[3])/Pi^3 - ((I/512)*ep^6*G[0, 1, 0, x]*Zeta[3])/Pi^5 + (((7*I)/2048)*ep^8*G[0, 1, 0, x]*Zeta[3])/Pi^3 - (((175*I)/16384)*ep^6*G[0, 1, 1, x]*Zeta[3])/Pi^5 + (((2251*I)/196608)*ep^8*G[0, 1, 1, x]*Zeta[3])/Pi^3 - (((49*I)/32768)*ep^6*G[1, 0, 0, x]*Zeta[3])/Pi^5 + (((239*I)/131072)*ep^8*G[1, 0, 0, x]*Zeta[3])/Pi^3 + (((3*I)/2048)*ep^6*G[1, 0, 1, x]*Zeta[3])/Pi^5 - ((I/2048)*ep^8*G[1, 0, 1, x]*Zeta[3])/Pi^3 - (((279*I)/32768)*ep^6*G[1, 1, 0, x]*Zeta[3])/Pi^5 + (((1001*I)/131072)*ep^8*G[1, 1, 0, x]*Zeta[3])/Pi^3 - (((571*I)/32768)*ep^6*G[1, 1, 1, x]*Zeta[3])/Pi^5 + (((7279*I)/393216)*ep^8*G[1, 1, 1, x]*Zeta[3])/Pi^3 + (((17*I)/65536)*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((25*I)/2048)*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/Pi^5 + ((I/256)*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((367*I)/16384)*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((11*I)/8192)*ep^7*G[0, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/1024)*ep^7*G[0, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((265*I)/16384)*ep^7*G[0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((533*I)/16384)*ep^7*G[0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((49*I)/32768)*ep^7*G[1, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((3*I)/2048)*ep^7*G[1, 0, 0, 1, x]*Zeta[3])/Pi^5 - (((33*I)/4096)*ep^7*G[1, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((29*I)/8192)*ep^7*G[1, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((711*I)/32768)*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/Pi^5 - (((9*I)/2048)*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/Pi^5 + (((1003*I)/32768)*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((1907*I)/32768)*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((17*I)/65536)*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 - (((25*I)/1024)*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 - ((I/128)*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 - (((751*I)/16384)*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((11*I)/4096)*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/512)*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((547*I)/16384)*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((1151*I)/16384)*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((23*I)/2048)*ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((33*I)/2048)*ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((3*I)/1024)*ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((643*I)/16384)*ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + ((I/2048)*ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((947*I)/16384)*ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((1539*I)/16384)*ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((49*I)/32768)*ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/Pi^5 + (((3*I)/2048)*ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((33*I)/4096)*ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((29*I)/8192)*ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/Pi^5 + (((141*I)/4096)*ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((83*I)/8192)*ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/Pi^5 + (((97*I)/8192)*ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((2439*I)/32768)*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/Pi^5 - ((I/1024)*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/Pi^5 + (((99*I)/4096)*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/Pi^5 + (((155*I)/8192)*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/Pi^5 - (((2731*I)/32768)*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/Pi^5 + (((27*I)/2048)*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/Pi^5 - (((3311*I)/32768)*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/Pi^5 - (((6459*I)/32768)*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/Pi^5 - (((289*I)/131072)*ep^6*Zeta[3]^2)/Pi^5 + (((3757*I)/1572864)*ep^8*Zeta[3]^2)/Pi^3 + (((289*I)/131072)*ep^7*G[0, x]*Zeta[3]^2)/Pi^5 + (((833*I)/65536)*ep^7*G[1, x]*Zeta[3]^2)/Pi^5 - (((289*I)/131072)*ep^8*G[0, 0, x]*Zeta[3]^2)/Pi^5 - (((401*I)/16384)*ep^8*G[0, 1, x]*Zeta[3]^2)/Pi^5 - (((833*I)/65536)*ep^8*G[1, 0, x]*Zeta[3]^2)/Pi^5 - (((3427*I)/65536)*ep^8*G[1, 1, x]*Zeta[3]^2)/Pi^5 + (((963*I)/327680)*ep^5*Zeta[5])/Pi^5 - (((4173*I)/1310720)*ep^7*Zeta[5])/Pi^3 - (((963*I)/327680)*ep^6*G[0, x]*Zeta[5])/Pi^5 + (((4173*I)/1310720)*ep^8*G[0, x]*Zeta[5])/Pi^3 - (((3363*I)/163840)*ep^6*G[1, x]*Zeta[5])/Pi^5 + (((14909*I)/655360)*ep^8*G[1, x]*Zeta[5])/Pi^3 + (((963*I)/327680)*ep^7*G[0, 0, x]*Zeta[5])/Pi^5 + (((1623*I)/40960)*ep^7*G[0, 1, x]*Zeta[5])/Pi^5 + (((3363*I)/163840)*ep^7*G[1, 0, x]*Zeta[5])/Pi^5 + (((11249*I)/163840)*ep^7*G[1, 1, x]*Zeta[5])/Pi^5 - (((963*I)/327680)*ep^8*G[0, 0, 0, x]*Zeta[5])/Pi^5 - (((1623*I)/20480)*ep^8*G[0, 0, 1, x]*Zeta[5])/Pi^5 - (((69*I)/2048)*ep^8*G[0, 1, 0, x]*Zeta[5])/Pi^5 - (((10421*I)/81920)*ep^8*G[0, 1, 1, x]*Zeta[5])/Pi^5 - (((3363*I)/163840)*ep^8*G[1, 0, 0, x]*Zeta[5])/Pi^5 + (((29*I)/2048)*ep^8*G[1, 0, 1, x]*Zeta[5])/Pi^5 - (((16181*I)/163840)*ep^8*G[1, 1, 0, x]*Zeta[5])/Pi^5 - (((36833*I)/163840)*ep^8*G[1, 1, 1, x]*Zeta[5])/Pi^5 - (((16371*I)/327680)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((16131*I)/458752)*ep^7*Zeta[7])/Pi^5 - (((16131*I)/458752)*ep^8*G[0, x]*Zeta[7])/Pi^5 - (((65187*I)/229376)*ep^8*G[1, x]*Zeta[7])/Pi^5}

==> anc/RRV_Differential_dLog.txt <==
{{-3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[x], (ep*Log[1 - x])/2 - (3*ep*Log[x])/4, -1/2*(ep*Log[1 - x]) - (3*ep*Log[x])/4, -(ep*Log[1 - x]) - (3*ep*Log[x])/2, (ep*Log[1 - x])/4 - (3*ep*Log[x])/8, -(ep*Log[1 - x]), (3*ep*Log[1 - x])/2 - (ep*Log[x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - (9*ep*Log[1 - x])/2 + (3*ep*Log[x])/2, (-3*ep*Log[1 - x])/2 - (ep*Log[x])/2, -3*ep*Log[1 - x] + 5*ep*Log[x], (ep*Log[1 - x])/4 - (5*ep*Log[x])/4, 0, -1/2*(ep*Log[1 - x]) + (5*ep*Log[x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2*(ep*Log[1 - x]), -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - (3*ep*Log[1 - x])/2, -3*ep*Log[1 - x], (3*ep*Log[1 - x])/4, 0, (-3*ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (ep*Log[1 - x])/2 - (ep*Log[x])/2, -1/2*(ep*Log[1 - x]) + (ep*Log[x])/2, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], -1/4*(ep*Log[1 - x]) + (ep*Log[x])/4, 0, (ep*Log[1 - x])/2 - (ep*Log[x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, ep*Log[x], ep*Log[x], 2*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - (5*ep*Log[x])/2, 0, -(ep*Log[x]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ep*Log[1 - x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (ep*Log[1 - x])/2 - (ep*Log[x])/2, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (-5*ep*Log[x])/2, -1/2*(ep*Log[x]), -7*ep*Log[x], (3*ep*Log[x])/4, -2*ep*Log[1 - x] - (3*ep*Log[x])/2, (-3*ep*Log[x])/2, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - ep*Log[x], -2*ep*Log[1 - x], ep*Log[x], (3*ep*Log[x])/2, 2*ep*Log[1 - x] + 3*ep*Log[x], 0, (ep*Log[x])/2, 2*ep*Log[x], 2*ep*Log[x], 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0}, {0, -1/4*(ep*Log[x]), (3*ep*Log[x])/4, (-3*ep*Log[x])/2, (7*ep*Log[x])/8, ep*Log[1 - x] + (ep*Log[x])/2, (-7*ep*Log[x])/4, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, -(ep*Log[1 - x]) - (ep*Log[x])/2, -(ep*Log[1 - x]) + (ep*Log[x])/2, ep*Log[x], 0, 0, 0, -(ep*Log[1 - x]), 0, 0, 0, 0, 0, 0, 0}, {0, (ep*Log[1 - x])/4 - (ep*Log[x])/4, (-3*ep*Log[1 - x])/4 + (3*ep*Log[x])/4, (3*ep*Log[1 - x])/2 - (3*ep*Log[x])/2, (-7*ep*Log[1 - x])/8 + (7*ep*Log[x])/8, ep*Log[1 - x], -1/4*(ep*Log[1 - x]) - (7*ep*Log[x])/4, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x], 0, -(ep*Log[1 - x]) + 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (ep*Log[1 - x])/4 - (3*ep*Log[x])/4, (-3*ep*Log[1 - x])/4 + (9*ep*Log[x])/4, (3*ep*Log[1 - x])/2 - (9*ep*Log[x])/2, (ep*Log[1 - x])/8 + (21*ep*Log[x])/8, -2*ep*Log[1 - x] + 5*ep*Log[x], (7*ep*Log[1 - x])/4 - (21*ep*Log[x])/4, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + ep*Log[1 - x] - 5*ep*Log[x], 2*ep*Log[1 - x] - ep*Log[x], 2*ep*Log[x], 0, 0, 0, 2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0}, {0, -1/4*(ep*Log[1 - x]) + (ep*Log[x])/4, (3*ep*Log[1 - x])/4 - (3*ep*Log[x])/4, (-3*ep*Log[1 - x])/2 + (3*ep*Log[x])/2, (7*ep*Log[1 - x])/8 - (7*ep*Log[x])/8, 0, (-7*ep*Log[1 - x])/4 + (7*ep*Log[x])/4, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (ep*Log[1 - x])/2 - (3*ep*Log[x])/2, (-3*ep*Log[1 - x])/2 + (ep*Log[x])/2, 3*ep*Log[1 - x] - 5*ep*Log[x], (-7*ep*Log[1 - x])/4 + (9*ep*Log[x])/4, 2*ep*Log[x], (7*ep*Log[1 - x])/2 - (9*ep*Log[x])/2, 0, 0, 0, -2*ep*Log[x], 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (11*ep*Log[1 - x])/4 - (21*ep*Log[x])/4, -1/4*(ep*Log[1 - x]) - (ep*Log[x])/4, (17*ep*Log[1 - x])/2 - (31*ep*Log[x])/2, (3*ep*Log[1 - x])/8 + (19*ep*Log[x])/8, 2*ep*Log[1 - x] - 6*ep*Log[x], (13*ep*Log[1 - x])/4 - (19*ep*Log[x])/4, 0, 0, 0, 2*ep*Log[1 - x] + 6*ep*Log[x], 8*ep*Log[x], 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], -2*ep*Log[1 - x] + 4*ep*Log[x], -2*ep*Log[1 - x] + 4*ep*Log[x], 4*ep*Log[1 - x] + 12*ep*Log[x], 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, ep*Log[1 - x], 0, 0, 0, 0, -(ep*Log[1 - x]), -(ep*Log[1 - x]), 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - ep*Log[x], 0, -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0}, {0, (-3*ep*Log[1 - x])/2 + ep*Log[x], (-7*ep*Log[1 - x])/2 + ep*Log[x], -(ep*Log[1 - x]) + 2*ep*Log[x], (-3*ep*Log[1 - x])/4 - (ep*Log[x])/2, ep*Log[1 - x], (3*ep*Log[1 - x])/2 + ep*Log[x], 0, 0, 0, -(ep*Log[1 - x]), -(ep*Log[1 - x]), 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - ep*Log[x], -2*ep*Log[1 - x], 0, 0, 0, 0, 0, 0, 0}, {0, (ep*Log[x])/4, (-3*ep*Log[x])/4, (3*ep*Log[x])/2, (-7*ep*Log[x])/8, ep*Log[1 - x] - (3*ep*Log[x])/2, (7*ep*Log[x])/4, 0, 0, 0, -(ep*Log[1 - x]) + (3*ep*Log[x])/2, -(ep*Log[1 - x]) + (ep*Log[x])/2, -(ep*Log[x]), 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - 2*ep*Log[x], 0, 0, 0, 0, 0, 0, 0}, {0, (ep*Log[1 - x])/4, (9*ep*Log[1 - x])/4, (-3*ep*Log[1 - x])/2, (-3*ep*Log[1 - x])/8 + (ep*Log[x])/2, 0, (-9*ep*Log[1 - x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - ep*Log[1 - x] - 2*ep*Log[x], 2*ep*Log[1 - x], -4*ep*Log[1 - x], 0, 0, 0, -(ep*Log[1 - x])}, {0, -1/2*(ep*Log[1 - x]), (3*ep*Log[1 - x])/2, -3*ep*Log[1 - x], -1/4*(ep*Log[1 - x]), -2*ep*Log[1 - x], (-3*ep*Log[1 - x])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep*Log[1 - x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] + ep*Log[1 - x], -2*ep*Log[1 - x], 2*ep*Log[1 - x], 0, 0, -2*ep*Log[1 - x]}, {0, -1/4*(ep*Log[1 - x]) + (ep*Log[x])/4, -1/4*(ep*Log[1 - x]) + (ep*Log[x])/4, -1/2*(ep*Log[1 - x]) + (ep*Log[x])/2, (3*ep*Log[1 - x])/8 - (3*ep*Log[x])/8, ep*Log[1 - x] - ep*Log[x], (ep*Log[1 - x])/4 - (ep*Log[x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep*Log[1 - x] - ep*Log[x], ep*Log[1 - x] - ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x] - ep*Log[x], 0, 0, 0, ep*Log[1 - x] - ep*Log[x]}, {0, ep*Log[x], -3*ep*Log[x], 6*ep*Log[x], (ep*Log[x])/2, 4*ep*Log[x], 3*ep*Log[x], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*ep*Log[x], -8*ep*Log[x], 4*ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x] - 4*ep*Log[x], 0, 0, 4*ep*Log[x]}, {0, 0, 0, 0, 0, -2*ep*Log[1 - x] - ep*Log[x], 0, 0, 0, 0, 2*ep*Log[1 - x] + ep*Log[x], 2*ep*Log[1 - x] + ep*Log[x], 0, 0, 0, 0, 4*ep*Log[1 - x] + 2*ep*Log[x], 0, 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[1 - x], -2*ep*Log[x], 0}, {0, 0, 0, 0, 0, -1/2*(ep*Log[1 - x]) - (ep*Log[x])/2, 0, 0, 0, 0, (ep*Log[1 - x])/2 + (ep*Log[x])/2, (ep*Log[1 - x])/2 + (ep*Log[x])/2, 0, 0, 0, 0, ep*Log[1 - x] + ep*Log[x], 0, 0, 0, 0, -(ep*Log[1 - x]) + ep*Log[x], -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 3*ep*Log[x], 0}, {0, -1/2*(ep*Log[1 - x]) - (ep*Log[x])/4, -1/2*(ep*Log[1 - x]) - (ep*Log[x])/4, -(ep*Log[1 - x]) - (ep*Log[x])/2, (-3*ep*Log[1 - x])/4 + (3*ep*Log[x])/8, -2*ep*Log[1 - x], -1/2*(ep*Log[1 - x]) + (5*ep*Log[x])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep*Log[1 - x] + 2*ep*Log[x], -2*ep*Log[1 - x], 4*ep*Log[1 - x], 0, 0, 0, -3*ep*Log[Q2] - 3*ep*Log[w1] - 3*ep*Log[w2] - 2*ep*Log[1 - x]}}

==> anc/RRV_Inclusive_CanonicalMasters.txt <==
{ep^5*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], ep^5*propagator[s23]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s12*propagator[s23]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s13*propagator[s23]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], -(ep^5*propagator[s13]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44]), -(ep^5*s13*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]) - ep^5*s14*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44] - ep^5*s13*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44] - ep^5*s14*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44] + ep^5*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44] + ep^5*s13*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44] + ep^5*s14*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44] - ep^5*s13*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44] - ep^5*s13^2*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44] - ep^5*s14*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44] - ep^5*s13*s14*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44], ep^5*propagator[s12]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], -(ep^5*propagator[s13]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44]) + ep^5*s15*propagator[s13]*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], ep^5*propagator[s14]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[-s24 + 2*s44] - ep^5*s14*propagator[s14]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[-s24 + 2*s44], -(ep^5*propagator[s14]*propagator[s34]*propagator[s44]*propagator[-s24 + 2*s44]) - ep^5*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s13*propagator[s14]*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s14*propagator[s14]*propagator[s34]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], ep^5*propagator[s14]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], ep^5*propagator[s13]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44], -(ep^5*propagator[s13]^2*propagator[s34]*propagator[s13 + s14 - s44]*propagator[-s24 + 2*s44]), -2*ep^5*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] - 2*ep^5*s12*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] - ep^5*s13*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] - ep^5*propagator[s13]^2*propagator[s23]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] - 2*ep^5*s12*propagator[s13]^2*propagator[s23]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] - ep^5*s12^2*propagator[s13]^2*propagator[s23]*propagator[s34]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*propagator[s13]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*propagator[s13]^2*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s12*propagator[s13]^2*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + 4*ep^5*s12*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + 3*ep^5*s12^2*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + 2*ep^5*s13*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + 3*ep^5*s12*s13*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s13^2*propagator[s13]*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s12*propagator[s13]^2*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + 2*ep^5*s12^2*propagator[s13]^2*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s12^3*propagator[s13]^2*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], ep^5*propagator[s12]*propagator[s14]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44] + ep^5*propagator[s12]*propagator[s14]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44] + ep^5*s23*propagator[s12]*propagator[s14]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[s13 - s15 + s44]*propagator[-s24 + 2*s44], -(ep^5*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44]) - ep^5*s12*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] - ep^5*s13*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] - ep^5*propagator[s23]*propagator[s13 + s14 - s44]*propagator[s12 + s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] + ep^5*s12*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s12 + s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] + ep^5*s12^2*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s12 + s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] + ep^5*s13*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s12 + s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] + 2*ep^5*s12*s13*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s12 + s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44] + ep^5*s13^2*propagator[s23]*propagator[s34]*propagator[s13 + s14 - s44]*propagator[s12 + s13 + s14 - s44]*propagator[s44]*propagator[-s15 + s44]}

==> anc/RRV_Inclusive_CanonicalMasters_Solution.txt <==
{ALARM*ep^9 + (I/12288)/Pi^5 - (((11*I)/49152)*ep^2)/Pi^3 + (((139*I)/5898240)*ep^4)/Pi - ((241541*I)/1486356480)*ep^6*Pi - ((8707661*I)/23781703680)*ep^8*Pi^3 - (((65*I)/12288)*ep^3*Zeta[3])/Pi^5 + (((715*I)/49152)*ep^5*Zeta[3])/Pi^3 - (((1807*I)/1179648)*ep^7*Zeta[3])/Pi + (((4225*I)/24576)*ep^6*Zeta[3]^2)/Pi^5 - (((46475*I)/98304)*ep^8*Zeta[3]^2)/Pi^3 - (((2521*I)/20480)*ep^5*Zeta[5])/Pi^5 + (((27731*I)/81920)*ep^7*Zeta[5])/Pi^3 + (((32773*I)/4096)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((92625*I)/28672)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 - (I/12288)/Pi^5 + (((23*I)/147456)*ep^2)/Pi^3 + (((301*I)/5898240)*ep^4)/Pi + ((441643*I)/1486356480)*ep^6*Pi + ((611687*I)/880803840)*ep^8*Pi^3 - (((3*I)/256)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 + (((13*I)/4096)*ep^3*Zeta[3])/Pi^5 - (((203*I)/49152)*ep^5*Zeta[3])/Pi^3 - (((6089*I)/1966080)*ep^7*Zeta[3])/Pi - (((171*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 - (((3233*I)/32768)*ep^8*Zeta[3]^2)/Pi^3 + (((1721*I)/20480)*ep^5*Zeta[5])/Pi^5 - (((31183*I)/245760)*ep^7*Zeta[5])/Pi^3 - (((36279*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((304231*I)/114688)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 - (I/8192)/Pi^5 + (((31*I)/98304)*ep^2)/Pi^3 + (((359*I)/11796480)*ep^4)/Pi + ((14813*I)/66060288)*ep^6*Pi + ((19253621*I)/33973862400)*ep^8*Pi^3 + (((67*I)/8192)*ep^3*Zeta[3])/Pi^5 - (((2077*I)/98304)*ep^5*Zeta[3])/Pi^3 - (((24053*I)/11796480)*ep^7*Zeta[3])/Pi - (((4489*I)/16384)*ep^6*Zeta[3]^2)/Pi^5 + (((139159*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 + (((7713*I)/40960)*ep^5*Zeta[5])/Pi^5 - (((79701*I)/163840)*ep^7*Zeta[5])/Pi^3 - (((516771*I)/40960)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((279681*I)/57344)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/8192)/Pi^5 - (((109*I)/294912)*ep^2)/Pi^3 + (((1483*I)/35389440)*ep^4)/Pi - ((1120123*I)/8918138880)*ep^6*Pi - ((719407307*I)/2140353331200)*ep^8*Pi^3 + (((37*I)/3072)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((241*I)/24576)*ep^3*Zeta[3])/Pi^5 + (((8575*I)/294912)*ep^5*Zeta[3])/Pi^3 - (((84233*I)/35389440)*ep^7*Zeta[3])/Pi + (((18971*I)/49152)*ep^6*Zeta[3]^2)/Pi^5 - (((664661*I)/589824)*ep^8*Zeta[3]^2)/Pi^3 - (((26039*I)/122880)*ep^5*Zeta[5])/Pi^5 + (((936217*I)/1474560)*ep^7*Zeta[5])/Pi^3 + (((688751*I)/40960)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((1802245*I)/344064)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/12288)/Pi^5 - (((3*I)/16384)*ep^2)/Pi^3 - (((349*I)/5898240)*ep^4)/Pi - ((20897*I)/99090432)*ep^6*Pi - ((857997727*I)/1783627776000)*ep^8*Pi^3 - ((I/5120)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((19*I)/4096)*ep^3*Zeta[3])/Pi^5 + (((505*I)/49152)*ep^5*Zeta[3])/Pi^3 + (((21269*I)/5898240)*ep^7*Zeta[3])/Pi + (((1063*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 - (((27661*I)/98304)*ep^8*Zeta[3]^2)/Pi^3 - (((151*I)/1280)*ep^5*Zeta[5])/Pi^5 + (((16213*I)/61440)*ep^7*Zeta[5])/Pi^3 + (((68393*I)/10240)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((732845*I)/229376)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/12288)/Pi^5 - (((5*I)/16384)*ep^2)/Pi^3 + (((547*I)/5898240)*ep^4)/Pi + ((106423*I)/1486356480)*ep^6*Pi + ((7443193*I)/198180864000)*ep^8*Pi^3 - (((87*I)/2560)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((107*I)/12288)*ep^3*Zeta[3])/Pi^5 + (((487*I)/16384)*ep^5*Zeta[3])/Pi^3 - (((43841*I)/5898240)*ep^7*Zeta[3])/Pi + (((9937*I)/24576)*ep^6*Zeta[3]^2)/Pi^5 - (((43157*I)/32768)*ep^8*Zeta[3]^2)/Pi^3 - (((3591*I)/20480)*ep^5*Zeta[5])/Pi^5 + (((9973*I)/16384)*ep^7*Zeta[5])/Pi^3 + (((346413*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((54471*I)/14336)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/24576)/Pi^5 - (((11*I)/98304)*ep^2)/Pi^3 + (((143*I)/2359296)*ep^4)/Pi - ((249029*I)/2972712960)*ep^6*Pi - ((72744961*I)/237817036800)*ep^8*Pi^3 - (((3*I)/64)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((53*I)/24576)*ep^3*Zeta[3])/Pi^5 + (((583*I)/98304)*ep^5*Zeta[3])/Pi^3 - (((7579*I)/2359296)*ep^7*Zeta[3])/Pi + (((2809*I)/49152)*ep^6*Zeta[3]^2)/Pi^5 - (((30899*I)/196608)*ep^8*Zeta[3]^2)/Pi^3 - (((1461*I)/40960)*ep^5*Zeta[5])/Pi^5 + (((16071*I)/163840)*ep^7*Zeta[5])/Pi^3 + (((79353*I)/40960)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((62805*I)/57344)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/12288)/Pi^5 - (((37*I)/147456)*ep^2)/Pi^3 + (((1241*I)/17694720)*ep^4)/Pi - ((487027*I)/4459069440)*ep^6*Pi - ((168623989*I)/594542592000)*ep^8*Pi^3 + (((11*I)/7680)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((25*I)/4096)*ep^3*Zeta[3])/Pi^5 + (((303*I)/16384)*ep^5*Zeta[3])/Pi^3 - (((3081*I)/655360)*ep^7*Zeta[3])/Pi + (((1835*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 - (((21949*I)/32768)*ep^8*Zeta[3]^2)/Pi^3 - (((7933*I)/61440)*ep^5*Zeta[5])/Pi^5 + (((97307*I)/245760)*ep^7*Zeta[5])/Pi^3 + (((590447*I)/61440)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((70111*I)/21504)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + ((I/18432)*ep^2)/Pi^3 - (((29*I)/276480)*ep^4)/Pi - ((2431*I)/37158912)*ep^6*Pi - ((23699*I)/139345920)*ep^8*Pi^3 + ((I/1024)*ep^3*Zeta[3])/Pi^5 - (((229*I)/36864)*ep^5*Zeta[3])/Pi^3 + (((31411*I)/4423680)*ep^7*Zeta[3])/Pi - (((65*I)/1024)*ep^6*Zeta[3]^2)/Pi^5 + (((2665*I)/9216)*ep^8*Zeta[3]^2)/Pi^3 + (((25*I)/2048)*ep^5*Zeta[5])/Pi^5 - (((14209*I)/122880)*ep^7*Zeta[5])/Pi^3 - (((23251*I)/10240)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((1911*I)/16384)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/4096)/Pi^5 - (((11*I)/16384)*ep^2)/Pi^3 + (((5*I)/131072)*ep^4)/Pi - ((209989*I)/495452160)*ep^6*Pi - ((8356813*I)/7927234560)*ep^8*Pi^3 - (((69*I)/4096)*ep^3*Zeta[3])/Pi^5 + (((759*I)/16384)*ep^5*Zeta[3])/Pi^3 - (((345*I)/131072)*ep^7*Zeta[3])/Pi + (((4761*I)/8192)*ep^6*Zeta[3]^2)/Pi^5 - (((52371*I)/32768)*ep^8*Zeta[3]^2)/Pi^3 - (((7743*I)/20480)*ep^5*Zeta[5])/Pi^5 + (((85173*I)/81920)*ep^7*Zeta[5])/Pi^3 + (((534267*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((279807*I)/28672)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/6144)/Pi^5 - (((35*I)/73728)*ep^2)/Pi^3 + (((713*I)/8847360)*ep^4)/Pi - ((193303*I)/743178240)*ep^6*Pi - ((21987191*I)/35672555520)*ep^8*Pi^3 - (((71*I)/6144)*ep^3*Zeta[3])/Pi^5 + (((2473*I)/73728)*ep^5*Zeta[3])/Pi^3 - (((48847*I)/8847360)*ep^7*Zeta[3])/Pi + (((5005*I)/12288)*ep^6*Zeta[3]^2)/Pi^5 - (((173615*I)/147456)*ep^8*Zeta[3]^2)/Pi^3 - (((1323*I)/5120)*ep^5*Zeta[5])/Pi^5 + (((2309*I)/3072)*ep^7*Zeta[5])/Pi^3 + (((46779*I)/2560)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((754377*I)/114688)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 + (I/1536)/Pi^5 - (((19*I)/12288)*ep^2)/Pi^3 - (((211*I)/737280)*ep^4)/Pi - ((9031*I)/5898240)*ep^6*Pi - ((278480057*I)/74317824000)*ep^8*Pi^3 - (((157*I)/2560)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 - (((39*I)/1024)*ep^3*Zeta[3])/Pi^5 + (((11*I)/128)*ep^5*Zeta[3])/Pi^3 + (((36389*I)/1474560)*ep^7*Zeta[3])/Pi + (((1633*I)/1536)*ep^6*Zeta[3]^2)/Pi^5 - (((54713*I)/24576)*ep^8*Zeta[3]^2)/Pi^3 - (((27547*I)/30720)*ep^5*Zeta[5])/Pi^5 + (((252539*I)/122880)*ep^7*Zeta[5])/Pi^3 + (((1573781*I)/30720)*ep^8*Zeta[3]*Zeta[5])/Pi^5 - (((2812541*I)/114688)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 - ((19*I)/12288)/Pi^5 + (((649*I)/147456)*ep^2)/Pi^3 - (((1561*I)/5898240)*ep^4)/Pi + ((4120997*I)/1486356480)*ep^6*Pi + ((1373601419*I)/254803968000)*ep^8*Pi^3 - (((1543*I)/2560)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 + (((455*I)/4096)*ep^3*Zeta[3])/Pi^5 - (((46871*I)/147456)*ep^5*Zeta[3])/Pi^3 + (((198463*I)/5898240)*ep^7*Zeta[3])/Pi - (((96299*I)/24576)*ep^6*Zeta[3]^2)/Pi^5 + (((3320881*I)/294912)*ep^8*Zeta[3]^2)/Pi^3 + (((162127*I)/61440)*ep^5*Zeta[5])/Pi^5 - (((616413*I)/81920)*ep^7*Zeta[5])/Pi^3 - (((11275073*I)/61440)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((1913147*I)/28672)*ep^7*Zeta[7])/Pi^5, ALARM*ep^9 - (I/6144)/Pi^5 + (((97*I)/147456)*ep^2)/Pi^3 - (((119*I)/983040)*ep^4)/Pi - ((30089*I)/212336640)*ep^6*Pi - ((474868661*I)/891813888000)*ep^8*Pi^3 - (((607*I)/10240)*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/Pi^5 + (((81*I)/4096)*ep^3*Zeta[3])/Pi^5 - (((841*I)/12288)*ep^5*Zeta[3])/Pi^3 + (((58141*I)/5898240)*ep^7*Zeta[3])/Pi - (((3955*I)/4096)*ep^6*Zeta[3]^2)/Pi^5 + (((102417*I)/32768)*ep^8*Zeta[3]^2)/Pi^3 + (((4531*I)/10240)*ep^5*Zeta[5])/Pi^5 - (((377497*I)/245760)*ep^7*Zeta[5])/Pi^3 - (((882999*I)/20480)*ep^8*Zeta[3]*Zeta[5])/Pi^5 + (((2244531*I)/229376)*ep^7*Zeta[7])/Pi^5}

==> anc/RR_Differential_CanonicalMasters.txt <==
{ep*s12^2*w1*propagator[s14], ep*s12^2*w2*propagator[s24] + ep*s12^3*w1*w2*x*propagator[s14]*propagator[s24], -(ep*s12^2*w2*propagator[s24]) - ep*s12^3*w1*w2*propagator[s13]*propagator[s24] + ep*s12^3*w1*w2*x*propagator[s13]*propagator[s24]}

==> anc/RR_Differential_CanonicalMasters_Solution.txt <==
{ALARM*ep^9 + 1/(128*Pi^3) - ep^2/(384*Pi) + (ep^4*Pi)/11520 - (ep^6*Pi^3)/48384 - (67*ep^8*Pi^5)/14515200 - (ep*G[0, x])/(128*Pi^3) + (ep^3*G[0, x])/(384*Pi) - (ep^5*Pi*G[0, x])/11520 + (ep^7*Pi^3*G[0, x])/48384 - (ep*G[1, x])/(128*Pi^3) + (ep^3*G[1, x])/(384*Pi) - (ep^5*Pi*G[1, x])/11520 + (ep^7*Pi^3*G[1, x])/48384 + (ep^2*G[0, 0, x])/(128*Pi^3) - (ep^4*G[0, 0, x])/(384*Pi) + (ep^6*Pi*G[0, 0, x])/11520 - (ep^8*Pi^3*G[0, 0, x])/48384 + (ep^2*G[0, 1, x])/(128*Pi^3) - (ep^4*G[0, 1, x])/(384*Pi) + (ep^6*Pi*G[0, 1, x])/11520 - (ep^8*Pi^3*G[0, 1, x])/48384 + (ep^2*G[1, 0, x])/(128*Pi^3) - (ep^4*G[1, 0, x])/(384*Pi) + (ep^6*Pi*G[1, 0, x])/11520 - (ep^8*Pi^3*G[1, 0, x])/48384 + (ep^2*G[1, 1, x])/(128*Pi^3) - (ep^4*G[1, 1, x])/(384*Pi) + (ep^6*Pi*G[1, 1, x])/11520 - (ep^8*Pi^3*G[1, 1, x])/48384 - (ep^3*G[0, 0, 0, x])/(128*Pi^3) + (ep^5*G[0, 0, 0, x])/(384*Pi) - (ep^7*Pi*G[0, 0, 0, x])/11520 - (ep^3*G[0, 0, 1, x])/(128*Pi^3) + (ep^5*G[0, 0, 1, x])/(384*Pi) - (ep^7*Pi*G[0, 0, 1, x])/11520 - (ep^3*G[0, 1, 0, x])/(128*Pi^3) + (ep^5*G[0, 1, 0, x])/(384*Pi) - (ep^7*Pi*G[0, 1, 0, x])/11520 - (ep^3*G[0, 1, 1, x])/(128*Pi^3) + (ep^5*G[0, 1, 1, x])/(384*Pi) - (ep^7*Pi*G[0, 1, 1, x])/11520 - (ep^3*G[1, 0, 0, x])/(128*Pi^3) + (ep^5*G[1, 0, 0, x])/(384*Pi) - (ep^7*Pi*G[1, 0, 0, x])/11520 - (ep^3*G[1, 0, 1, x])/(128*Pi^3) + (ep^5*G[1, 0, 1, x])/(384*Pi) - (ep^7*Pi*G[1, 0, 1, x])/11520 - (ep^3*G[1, 1, 0, x])/(128*Pi^3) + (ep^5*G[1, 1, 0, x])/(384*Pi) - (ep^7*Pi*G[1, 1, 0, x])/11520 - (ep^3*G[1, 1, 1, x])/(128*Pi^3) + (ep^5*G[1, 1, 1, x])/(384*Pi) - (ep^7*Pi*G[1, 1, 1, x])/11520 + (ep^4*G[0, 0, 0, 0, x])/(128*Pi^3) - (ep^6*G[0, 0, 0, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 0, 0, x])/11520 + (ep^4*G[0, 0, 0, 1, x])/(128*Pi^3) - (ep^6*G[0, 0, 0, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 0, 1, x])/11520 + (ep^4*G[0, 0, 1, 0, x])/(128*Pi^3) - (ep^6*G[0, 0, 1, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 1, 0, x])/11520 + (ep^4*G[0, 0, 1, 1, x])/(128*Pi^3) - (ep^6*G[0, 0, 1, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 1, 1, x])/11520 + (ep^4*G[0, 1, 0, 0, x])/(128*Pi^3) - (ep^6*G[0, 1, 0, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 0, 0, x])/11520 + (ep^4*G[0, 1, 0, 1, x])/(128*Pi^3) - (ep^6*G[0, 1, 0, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 0, 1, x])/11520 + (ep^4*G[0, 1, 1, 0, x])/(128*Pi^3) - (ep^6*G[0, 1, 1, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 1, 0, x])/11520 + (ep^4*G[0, 1, 1, 1, x])/(128*Pi^3) - (ep^6*G[0, 1, 1, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 1, 1, x])/11520 + (ep^4*G[1, 0, 0, 0, x])/(128*Pi^3) - (ep^6*G[1, 0, 0, 0, x])/(384*Pi) + (ep^8*Pi*G[1, 0, 0, 0, x])/11520 + (ep^4*G[1, 0, 0, 1, x])/(128*Pi^3) - (ep^6*G[1, 0, 0, 1, x])/(384*Pi) + (ep^8*Pi*G[1, 0, 0, 1, x])/11520 + (ep^4*G[1, 0, 1, 0, x])/(128*Pi^3) - (ep^6*G[1, 0, 1, 0, x])/(384*Pi) + (ep^8*Pi*G[1, 0, 1, 0, x])/11520 + (ep^4*G[1, 0, 1, 1, x])/(128*Pi^3) - (ep^6*G[1, 0, 1, 1, x])/(384*Pi) + (ep^8*Pi*G[1, 0, 1, 1, x])/11520 + (ep^4*G[1, 1, 0, 0, x])/(128*Pi^3) - (ep^6*G[1, 1, 0, 0, x])/(384*Pi) + (ep^8*Pi*G[1, 1, 0, 0, x])/11520 + (ep^4*G[1, 1, 0, 1, x])/(128*Pi^3) - (ep^6*G[1, 1, 0, 1, x])/(384*Pi) + (ep^8*Pi*G[1, 1, 0, 1, x])/11520 + (ep^4*G[1, 1, 1, 0, x])/(128*Pi^3) - (ep^6*G[1, 1, 1, 0, x])/(384*Pi) + (ep^8*Pi*G[1, 1, 1, 0, x])/11520 + (ep^4*G[1, 1, 1, 1, x])/(128*Pi^3) - (ep^6*G[1, 1, 1, 1, x])/(384*Pi) + (ep^8*Pi*G[1, 1, 1, 1, x])/11520 - (ep^5*G[0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 0, 0, x])/(384*Pi) - (ep^5*G[0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 0, 1, x])/(384*Pi) - (ep^5*G[0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 1, 0, x])/(384*Pi) - (ep^5*G[0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 1, 1, x])/(384*Pi) - (ep^5*G[0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 0, 0, x])/(384*Pi) - (ep^5*G[0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 0, 1, x])/(384*Pi) - (ep^5*G[0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 1, 0, x])/(384*Pi) - (ep^5*G[0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 1, 1, x])/(384*Pi) - (ep^5*G[0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 0, 0, x])/(384*Pi) - (ep^5*G[0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 0, 1, x])/(384*Pi) - (ep^5*G[0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 1, 0, x])/(384*Pi) - (ep^5*G[0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 1, 1, x])/(384*Pi) - (ep^5*G[0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 0, 0, x])/(384*Pi) - (ep^5*G[0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 0, 1, x])/(384*Pi) - (ep^5*G[0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 1, 0, x])/(384*Pi) - (ep^5*G[0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 1, 1, x])/(384*Pi) - (ep^5*G[1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 0, x])/(384*Pi) - (ep^5*G[1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 1, x])/(384*Pi) - (ep^5*G[1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 0, x])/(384*Pi) - (ep^5*G[1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 1, x])/(384*Pi) - (ep^5*G[1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 0, x])/(384*Pi) - (ep^5*G[1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 1, x])/(384*Pi) - (ep^5*G[1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 0, x])/(384*Pi) - (ep^5*G[1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 1, x])/(384*Pi) - (ep^5*G[1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 0, x])/(384*Pi) - (ep^5*G[1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 1, x])/(384*Pi) - (ep^5*G[1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 0, x])/(384*Pi) - (ep^5*G[1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 1, x])/(384*Pi) - (ep^5*G[1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 0, x])/(384*Pi) - (ep^5*G[1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 1, x])/(384*Pi) - (ep^5*G[1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 0, x])/(384*Pi) - (ep^5*G[1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 1, 1, x])/(384*Pi) + (ep^6*G[1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 0, x])/(384*Pi) + (ep^6*G[1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 1, x])/(384*Pi) + (ep^6*G[1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 0, x])/(384*Pi) + (ep^6*G[1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 1, x])/(384*Pi) + (ep^6*G[1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 0, x])/(384*Pi) + (ep^6*G[1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 1, x])/(384*Pi) + (ep^6*G[1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 0, x])/(384*Pi) + (ep^6*G[1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 1, x])/(384*Pi) + (ep^6*G[1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 0, x])/(384*Pi) + (ep^6*G[1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 1, x])/(384*Pi) + (ep^6*G[1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 0, x])/(384*Pi) + (ep^6*G[1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 1, x])/(384*Pi) + (ep^6*G[1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 0, x])/(384*Pi) + (ep^6*G[1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 1, x])/(384*Pi) + (ep^6*G[1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 0, x])/(384*Pi) + (ep^6*G[1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 1, x])/(384*Pi) + (ep^6*G[1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 0, x])/(384*Pi) + (ep^6*G[1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 1, x])/(384*Pi) + (ep^6*G[1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 0, x])/(384*Pi) + (ep^6*G[1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 1, x])/(384*Pi) + (ep^6*G[1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 0, x])/(384*Pi) + (ep^6*G[1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 1, x])/(384*Pi) + (ep^6*G[1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 0, x])/(384*Pi) + (ep^6*G[1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 1, x])/(384*Pi) + (ep^6*G[1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 0, x])/(384*Pi) + (ep^6*G[1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 1, x])/(384*Pi) + (ep^6*G[1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 0, x])/(384*Pi) + (ep^6*G[1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 1, x])/(384*Pi) + (ep^6*G[1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 0, x])/(384*Pi) + (ep^6*G[1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 1, x])/(384*Pi) + (ep^6*G[1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 0, x])/(384*Pi) + (ep^6*G[1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 1, x])/(384*Pi) - (ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^3*Zeta[3])/(48*Pi^3) + (ep^5*Zeta[3])/(144*Pi) - (ep^7*Pi*Zeta[3])/4320 + (ep^4*G[0, x]*Zeta[3])/(48*Pi^3) - (ep^6*G[0, x]*Zeta[3])/(144*Pi) + (ep^8*Pi*G[0, x]*Zeta[3])/4320 + (ep^4*G[1, x]*Zeta[3])/(48*Pi^3) - (ep^6*G[1, x]*Zeta[3])/(144*Pi) + (ep^8*Pi*G[1, x]*Zeta[3])/4320 - (ep^5*G[0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[0, 0, x]*Zeta[3])/(144*Pi) - (ep^5*G[0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[0, 1, x]*Zeta[3])/(144*Pi) - (ep^5*G[1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 0, x]*Zeta[3])/(144*Pi) - (ep^5*G[1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 0, 0, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 0, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 1, 0, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 1, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 0, x]*Zeta[3])/(144*Pi) + (ep^6*G[1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 0, x]*Zeta[3])/(144*Pi) + (ep^6*G[1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 1, x]*Zeta[3])/(144*Pi) - (ep^7*G[0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^6*Zeta[3]^2)/(36*Pi^3) - (ep^8*Zeta[3]^2)/(108*Pi) - (ep^7*G[0, x]*Zeta[3]^2)/(36*Pi^3) - (ep^7*G[1, x]*Zeta[3]^2)/(36*Pi^3) + (ep^8*G[0, 0, x]*Zeta[3]^2)/(36*Pi^3) + (ep^8*G[0, 1, x]*Zeta[3]^2)/(36*Pi^3) + (ep^8*G[1, 0, x]*Zeta[3]^2)/(36*Pi^3) + (ep^8*G[1, 1, x]*Zeta[3]^2)/(36*Pi^3) - (ep^5*Zeta[5])/(20*Pi^3) + (ep^7*Zeta[5])/(60*Pi) + (ep^6*G[0, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[0, x]*Zeta[5])/(60*Pi) + (ep^6*G[1, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[1, x]*Zeta[5])/(60*Pi) - (ep^7*G[0, 0, x]*Zeta[5])/(20*Pi^3) - (ep^7*G[0, 1, x]*Zeta[5])/(20*Pi^3) - (ep^7*G[1, 0, x]*Zeta[5])/(20*Pi^3) - (ep^7*G[1, 1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 0, 0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 0, 1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 1, 0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 1, 1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[1, 0, 0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[1, 0, 1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[1, 1, 0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[1, 1, 1, x]*Zeta[5])/(20*Pi^3) + (2*ep^8*Zeta[3]*Zeta[5])/(15*Pi^3) - (ep^7*Zeta[7])/(7*Pi^3) + (ep^8*G[0, x]*Zeta[7])/(7*Pi^3) + (ep^8*G[1, x]*Zeta[7])/(7*Pi^3), ALARM*ep^9 - 1/(128*Pi^3) + (11*ep^4*Pi)/23040 + (59*ep^6*Pi^3)/967680 + (601*ep^8*Pi^5)/38707200 + (3*ep*G[0, x])/(128*Pi^3) - (ep^3*G[0, x])/(384*Pi) - (ep^5*Pi*G[0, x])/1152 - (23*ep^7*Pi^3*G[0, x])/161280 + (ep*G[1, x])/(128*Pi^3) - (ep^3*G[1, x])/(384*Pi) + (ep^5*Pi*G[1, x])/11520 - (ep^7*Pi^3*G[1, x])/48384 - (7*ep^2*G[0, 0, x])/(128*Pi^3) + (ep^4*G[0, 0, x])/(128*Pi) + (19*ep^6*Pi*G[0, 0, x])/11520 + (37*ep^8*Pi^3*G[0, 0, x])/120960 - (3*ep^2*G[0, 1, x])/(128*Pi^3) + (ep^4*G[0, 1, x])/(128*Pi) - (ep^6*Pi*G[0, 1, x])/3840 + (ep^8*Pi^3*G[0, 1, x])/16128 - (ep^2*G[1, 0, x])/(128*Pi^3) + (ep^4*G[1, 0, x])/(384*Pi) - (ep^6*Pi*G[1, 0, x])/11520 + (ep^8*Pi^3*G[1, 0, x])/48384 - (ep^2*G[1, 1, x])/(128*Pi^3) + (ep^4*G[1, 1, x])/(384*Pi) - (ep^6*Pi*G[1, 1, x])/11520 + (ep^8*Pi^3*G[1, 1, x])/48384 + (15*ep^3*G[0, 0, 0, x])/(128*Pi^3) - (7*ep^5*G[0, 0, 0, x])/(384*Pi) - (37*ep^7*Pi*G[0, 0, 0, x])/11520 + (7*ep^3*G[0, 0, 1, x])/(128*Pi^3) - (7*ep^5*G[0, 0, 1, x])/(384*Pi) + (7*ep^7*Pi*G[0, 0, 1, x])/11520 + (3*ep^3*G[0, 1, 0, x])/(128*Pi^3) - (ep^5*G[0, 1, 0, x])/(128*Pi) + (ep^7*Pi*G[0, 1, 0, x])/3840 + (3*ep^3*G[0, 1, 1, x])/(128*Pi^3) - (ep^5*G[0, 1, 1, x])/(128*Pi) + (ep^7*Pi*G[0, 1, 1, x])/3840 + (ep^3*G[1, 0, 0, x])/(128*Pi^3) - (ep^5*G[1, 0, 0, x])/(384*Pi) + (ep^7*Pi*G[1, 0, 0, x])/11520 + (ep^3*G[1, 0, 1, x])/(128*Pi^3) - (ep^5*G[1, 0, 1, x])/(384*Pi) + (ep^7*Pi*G[1, 0, 1, x])/11520 + (ep^3*G[1, 1, 0, x])/(128*Pi^3) - (ep^5*G[1, 1, 0, x])/(384*Pi) + (ep^7*Pi*G[1, 1, 0, x])/11520 + (ep^3*G[1, 1, 1, x])/(128*Pi^3) - (ep^5*G[1, 1, 1, x])/(384*Pi) + (ep^7*Pi*G[1, 1, 1, x])/11520 - (31*ep^4*G[0, 0, 0, 0, x])/(128*Pi^3) + (5*ep^6*G[0, 0, 0, 0, x])/(128*Pi) + (73*ep^8*Pi*G[0, 0, 0, 0, x])/11520 - (15*ep^4*G[0, 0, 0, 1, x])/(128*Pi^3) + (5*ep^6*G[0, 0, 0, 1, x])/(128*Pi) - (ep^8*Pi*G[0, 0, 0, 1, x])/768 - (7*ep^4*G[0, 0, 1, 0, x])/(128*Pi^3) + (7*ep^6*G[0, 0, 1, 0, x])/(384*Pi) - (7*ep^8*Pi*G[0, 0, 1, 0, x])/11520 - (7*ep^4*G[0, 0, 1, 1, x])/(128*Pi^3) + (7*ep^6*G[0, 0, 1, 1, x])/(384*Pi) - (7*ep^8*Pi*G[0, 0, 1, 1, x])/11520 - (3*ep^4*G[0, 1, 0, 0, x])/(128*Pi^3) + (ep^6*G[0, 1, 0, 0, x])/(128*Pi) - (ep^8*Pi*G[0, 1, 0, 0, x])/3840 - (3*ep^4*G[0, 1, 0, 1, x])/(128*Pi^3) + (ep^6*G[0, 1, 0, 1, x])/(128*Pi) - (ep^8*Pi*G[0, 1, 0, 1, x])/3840 - (3*ep^4*G[0, 1, 1, 0, x])/(128*Pi^3) + (ep^6*G[0, 1, 1, 0, x])/(128*Pi) - (ep^8*Pi*G[0, 1, 1, 0, x])/3840 - (3*ep^4*G[0, 1, 1, 1, x])/(128*Pi^3) + (ep^6*G[0, 1, 1, 1, x])/(128*Pi) - (ep^8*Pi*G[0, 1, 1, 1, x])/3840 - (ep^4*G[1, 0, 0, 0, x])/(128*Pi^3) + (ep^6*G[1, 0, 0, 0, x])/(384*Pi) - (ep^8*Pi*G[1, 0, 0, 0, x])/11520 - (ep^4*G[1, 0, 0, 1, x])/(128*Pi^3) + (ep^6*G[1, 0, 0, 1, x])/(384*Pi) - (ep^8*Pi*G[1, 0, 0, 1, x])/11520 - (ep^4*G[1, 0, 1, 0, x])/(128*Pi^3) + (ep^6*G[1, 0, 1, 0, x])/(384*Pi) - (ep^8*Pi*G[1, 0, 1, 0, x])/11520 - (ep^4*G[1, 0, 1, 1, x])/(128*Pi^3) + (ep^6*G[1, 0, 1, 1, x])/(384*Pi) - (ep^8*Pi*G[1, 0, 1, 1, x])/11520 - (ep^4*G[1, 1, 0, 0, x])/(128*Pi^3) + (ep^6*G[1, 1, 0, 0, x])/(384*Pi) - (ep^8*Pi*G[1, 1, 0, 0, x])/11520 - (ep^4*G[1, 1, 0, 1, x])/(128*Pi^3) + (ep^6*G[1, 1, 0, 1, x])/(384*Pi) - (ep^8*Pi*G[1, 1, 0, 1, x])/11520 - (ep^4*G[1, 1, 1, 0, x])/(128*Pi^3) + (ep^6*G[1, 1, 1, 0, x])/(384*Pi) - (ep^8*Pi*G[1, 1, 1, 0, x])/11520 - (ep^4*G[1, 1, 1, 1, x])/(128*Pi^3) + (ep^6*G[1, 1, 1, 1, x])/(384*Pi) - (ep^8*Pi*G[1, 1, 1, 1, x])/11520 + (63*ep^5*G[0, 0, 0, 0, 0, x])/(128*Pi^3) - (31*ep^7*G[0, 0, 0, 0, 0, x])/(384*Pi) + (31*ep^5*G[0, 0, 0, 0, 1, x])/(128*Pi^3) - (31*ep^7*G[0, 0, 0, 0, 1, x])/(384*Pi) + (15*ep^5*G[0, 0, 0, 1, 0, x])/(128*Pi^3) - (5*ep^7*G[0, 0, 0, 1, 0, x])/(128*Pi) + (15*ep^5*G[0, 0, 0, 1, 1, x])/(128*Pi^3) - (5*ep^7*G[0, 0, 0, 1, 1, x])/(128*Pi) + (7*ep^5*G[0, 0, 1, 0, 0, x])/(128*Pi^3) - (7*ep^7*G[0, 0, 1, 0, 0, x])/(384*Pi) + (7*ep^5*G[0, 0, 1, 0, 1, x])/(128*Pi^3) - (7*ep^7*G[0, 0, 1, 0, 1, x])/(384*Pi) + (7*ep^5*G[0, 0, 1, 1, 0, x])/(128*Pi^3) - (7*ep^7*G[0, 0, 1, 1, 0, x])/(384*Pi) + (7*ep^5*G[0, 0, 1, 1, 1, x])/(128*Pi^3) - (7*ep^7*G[0, 0, 1, 1, 1, x])/(384*Pi) + (3*ep^5*G[0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, x])/(128*Pi) + (3*ep^5*G[0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, x])/(128*Pi) + (3*ep^5*G[0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, x])/(128*Pi) + (3*ep^5*G[0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, x])/(128*Pi) + (3*ep^5*G[0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, x])/(128*Pi) + (3*ep^5*G[0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, x])/(128*Pi) + (3*ep^5*G[0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, x])/(128*Pi) + (3*ep^5*G[0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, x])/(128*Pi) + (ep^5*G[1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 0, x])/(384*Pi) + (ep^5*G[1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 0, 1, x])/(384*Pi) + (ep^5*G[1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 0, x])/(384*Pi) + (ep^5*G[1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 0, 1, 1, x])/(384*Pi) + (ep^5*G[1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 0, x])/(384*Pi) + (ep^5*G[1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 0, 1, x])/(384*Pi) + (ep^5*G[1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 0, x])/(384*Pi) + (ep^5*G[1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 0, 1, 1, 1, x])/(384*Pi) + (ep^5*G[1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 0, x])/(384*Pi) + (ep^5*G[1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 0, 1, x])/(384*Pi) + (ep^5*G[1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 0, x])/(384*Pi) + (ep^5*G[1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 0, 1, 1, x])/(384*Pi) + (ep^5*G[1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 0, x])/(384*Pi) + (ep^5*G[1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 0, 1, x])/(384*Pi) + (ep^5*G[1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 0, x])/(384*Pi) + (ep^5*G[1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[1, 1, 1, 1, 1, x])/(384*Pi) - (127*ep^6*G[0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (21*ep^8*G[0, 0, 0, 0, 0, 0, x])/(128*Pi) - (63*ep^6*G[0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (21*ep^8*G[0, 0, 0, 0, 0, 1, x])/(128*Pi) - (31*ep^6*G[0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (31*ep^8*G[0, 0, 0, 0, 1, 0, x])/(384*Pi) - (31*ep^6*G[0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (31*ep^8*G[0, 0, 0, 0, 1, 1, x])/(384*Pi) - (15*ep^6*G[0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (5*ep^8*G[0, 0, 0, 1, 0, 0, x])/(128*Pi) - (15*ep^6*G[0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (5*ep^8*G[0, 0, 0, 1, 0, 1, x])/(128*Pi) - (15*ep^6*G[0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (5*ep^8*G[0, 0, 0, 1, 1, 0, x])/(128*Pi) - (15*ep^6*G[0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (5*ep^8*G[0, 0, 0, 1, 1, 1, x])/(128*Pi) - (7*ep^6*G[0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 0, 0, 0, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 0, 0, 1, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 0, 1, 0, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 0, 1, 1, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 1, 0, 0, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 1, 0, 1, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 1, 1, 0, x])/(384*Pi) - (7*ep^6*G[0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[0, 0, 1, 1, 1, 1, x])/(384*Pi) - (3*ep^6*G[0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, x])/(128*Pi) - (3*ep^6*G[0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, x])/(128*Pi) - (ep^6*G[1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 0, x])/(384*Pi) - (ep^6*G[1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, 1, x])/(384*Pi) - (ep^6*G[1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 0, x])/(384*Pi) - (ep^6*G[1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, 1, x])/(384*Pi) - (ep^6*G[1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 0, x])/(384*Pi) - (ep^6*G[1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, 1, x])/(384*Pi) - (ep^6*G[1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 0, x])/(384*Pi) - (ep^6*G[1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, 1, x])/(384*Pi) - (ep^6*G[1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 0, x])/(384*Pi) - (ep^6*G[1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, 1, x])/(384*Pi) - (ep^6*G[1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 0, x])/(384*Pi) - (ep^6*G[1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, 1, x])/(384*Pi) - (ep^6*G[1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 0, x])/(384*Pi) - (ep^6*G[1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, 1, x])/(384*Pi) - (ep^6*G[1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 0, x])/(384*Pi) - (ep^6*G[1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, 1, x])/(384*Pi) - (ep^6*G[1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 0, x])/(384*Pi) - (ep^6*G[1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 0, 1, x])/(384*Pi) - (ep^6*G[1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 0, x])/(384*Pi) - (ep^6*G[1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 0, 1, 1, x])/(384*Pi) - (ep^6*G[1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 0, x])/(384*Pi) - (ep^6*G[1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 0, 1, x])/(384*Pi) - (ep^6*G[1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 0, x])/(384*Pi) - (ep^6*G[1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 0, 1, 1, 1, x])/(384*Pi) - (ep^6*G[1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 0, x])/(384*Pi) - (ep^6*G[1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 0, 1, x])/(384*Pi) - (ep^6*G[1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 0, x])/(384*Pi) - (ep^6*G[1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 0, 1, 1, x])/(384*Pi) - (ep^6*G[1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 0, x])/(384*Pi) - (ep^6*G[1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 0, 1, x])/(384*Pi) - (ep^6*G[1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 0, x])/(384*Pi) - (ep^6*G[1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[1, 1, 1, 1, 1, 1, x])/(384*Pi) + (255*ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (127*ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (63*ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (63*ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (31*ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (31*ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (31*ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (31*ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (15*ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (7*ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (3*ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (511*ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (255*ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (127*ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (127*ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (63*ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (63*ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (63*ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (63*ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (15*ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (3*ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^3*Zeta[3])/(48*Pi^3) - (11*ep^7*Pi*Zeta[3])/8640 - (ep^4*G[0, x]*Zeta[3])/(16*Pi^3) + (ep^6*G[0, x]*Zeta[3])/(144*Pi) + (ep^8*Pi*G[0, x]*Zeta[3])/432 - (ep^4*G[1, x]*Zeta[3])/(48*Pi^3) + (ep^6*G[1, x]*Zeta[3])/(144*Pi) - (ep^8*Pi*G[1, x]*Zeta[3])/4320 + (7*ep^5*G[0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, x]*Zeta[3])/(48*Pi) + (ep^5*G[0, 1, x]*Zeta[3])/(16*Pi^3) - (ep^7*G[0, 1, x]*Zeta[3])/(48*Pi) + (ep^5*G[1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 0, x]*Zeta[3])/(144*Pi) + (ep^5*G[1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 1, x]*Zeta[3])/(144*Pi) - (5*ep^6*G[0, 0, 0, x]*Zeta[3])/(16*Pi^3) + (7*ep^8*G[0, 0, 0, x]*Zeta[3])/(144*Pi) - (7*ep^6*G[0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (7*ep^8*G[0, 0, 1, x]*Zeta[3])/(144*Pi) - (ep^6*G[0, 1, 0, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[0, 1, 0, x]*Zeta[3])/(48*Pi) - (ep^6*G[0, 1, 1, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[0, 1, 1, x]*Zeta[3])/(48*Pi) - (ep^6*G[1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 0, x]*Zeta[3])/(144*Pi) - (ep^6*G[1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 1, x]*Zeta[3])/(144*Pi) - (ep^6*G[1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 0, x]*Zeta[3])/(144*Pi) - (ep^6*G[1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 1, 1, x]*Zeta[3])/(144*Pi) + (31*ep^7*G[0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (5*ep^7*G[0, 0, 0, 1, x]*Zeta[3])/(16*Pi^3) + (7*ep^7*G[0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (7*ep^7*G[0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[0, 1, 0, 0, x]*Zeta[3])/(16*Pi^3) + (ep^7*G[0, 1, 0, 1, x]*Zeta[3])/(16*Pi^3) + (ep^7*G[0, 1, 1, 0, x]*Zeta[3])/(16*Pi^3) + (ep^7*G[0, 1, 1, 1, x]*Zeta[3])/(16*Pi^3) + (ep^7*G[1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (21*ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/(16*Pi^3) - (31*ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (5*ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/(16*Pi^3) - (5*ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/(16*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (7*ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (7*ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^6*Zeta[3]^2)/(36*Pi^3) + (ep^7*G[0, x]*Zeta[3]^2)/(12*Pi^3) + (ep^7*G[1, x]*Zeta[3]^2)/(36*Pi^3) - (7*ep^8*G[0, 0, x]*Zeta[3]^2)/(36*Pi^3) - (ep^8*G[0, 1, x]*Zeta[3]^2)/(12*Pi^3) - (ep^8*G[1, 0, x]*Zeta[3]^2)/(36*Pi^3) - (ep^8*G[1, 1, x]*Zeta[3]^2)/(36*Pi^3) + (ep^5*Zeta[5])/(20*Pi^3) - (3*ep^6*G[0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, x]*Zeta[5])/(60*Pi) - (ep^6*G[1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[1, x]*Zeta[5])/(60*Pi) + (7*ep^7*G[0, 0, x]*Zeta[5])/(20*Pi^3) + (3*ep^7*G[0, 1, x]*Zeta[5])/(20*Pi^3) + (ep^7*G[1, 0, x]*Zeta[5])/(20*Pi^3) + (ep^7*G[1, 1, x]*Zeta[5])/(20*Pi^3) - (3*ep^8*G[0, 0, 0, x]*Zeta[5])/(4*Pi^3) - (7*ep^8*G[0, 0, 1, x]*Zeta[5])/(20*Pi^3) - (3*ep^8*G[0, 1, 0, x]*Zeta[5])/(20*Pi^3) - (3*ep^8*G[0, 1, 1, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[1, 0, 0, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[1, 0, 1, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[1, 1, 0, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[1, 1, 1, x]*Zeta[5])/(20*Pi^3) - (2*ep^8*Zeta[3]*Zeta[5])/(15*Pi^3) + (ep^7*Zeta[7])/(7*Pi^3) - (3*ep^8*G[0, x]*Zeta[7])/(7*Pi^3) - (ep^8*G[1, x]*Zeta[7])/(7*Pi^3), ALARM*ep^9 + 1/(128*Pi^3) - ep^2/(384*Pi) + (ep^4*Pi)/11520 - (ep^6*Pi^3)/48384 - (67*ep^8*Pi^5)/14515200 - (ep*G[0, x])/(128*Pi^3) + (ep^3*G[0, x])/(384*Pi) - (ep^5*Pi*G[0, x])/11520 + (ep^7*Pi^3*G[0, x])/48384 - (3*ep*G[1, x])/(128*Pi^3) + (ep^3*G[1, x])/(128*Pi) - (ep^5*Pi*G[1, x])/3840 + (ep^7*Pi^3*G[1, x])/16128 + (ep^2*G[0, 0, x])/(128*Pi^3) - (ep^4*G[0, 0, x])/(384*Pi) + (ep^6*Pi*G[0, 0, x])/11520 - (ep^8*Pi^3*G[0, 0, x])/48384 + (ep^2*G[0, 1, x])/(128*Pi^3) - (ep^4*G[0, 1, x])/(384*Pi) + (ep^6*Pi*G[0, 1, x])/11520 - (ep^8*Pi^3*G[0, 1, x])/48384 + (3*ep^2*G[1, 0, x])/(128*Pi^3) - (ep^4*G[1, 0, x])/(128*Pi) + (ep^6*Pi*G[1, 0, x])/3840 - (ep^8*Pi^3*G[1, 0, x])/16128 + (7*ep^2*G[1, 1, x])/(128*Pi^3) - (7*ep^4*G[1, 1, x])/(384*Pi) + (7*ep^6*Pi*G[1, 1, x])/11520 - (ep^8*Pi^3*G[1, 1, x])/6912 - (ep^3*G[0, 0, 0, x])/(128*Pi^3) + (ep^5*G[0, 0, 0, x])/(384*Pi) - (ep^7*Pi*G[0, 0, 0, x])/11520 - (ep^3*G[0, 0, 1, x])/(128*Pi^3) + (ep^5*G[0, 0, 1, x])/(384*Pi) - (ep^7*Pi*G[0, 0, 1, x])/11520 - (ep^3*G[0, 1, 0, x])/(128*Pi^3) + (ep^5*G[0, 1, 0, x])/(384*Pi) - (ep^7*Pi*G[0, 1, 0, x])/11520 - (ep^3*G[0, 1, 1, x])/(128*Pi^3) + (ep^5*G[0, 1, 1, x])/(384*Pi) - (ep^7*Pi*G[0, 1, 1, x])/11520 - (3*ep^3*G[1, 0, 0, x])/(128*Pi^3) + (ep^5*G[1, 0, 0, x])/(128*Pi) - (ep^7*Pi*G[1, 0, 0, x])/3840 - (3*ep^3*G[1, 0, 1, x])/(128*Pi^3) + (ep^5*G[1, 0, 1, x])/(128*Pi) - (ep^7*Pi*G[1, 0, 1, x])/3840 - (7*ep^3*G[1, 1, 0, x])/(128*Pi^3) + (7*ep^5*G[1, 1, 0, x])/(384*Pi) - (7*ep^7*Pi*G[1, 1, 0, x])/11520 - (15*ep^3*G[1, 1, 1, x])/(128*Pi^3) + (5*ep^5*G[1, 1, 1, x])/(128*Pi) - (ep^7*Pi*G[1, 1, 1, x])/768 + (ep^4*G[0, 0, 0, 0, x])/(128*Pi^3) - (ep^6*G[0, 0, 0, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 0, 0, x])/11520 + (ep^4*G[0, 0, 0, 1, x])/(128*Pi^3) - (ep^6*G[0, 0, 0, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 0, 1, x])/11520 + (ep^4*G[0, 0, 1, 0, x])/(128*Pi^3) - (ep^6*G[0, 0, 1, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 1, 0, x])/11520 + (ep^4*G[0, 0, 1, 1, x])/(128*Pi^3) - (ep^6*G[0, 0, 1, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 0, 1, 1, x])/11520 + (ep^4*G[0, 1, 0, 0, x])/(128*Pi^3) - (ep^6*G[0, 1, 0, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 0, 0, x])/11520 + (ep^4*G[0, 1, 0, 1, x])/(128*Pi^3) - (ep^6*G[0, 1, 0, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 0, 1, x])/11520 + (ep^4*G[0, 1, 1, 0, x])/(128*Pi^3) - (ep^6*G[0, 1, 1, 0, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 1, 0, x])/11520 + (ep^4*G[0, 1, 1, 1, x])/(128*Pi^3) - (ep^6*G[0, 1, 1, 1, x])/(384*Pi) + (ep^8*Pi*G[0, 1, 1, 1, x])/11520 + (3*ep^4*G[1, 0, 0, 0, x])/(128*Pi^3) - (ep^6*G[1, 0, 0, 0, x])/(128*Pi) + (ep^8*Pi*G[1, 0, 0, 0, x])/3840 + (3*ep^4*G[1, 0, 0, 1, x])/(128*Pi^3) - (ep^6*G[1, 0, 0, 1, x])/(128*Pi) + (ep^8*Pi*G[1, 0, 0, 1, x])/3840 + (3*ep^4*G[1, 0, 1, 0, x])/(128*Pi^3) - (ep^6*G[1, 0, 1, 0, x])/(128*Pi) + (ep^8*Pi*G[1, 0, 1, 0, x])/3840 + (3*ep^4*G[1, 0, 1, 1, x])/(128*Pi^3) - (ep^6*G[1, 0, 1, 1, x])/(128*Pi) + (ep^8*Pi*G[1, 0, 1, 1, x])/3840 + (7*ep^4*G[1, 1, 0, 0, x])/(128*Pi^3) - (7*ep^6*G[1, 1, 0, 0, x])/(384*Pi) + (7*ep^8*Pi*G[1, 1, 0, 0, x])/11520 + (7*ep^4*G[1, 1, 0, 1, x])/(128*Pi^3) - (7*ep^6*G[1, 1, 0, 1, x])/(384*Pi) + (7*ep^8*Pi*G[1, 1, 0, 1, x])/11520 + (15*ep^4*G[1, 1, 1, 0, x])/(128*Pi^3) - (5*ep^6*G[1, 1, 1, 0, x])/(128*Pi) + (ep^8*Pi*G[1, 1, 1, 0, x])/768 + (31*ep^4*G[1, 1, 1, 1, x])/(128*Pi^3) - (31*ep^6*G[1, 1, 1, 1, x])/(384*Pi) + (31*ep^8*Pi*G[1, 1, 1, 1, x])/11520 - (ep^5*G[0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 0, 0, x])/(384*Pi) - (ep^5*G[0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 0, 1, x])/(384*Pi) - (ep^5*G[0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 1, 0, x])/(384*Pi) - (ep^5*G[0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 0, 1, 1, x])/(384*Pi) - (ep^5*G[0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 0, 0, x])/(384*Pi) - (ep^5*G[0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 0, 1, x])/(384*Pi) - (ep^5*G[0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 1, 0, x])/(384*Pi) - (ep^5*G[0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 0, 1, 1, 1, x])/(384*Pi) - (ep^5*G[0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 0, 0, x])/(384*Pi) - (ep^5*G[0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 0, 1, x])/(384*Pi) - (ep^5*G[0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 1, 0, x])/(384*Pi) - (ep^5*G[0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 0, 1, 1, x])/(384*Pi) - (ep^5*G[0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 0, 0, x])/(384*Pi) - (ep^5*G[0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 0, 1, x])/(384*Pi) - (ep^5*G[0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 1, 0, x])/(384*Pi) - (ep^5*G[0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[0, 1, 1, 1, 1, x])/(384*Pi) - (3*ep^5*G[1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 0, x])/(128*Pi) - (3*ep^5*G[1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 0, 1, x])/(128*Pi) - (3*ep^5*G[1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 0, x])/(128*Pi) - (3*ep^5*G[1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 0, 1, 1, x])/(128*Pi) - (3*ep^5*G[1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 0, x])/(128*Pi) - (3*ep^5*G[1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 0, 1, x])/(128*Pi) - (3*ep^5*G[1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 0, x])/(128*Pi) - (3*ep^5*G[1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^7*G[1, 0, 1, 1, 1, x])/(128*Pi) - (7*ep^5*G[1, 1, 0, 0, 0, x])/(128*Pi^3) + (7*ep^7*G[1, 1, 0, 0, 0, x])/(384*Pi) - (7*ep^5*G[1, 1, 0, 0, 1, x])/(128*Pi^3) + (7*ep^7*G[1, 1, 0, 0, 1, x])/(384*Pi) - (7*ep^5*G[1, 1, 0, 1, 0, x])/(128*Pi^3) + (7*ep^7*G[1, 1, 0, 1, 0, x])/(384*Pi) - (7*ep^5*G[1, 1, 0, 1, 1, x])/(128*Pi^3) + (7*ep^7*G[1, 1, 0, 1, 1, x])/(384*Pi) - (15*ep^5*G[1, 1, 1, 0, 0, x])/(128*Pi^3) + (5*ep^7*G[1, 1, 1, 0, 0, x])/(128*Pi) - (15*ep^5*G[1, 1, 1, 0, 1, x])/(128*Pi^3) + (5*ep^7*G[1, 1, 1, 0, 1, x])/(128*Pi) - (31*ep^5*G[1, 1, 1, 1, 0, x])/(128*Pi^3) + (31*ep^7*G[1, 1, 1, 1, 0, x])/(384*Pi) - (63*ep^5*G[1, 1, 1, 1, 1, x])/(128*Pi^3) + (21*ep^7*G[1, 1, 1, 1, 1, x])/(128*Pi) + (ep^6*G[0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 0, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 0, 1, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 0, 1, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 0, 1, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 0, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 0, 1, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 1, 0, x])/(384*Pi) + (ep^6*G[0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[0, 1, 1, 1, 1, 1, x])/(384*Pi) + (3*ep^6*G[1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 0, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 0, 1, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 0, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 0, 1, 1, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 0, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 0, 1, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 0, 1, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 0, x])/(128*Pi) + (3*ep^6*G[1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^8*G[1, 0, 1, 1, 1, 1, x])/(128*Pi) + (7*ep^6*G[1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 0, 0, 0, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 0, 0, 1, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 0, 1, 0, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 0, 1, 1, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 1, 0, 0, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 1, 0, 1, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 1, 1, 0, x])/(384*Pi) + (7*ep^6*G[1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (7*ep^8*G[1, 1, 0, 1, 1, 1, x])/(384*Pi) + (15*ep^6*G[1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (5*ep^8*G[1, 1, 1, 0, 0, 0, x])/(128*Pi) + (15*ep^6*G[1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (5*ep^8*G[1, 1, 1, 0, 0, 1, x])/(128*Pi) + (15*ep^6*G[1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (5*ep^8*G[1, 1, 1, 0, 1, 0, x])/(128*Pi) + (15*ep^6*G[1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (5*ep^8*G[1, 1, 1, 0, 1, 1, x])/(128*Pi) + (31*ep^6*G[1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (31*ep^8*G[1, 1, 1, 1, 0, 0, x])/(384*Pi) + (31*ep^6*G[1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (31*ep^8*G[1, 1, 1, 1, 0, 1, x])/(384*Pi) + (63*ep^6*G[1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (21*ep^8*G[1, 1, 1, 1, 1, 0, x])/(128*Pi) + (127*ep^6*G[1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (127*ep^8*G[1, 1, 1, 1, 1, 1, x])/(384*Pi) - (ep^7*G[0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (ep^7*G[0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (3*ep^7*G[1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) - (7*ep^7*G[1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) - (15*ep^7*G[1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) - (31*ep^7*G[1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) - (31*ep^7*G[1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) - (31*ep^7*G[1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) - (31*ep^7*G[1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) - (63*ep^7*G[1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) - (63*ep^7*G[1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) - (127*ep^7*G[1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) - (255*ep^7*G[1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (3*ep^8*G[1, 0, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, 1, 1, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 0, 0, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 0, 0, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 0, 1, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 0, 1, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 1, 0, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 1, 0, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 1, 1, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 0, 1, 1, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 0, 0, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 0, 0, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 0, 1, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 0, 1, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 1, 0, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 1, 0, 1, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 1, 1, 0, x])/(128*Pi^3) + (15*ep^8*G[1, 1, 1, 0, 1, 1, 1, 1, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 0, 0, 0, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 0, 0, 1, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 0, 1, 0, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 0, 1, 1, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 1, 0, 0, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 1, 0, 1, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 1, 1, 0, x])/(128*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, 1, 1, 1, x])/(128*Pi^3) + (63*ep^8*G[1, 1, 1, 1, 1, 0, 0, 0, x])/(128*Pi^3) + (63*ep^8*G[1, 1, 1, 1, 1, 0, 0, 1, x])/(128*Pi^3) + (63*ep^8*G[1, 1, 1, 1, 1, 0, 1, 0, x])/(128*Pi^3) + (63*ep^8*G[1, 1, 1, 1, 1, 0, 1, 1, x])/(128*Pi^3) + (127*ep^8*G[1, 1, 1, 1, 1, 1, 0, 0, x])/(128*Pi^3) + (127*ep^8*G[1, 1, 1, 1, 1, 1, 0, 1, x])/(128*Pi^3) + (255*ep^8*G[1, 1, 1, 1, 1, 1, 1, 0, x])/(128*Pi^3) + (511*ep^8*G[1, 1, 1, 1, 1, 1, 1, 1, x])/(128*Pi^3) - (ep^3*Zeta[3])/(48*Pi^3) + (ep^5*Zeta[3])/(144*Pi) - (ep^7*Pi*Zeta[3])/4320 + (ep^4*G[0, x]*Zeta[3])/(48*Pi^3) - (ep^6*G[0, x]*Zeta[3])/(144*Pi) + (ep^8*Pi*G[0, x]*Zeta[3])/4320 + (ep^4*G[1, x]*Zeta[3])/(16*Pi^3) - (ep^6*G[1, x]*Zeta[3])/(48*Pi) + (ep^8*Pi*G[1, x]*Zeta[3])/1440 - (ep^5*G[0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[0, 0, x]*Zeta[3])/(144*Pi) - (ep^5*G[0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^7*G[0, 1, x]*Zeta[3])/(144*Pi) - (ep^5*G[1, 0, x]*Zeta[3])/(16*Pi^3) + (ep^7*G[1, 0, x]*Zeta[3])/(48*Pi) - (7*ep^5*G[1, 1, x]*Zeta[3])/(48*Pi^3) + (7*ep^7*G[1, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 0, 0, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 0, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 1, 0, x]*Zeta[3])/(144*Pi) + (ep^6*G[0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^8*G[0, 1, 1, x]*Zeta[3])/(144*Pi) + (ep^6*G[1, 0, 0, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[1, 0, 0, x]*Zeta[3])/(48*Pi) + (ep^6*G[1, 0, 1, x]*Zeta[3])/(16*Pi^3) - (ep^8*G[1, 0, 1, x]*Zeta[3])/(48*Pi) + (7*ep^6*G[1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (7*ep^8*G[1, 1, 0, x]*Zeta[3])/(144*Pi) + (5*ep^6*G[1, 1, 1, x]*Zeta[3])/(16*Pi^3) - (5*ep^8*G[1, 1, 1, x]*Zeta[3])/(48*Pi) - (ep^7*G[0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) - (ep^7*G[1, 0, 0, 0, x]*Zeta[3])/(16*Pi^3) - (ep^7*G[1, 0, 0, 1, x]*Zeta[3])/(16*Pi^3) - (ep^7*G[1, 0, 1, 0, x]*Zeta[3])/(16*Pi^3) - (ep^7*G[1, 0, 1, 1, x]*Zeta[3])/(16*Pi^3) - (7*ep^7*G[1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) - (7*ep^7*G[1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) - (5*ep^7*G[1, 1, 1, 0, x]*Zeta[3])/(16*Pi^3) - (31*ep^7*G[1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 0, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 0, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 0, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[0, 1, 1, 1, 1, x]*Zeta[3])/(48*Pi^3) + (ep^8*G[1, 0, 0, 0, 0, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 0, 0, 1, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 0, 1, 0, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 0, 1, 1, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 1, 0, 0, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 1, 0, 1, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 1, 1, 0, x]*Zeta[3])/(16*Pi^3) + (ep^8*G[1, 0, 1, 1, 1, x]*Zeta[3])/(16*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 0, x]*Zeta[3])/(48*Pi^3) + (7*ep^8*G[1, 1, 0, 0, 1, x]*Zeta[3])/(48*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 0, x]*Zeta[3])/(48*Pi^3) + (7*ep^8*G[1, 1, 0, 1, 1, x]*Zeta[3])/(48*Pi^3) + (5*ep^8*G[1, 1, 1, 0, 0, x]*Zeta[3])/(16*Pi^3) + (5*ep^8*G[1, 1, 1, 0, 1, x]*Zeta[3])/(16*Pi^3) + (31*ep^8*G[1, 1, 1, 1, 0, x]*Zeta[3])/(48*Pi^3) + (21*ep^8*G[1, 1, 1, 1, 1, x]*Zeta[3])/(16*Pi^3) + (ep^6*Zeta[3]^2)/(36*Pi^3) - (ep^8*Zeta[3]^2)/(108*Pi) - (ep^7*G[0, x]*Zeta[3]^2)/(36*Pi^3) - (ep^7*G[1, x]*Zeta[3]^2)/(12*Pi^3) + (ep^8*G[0, 0, x]*Zeta[3]^2)/(36*Pi^3) + (ep^8*G[0, 1, x]*Zeta[3]^2)/(36*Pi^3) + (ep^8*G[1, 0, x]*Zeta[3]^2)/(12*Pi^3) + (7*ep^8*G[1, 1, x]*Zeta[3]^2)/(36*Pi^3) - (ep^5*Zeta[5])/(20*Pi^3) + (ep^7*Zeta[5])/(60*Pi) + (ep^6*G[0, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[0, x]*Zeta[5])/(60*Pi) + (3*ep^6*G[1, x]*Zeta[5])/(20*Pi^3) - (ep^8*G[1, x]*Zeta[5])/(20*Pi) - (ep^7*G[0, 0, x]*Zeta[5])/(20*Pi^3) - (ep^7*G[0, 1, x]*Zeta[5])/(20*Pi^3) - (3*ep^7*G[1, 0, x]*Zeta[5])/(20*Pi^3) - (7*ep^7*G[1, 1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 0, 0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 0, 1, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 1, 0, x]*Zeta[5])/(20*Pi^3) + (ep^8*G[0, 1, 1, x]*Zeta[5])/(20*Pi^3) + (3*ep^8*G[1, 0, 0, x]*Zeta[5])/(20*Pi^3) + (3*ep^8*G[1, 0, 1, x]*Zeta[5])/(20*Pi^3) + (7*ep^8*G[1, 1, 0, x]*Zeta[5])/(20*Pi^3) + (3*ep^8*G[1, 1, 1, x]*Zeta[5])/(4*Pi^3) + (2*ep^8*Zeta[3]*Zeta[5])/(15*Pi^3) - (ep^7*Zeta[7])/(7*Pi^3) + (ep^8*G[0, x]*Zeta[7])/(7*Pi^3) + (3*ep^8*G[1, x]*Zeta[7])/(7*Pi^3)}

==> anc/RR_Differential_dLog.txt <==
{{-2*ep*Log[Q2] - 2*ep*Log[w1] - 2*ep*Log[w2] - ep*Log[1 - x] - ep*Log[x], 0, 0}, {ep*Log[1 - x] + ep*Log[x], -2*ep*Log[Q2] - 2*ep*Log[w1] - 2*ep*Log[w2] - 2*ep*Log[x], 0}, {-(ep*Log[1 - x]) - ep*Log[x], 0, -2*ep*Log[Q2] - 2*ep*Log[w1] - 2*ep*Log[w2] - 2*ep*Log[1 - x]}}

==> anc/RR_Inclusive_CanonicalMasters.txt <==
{ep^3*s12*propagator[s14]*propagator[s34], ep^3*s12^2*propagator[s13]*propagator[s24]*propagator[s34]}

==> anc/RR_Inclusive_CanonicalMasters_Solution.txt <==
{ALARM*ep^9 + 1/(256*Pi^3) - (7*ep^2)/(1536*Pi) - (ep^4*Pi)/10240 - (2473*ep^6*Pi^3)/3870720 - (46277*ep^8*Pi^5)/66355200 - (31*ep^3*Zeta[3])/(384*Pi^3) + (217*ep^5*Zeta[3])/(2304*Pi) + (31*ep^7*Pi*Zeta[3])/15360 + (961*ep^6*Zeta[3]^2)/(1152*Pi^3) - (6727*ep^8*Zeta[3]^2)/(6912*Pi) - (511*ep^5*Zeta[5])/(640*Pi^3) + (3577*ep^7*Zeta[5])/(3840*Pi) + (15841*ep^8*Zeta[3]*Zeta[5])/(960*Pi^3) - (8191*ep^7*Zeta[7])/(896*Pi^3), ALARM*ep^9 - 3/(128*Pi^3) + (23*ep^2)/(768*Pi) + (11*ep^4*Pi)/46080 + (12539*ep^6*Pi^3)/5806080 + (9103111*ep^8*Pi^5)/3483648000 - (11*ep^8*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/(80*Pi^3) + (9*ep^3*Zeta[3])/(16*Pi^3) - (203*ep^5*Zeta[3])/(288*Pi) - (131*ep^7*Pi*Zeta[3])/17280 - (157*ep^6*Zeta[3]^2)/(24*Pi^3) + (3493*ep^8*Zeta[3]^2)/(432*Pi) + (859*ep^5*Zeta[5])/(160*Pi^3) - (6509*ep^7*Zeta[5])/(960*Pi) - (30151*ep^8*Zeta[3]*Zeta[5])/(240*Pi^3) + (51715*ep^7*Zeta[7])/(896*Pi^3)}

==> anc/SF_Renormalised_adjoint.txt <==
del[zb] + (607*as^2*CA^2*del[zb])/324 + (5211949*as^3*CA^3*del[zb])/839808 - (13554120655*as^4*CA^4*del[zb])/60466176 - (41*as^2*CA*nf*del[zb])/162 - (412765*as^3*CA^2*nf*del[zb])/419904 + (920860979*as^4*CA^3*nf*del[zb])/15116544 - (42727*as^3*CA*CF*nf*del[zb])/31104 + (72064493*as^4*CA^2*CF*nf*del[zb])/2239488 - (4*as^3*CA*nf^2*del[zb])/6561 - (74319991*as^4*CA^2*nf^2*del[zb])/15116544 - (975199*as^4*CA*CF*nf^2*del[zb])/373248 + (1457*as^4*CA*nf^3*del[zb])/13122 - (as*CA*Pi^2*del[zb])/4 - (469*as^2*CA^2*Pi^2*del[zb])/864 - (709591*as^3*CA^3*Pi^2*del[zb])/279936 + (2448236255*as^4*CA^4*Pi^2*del[zb])/20155392 + (35*as^2*CA*nf*Pi^2*del[zb])/432 + (84011*as^3*CA^2*nf*Pi^2*del[zb])/139968 - (169477097*as^4*CA^3*nf*Pi^2*del[zb])/5038848 + (605*as^3*CA*CF*nf*Pi^2*del[zb])/3456 - (2278655*as^4*CA^2*CF*nf*Pi^2*del[zb])/248832 - (101*as^3*CA*nf^2*Pi^2*del[zb])/3888 + (4659073*as^4*CA^2*nf^2*Pi^2*del[zb])/1679616 + (6535*as^4*CA*CF*nf^2*Pi^2*del[zb])/13824 - (2483*as^4*CA*nf^3*Pi^2*del[zb])/34992 + (23*as^2*CA^2*Pi^4*del[zb])/1440 + (8849*as^3*CA^3*Pi^4*del[zb])/77760 - (41332319*as^4*CA^4*Pi^4*del[zb])/11197440 - (1879*as^3*CA^2*nf*Pi^4*del[zb])/77760 + (2158669*as^4*CA^3*nf*Pi^4*del[zb])/2239488 + (19*as^3*CA*CF*nf*Pi^4*del[zb])/6480 + (1183*as^4*CA^2*CF*nf*Pi^4*del[zb])/116640 + (37*as^3*CA*nf^2*Pi^4*del[zb])/38880 - (13139*as^4*CA^2*nf^2*Pi^4*del[zb])/186624 + (1141*as^4*CA*CF*nf^2*Pi^4*del[zb])/311040 + (305*as^4*CA*nf^3*Pi^4*del[zb])/186624 - (16741*as^3*CA^3*Pi^6*del[zb])/466560 + (160961441*as^4*CA^4*Pi^6*del[zb])/52254720 - (433661*as^4*CA^3*nf*Pi^6*del[zb])/612360 + (3421*as^4*CA^2*CF*nf*Pi^6*del[zb])/217728 + (1483157*as^4*CA^2*nf^2*Pi^6*del[zb])/39191040 - (151*as^4*CA*CF*nf^2*Pi^6*del[zb])/181440 + (445609811*as^4*CA^4*Pi^8*del[zb])/279936000 - (1631*as^4*CA^4*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/360 - (101*as^2*CA^2*PlusD[zb, 0])/27 - (297029*as^3*CA^3*PlusD[zb, 0])/23328 - (1193101*as^4*CA^4*PlusD[zb, 0])/20736 - (as^4*b4C4AF*CA^4*PlusD[zb, 0])/1536 - (3*as^4*C4AA*PlusD[zb, 0])/(2*dA) + (as^4*b4C4AF*C4AA*PlusD[zb, 0])/(64*dA) + (14*as^2*CA*nf*PlusD[zb, 0])/27 + (31313*as^3*CA^2*nf*PlusD[zb, 0])/11664 + (36579817*as^4*CA^3*nf*PlusD[zb, 0])/2239488 - (as^4*b4C4FF*CA^3*nf*PlusD[zb, 0])/3072 - (as^4*b4nfCACF2*CA^3*nf*PlusD[zb, 0])/128 - (as^4*b4nfCF3*CA^3*nf*PlusD[zb, 0])/256 + (1711*as^3*CA*CF*nf*PlusD[zb, 0])/864 + (2149049*as^4*CA^2*CF*nf*PlusD[zb, 0])/124416 + (as^4*b4nfCACF2*CA^2*CF*nf*PlusD[zb, 0])/64 - (27949*as^4*CA*CF^2*nf*PlusD[zb, 0])/13824 + (as^4*b4nfCF3*CA*CF^2*nf*PlusD[zb, 0])/64 + (3*as^4*C4AF*nf*PlusD[zb, 0])/dA + (as^4*b4C4FF*C4AF*nf*PlusD[zb, 0])/(64*dA) - (58*as^3*CA*nf^2*PlusD[zb, 0])/729 - (2987987*as^4*CA^2*nf^2*PlusD[zb, 0])/2239488 - (110059*as^4*CA*CF*nf^2*PlusD[zb, 0])/62208 + (163*as^4*CA*nf^3*PlusD[zb, 0])/8748 + (11*as^2*CA^2*Pi^2*PlusD[zb, 0])/18 + (12805*as^3*CA^3*Pi^2*PlusD[zb, 0])/1944 + (19531487*as^4*CA^4*Pi^2*PlusD[zb, 0])/559872 + (17*as^4*C4AA*Pi^2*PlusD[zb, 0])/(18*dA) - (as^2*CA*nf*Pi^2*PlusD[zb, 0])/9 - (2761*as^3*CA^2*nf*Pi^2*PlusD[zb, 0])/1944 - (6284425*as^4*CA^3*nf*Pi^2*PlusD[zb, 0])/559872 - (as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/12 - (65753*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/20736 - (79*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/192 - (71*as^4*C4AF*nf*Pi^2*PlusD[zb, 0])/(36*dA) + (5*as^3*CA*nf^2*Pi^2*PlusD[zb, 0])/81 + (143537*as^4*CA^2*nf^2*Pi^2*PlusD[zb, 0])/139968 + (as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0])/4 - (25*as^4*CA*nf^3*Pi^2*PlusD[zb, 0])/972 - (517*as^3*CA^3*Pi^4*PlusD[zb, 0])/2160 - (1250389*as^4*CA^4*Pi^4*PlusD[zb, 0])/466560 - (7*as^4*C4AA*Pi^4*PlusD[zb, 0])/(2160*dA) + (53*as^3*CA^2*nf*Pi^4*PlusD[zb, 0])/1080 + (18701*as^4*CA^3*nf*Pi^4*PlusD[zb, 0])/23328 - (as^3*CA*CF*nf*Pi^4*PlusD[zb, 0])/180 - (1255*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/7776 + (167*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 0])/5760 + (5*as^4*C4AF*nf*Pi^4*PlusD[zb, 0])/(216*dA) - (1931*as^4*CA^2*nf^2*Pi^4*PlusD[zb, 0])/38880 + (as^4*CA*CF*nf^2*Pi^4*PlusD[zb, 0])/432 + (7*as^4*CA*nf^3*Pi^4*PlusD[zb, 0])/12960 + (172909*as^4*CA^4*Pi^6*PlusD[zb, 0])/326592 - (869*as^4*C4AA*Pi^6*PlusD[zb, 0])/(272160*dA) - (336001*as^4*CA^3*nf*Pi^6*PlusD[zb, 0])/3265920 - (17*as^4*CA^2*CF*nf*Pi^6*PlusD[zb, 0])/20160 + (3667*as^4*CA*CF^2*nf*Pi^6*PlusD[zb, 0])/272160 - (37*as^4*C4AF*nf*Pi^6*PlusD[zb, 0])/(34020*dA) + 4*as*CA*PlusD[zb, 1] + (67*as^2*CA^2*PlusD[zb, 1])/9 + (20359*as^3*CA^3*PlusD[zb, 1])/648 + (62838863*as^4*CA^4*PlusD[zb, 1])/419904 - (10*as^2*CA*nf*PlusD[zb, 1])/9 - (793*as^3*CA^2*nf*PlusD[zb, 1])/108 - (20372653*as^4*CA^3*nf*PlusD[zb, 1])/419904 - (55*as^3*CA*CF*nf*PlusD[zb, 1])/24 - (386129*as^4*CA^2*CF*nf*PlusD[zb, 1])/15552 + (143*as^4*CA*CF^2*nf*PlusD[zb, 1])/144 + (25*as^3*CA*nf^2*PlusD[zb, 1])/81 + (1797167*as^4*CA^2*nf^2*PlusD[zb, 1])/419904 + (7001*as^4*CA*CF*nf^2*PlusD[zb, 1])/2592 - (125*as^4*CA*nf^3*PlusD[zb, 1])/1458 - 4*as^2*CA^2*Pi^2*PlusD[zb, 1] - (3767*as^3*CA^3*Pi^2*PlusD[zb, 1])/216 - (6858697*as^4*CA^4*Pi^2*PlusD[zb, 1])/69984 - (as^4*C4AA*Pi^2*PlusD[zb, 1])/(3*dA) + (37*as^3*CA^2*nf*Pi^2*PlusD[zb, 1])/12 + (1046579*as^4*CA^3*nf*Pi^2*PlusD[zb, 1])/34992 + (2365*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/432 + (2*as^4*C4AF*nf*Pi^2*PlusD[zb, 1])/(3*dA) - (2*as^3*CA*nf^2*Pi^2*PlusD[zb, 1])/27 - (815*as^4*CA^2*nf^2*Pi^2*PlusD[zb, 1])/324 - (5*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 1])/36 + (5*as^4*CA*nf^3*Pi^2*PlusD[zb, 1])/81 + (347*as^3*CA^3*Pi^4*PlusD[zb, 1])/360 + (146039*as^4*CA^4*Pi^4*PlusD[zb, 1])/19440 - (29359*as^4*CA^3*nf*Pi^4*PlusD[zb, 1])/19440 + (19*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 1])/1620 + (577*as^4*CA^2*nf^2*Pi^4*PlusD[zb, 1])/9720 - (50453*as^4*CA^4*Pi^6*PlusD[zb, 1])/40824 - (31*as^4*C4AA*Pi^6*PlusD[zb, 1])/(1890*dA) - (11*as^2*CA^2*PlusD[zb, 2])/3 - (1051*as^3*CA^3*PlusD[zb, 2])/27 - (795805*as^4*CA^4*PlusD[zb, 2])/3888 + (2*as^2*CA*nf*PlusD[zb, 2])/3 + (457*as^3*CA^2*nf*PlusD[zb, 2])/54 + (513163*as^4*CA^3*nf*PlusD[zb, 2])/7776 + (as^3*CA*CF*nf*PlusD[zb, 2])/2 + (2989*as^4*CA^2*CF*nf*PlusD[zb, 2])/144 - (as^4*CA*CF^2*nf*PlusD[zb, 2])/16 - (10*as^3*CA*nf^2*PlusD[zb, 2])/27 - (47267*as^4*CA^2*nf^2*PlusD[zb, 2])/7776 - (3*as^4*CA*CF*nf^2*PlusD[zb, 2])/2 + (25*as^4*CA*nf^3*PlusD[zb, 2])/162 + (451*as^3*CA^3*Pi^2*PlusD[zb, 2])/36 + (326455*as^4*CA^4*Pi^2*PlusD[zb, 2])/2592 - (41*as^3*CA^2*nf*Pi^2*PlusD[zb, 2])/18 - (944*as^4*CA^3*nf*Pi^2*PlusD[zb, 2])/27 - (41*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 2])/24 + (1631*as^4*CA^2*nf^2*Pi^2*PlusD[zb, 2])/648 - (as^4*CA*nf^3*Pi^2*PlusD[zb, 2])/27 - (5423*as^4*CA^4*Pi^4*PlusD[zb, 2])/864 + (2537*as^4*CA^3*nf*Pi^4*PlusD[zb, 2])/2160 - (as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 2])/30 + 8*as^2*CA^2*PlusD[zb, 3] + (925*as^3*CA^3*PlusD[zb, 3])/27 + (46258*as^4*CA^4*PlusD[zb, 3])/243 - (164*as^3*CA^2*nf*PlusD[zb, 3])/27 - (56795*as^4*CA^3*nf*PlusD[zb, 3])/972 - (385*as^4*CA^2*CF*nf*PlusD[zb, 3])/36 + (4*as^3*CA*nf^2*PlusD[zb, 3])/27 + (2411*as^4*CA^2*nf^2*PlusD[zb, 3])/486 + (5*as^4*CA*CF*nf^2*PlusD[zb, 3])/18 - (10*as^4*CA*nf^3*PlusD[zb, 3])/81 - 14*as^3*CA^3*Pi^2*PlusD[zb, 3] - (35449*as^4*CA^4*Pi^2*PlusD[zb, 3])/324 + (3709*as^4*CA^3*nf*Pi^2*PlusD[zb, 3])/162 - (82*as^4*CA^2*nf^2*Pi^2*PlusD[zb, 3])/81 + (323*as^4*CA^4*Pi^4*PlusD[zb, 3])/60 - (110*as^3*CA^3*PlusD[zb, 4])/9 - (26191*as^4*CA^4*PlusD[zb, 4])/216 + (20*as^3*CA^2*nf*PlusD[zb, 4])/9 + (407*as^4*CA^3*nf*PlusD[zb, 4])/12 + (5*as^4*CA^2*CF*nf*PlusD[zb, 4])/3 - (133*as^4*CA^2*nf^2*PlusD[zb, 4])/54 + (as^4*CA*nf^3*PlusD[zb, 4])/27 + (1210*as^4*CA^4*Pi^2*PlusD[zb, 4])/27 - (220*as^4*CA^3*nf*Pi^2*PlusD[zb, 4])/27 + 8*as^3*CA^3*PlusD[zb, 5] + (1690*as^4*CA^4*PlusD[zb, 5])/27 - (356*as^4*CA^3*nf*PlusD[zb, 5])/27 + (16*as^4*CA^2*nf^2*PlusD[zb, 5])/27 - 20*as^4*CA^4*Pi^2*PlusD[zb, 5] - (154*as^4*CA^4*PlusD[zb, 6])/9 + (28*as^4*CA^3*nf*PlusD[zb, 6])/9 + (16*as^4*CA^4*PlusD[zb, 7])/3 + as^4*del[zb]*SF[4, 0, g] - (187*as^2*CA^2*del[zb]*Zeta[3])/72 - (122659*as^3*CA^3*del[zb]*Zeta[3])/3888 + (600121091*as^4*CA^4*del[zb]*Zeta[3])/419904 + (17*as^2*CA*nf*del[zb]*Zeta[3])/36 + (476*as^3*CA^2*nf*del[zb]*Zeta[3])/81 - (323692529*as^4*CA^3*nf*del[zb]*Zeta[3])/839808 + (571*as^3*CA*CF*nf*del[zb]*Zeta[3])/648 - (3224657*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/46656 + (7*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/576 - (185*as^3*CA*nf^2*del[zb]*Zeta[3])/972 + (25155019*as^4*CA^2*nf^2*del[zb]*Zeta[3])/839808 + (24571*as^4*CA*CF*nf^2*del[zb]*Zeta[3])/7776 - (1321*as^4*CA*nf^3*del[zb]*Zeta[3])/1944 + (1331*as^3*CA^3*Pi^2*del[zb]*Zeta[3])/144 - (121202797*as^4*CA^4*Pi^2*del[zb]*Zeta[3])/139968 - (55*as^3*CA^2*nf*Pi^2*del[zb]*Zeta[3])/36 + (58836929*as^4*CA^3*nf*Pi^2*del[zb]*Zeta[3])/279936 - (11*as^3*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/72 + (91609*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/10368 - (632075*as^4*CA^2*nf^2*Pi^2*del[zb]*Zeta[3])/46656 - (209*as^4*CA*CF*nf^2*Pi^2*del[zb]*Zeta[3])/864 + (505*as^4*CA*nf^3*Pi^2*del[zb]*Zeta[3])/2592 + (1693109*as^4*CA^4*Pi^4*del[zb]*Zeta[3])/51840 - (10403*as^4*CA^3*nf*Pi^4*del[zb]*Zeta[3])/1728 + (1063*as^4*CA^2*CF*nf*Pi^4*del[zb]*Zeta[3])/12960 + (39*as^2*CA^2*PlusD[zb, 0]*Zeta[3])/2 + (8941*as^3*CA^3*PlusD[zb, 0]*Zeta[3])/108 + (866501*as^4*CA^4*PlusD[zb, 0]*Zeta[3])/1944 + (61*as^4*C4AA*PlusD[zb, 0]*Zeta[3])/(9*dA) - (475*as^3*CA^2*nf*PlusD[zb, 0]*Zeta[3])/36 - (2018399*as^4*CA^3*nf*PlusD[zb, 0]*Zeta[3])/15552 - (19*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/18 - (12793*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/576 + (35*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3])/36 + (83*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[3])/(18*dA) + (5*as^3*CA*nf^2*PlusD[zb, 0]*Zeta[3])/27 + (34405*as^4*CA^2*nf^2*PlusD[zb, 0]*Zeta[3])/3888 + (673*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[3])/432 - (115*as^4*CA*nf^3*PlusD[zb, 0]*Zeta[3])/648 - (2269*as^3*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (317191*as^4*CA^4*Pi^2*PlusD[zb, 0]*Zeta[3])/1296 + (7*as^4*C4AA*Pi^2*PlusD[zb, 0]*Zeta[3])/(3*dA) + (126827*as^4*CA^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/2592 + (179*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/144 + (2*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/9 - (as^4*C4AF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/(6*dA) - (91*as^4*CA^2*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/48 - (as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/6 + (40195*as^4*CA^4*Pi^4*PlusD[zb, 0]*Zeta[3])/3456 + (23*as^4*C4AA*Pi^4*PlusD[zb, 0]*Zeta[3])/(720*dA) - (1969*as^3*CA^3*PlusD[zb, 1]*Zeta[3])/18 - (532667*as^4*CA^4*PlusD[zb, 1]*Zeta[3])/486 + (2*as^4*C4AA*PlusD[zb, 1]*Zeta[3])/(3*dA) + (161*as^3*CA^2*nf*PlusD[zb, 1]*Zeta[3])/9 + (20581*as^4*CA^3*nf*PlusD[zb, 1]*Zeta[3])/72 + 2*as^3*CA*CF*nf*PlusD[zb, 1]*Zeta[3] + (4783*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/162 + (37*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[3])/12 - (4*as^4*C4AF*nf*PlusD[zb, 1]*Zeta[3])/(3*dA) - (18125*as^4*CA^2*nf^2*PlusD[zb, 1]*Zeta[3])/972 - (13*as^4*CA*CF*nf^2*PlusD[zb, 1]*Zeta[3])/6 + (2*as^4*CA*nf^3*PlusD[zb, 1]*Zeta[3])/9 + (3509*as^4*CA^4*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - (601*as^4*CA^3*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - (37*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/9 + 181*as^3*CA^3*PlusD[zb, 2]*Zeta[3] + (303989*as^4*CA^4*PlusD[zb, 2]*Zeta[3])/216 - (7601*as^4*CA^3*nf*PlusD[zb, 2]*Zeta[3])/27 - (71*as^4*CA^2*CF*nf*PlusD[zb, 2]*Zeta[3])/6 + (605*as^4*CA^2*nf^2*PlusD[zb, 2]*Zeta[3])/54 + as^4*CA*CF*nf^2*PlusD[zb, 2]*Zeta[3] - (2621*as^4*CA^4*Pi^2*PlusD[zb, 2]*Zeta[3])/6 - (6721*as^4*CA^4*PlusD[zb, 3]*Zeta[3])/9 + (1150*as^4*CA^3*nf*PlusD[zb, 3]*Zeta[3])/9 + 8*as^4*CA^2*CF*nf*PlusD[zb, 3]*Zeta[3] + (1225*as^4*CA^4*PlusD[zb, 4]*Zeta[3])/3 + (2491*as^3*CA^3*del[zb]*Zeta[3]^2)/36 - (481851415*as^4*CA^4*del[zb]*Zeta[3]^2)/93312 + (51719569*as^4*CA^3*nf*del[zb]*Zeta[3]^2)/46656 + (11479*as^4*CA^2*CF*nf*del[zb]*Zeta[3]^2)/324 - (154925*as^4*CA^2*nf^2*del[zb]*Zeta[3]^2)/2916 - (17*as^4*CA*CF*nf^2*del[zb]*Zeta[3]^2)/9 + (17436229*as^4*CA^4*Pi^2*del[zb]*Zeta[3]^2)/5184 - (470063*as^4*CA^4*PlusD[zb, 0]*Zeta[3]^2)/576 + (209*as^4*C4AA*PlusD[zb, 0]*Zeta[3]^2)/(24*dA) + (36571*as^4*CA^3*nf*PlusD[zb, 0]*Zeta[3]^2)/288 + (1193*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3]^2)/48 - (23*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3]^2)/8 - (19*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[3]^2)/(6*dA) + (16135*as^4*CA^4*PlusD[zb, 1]*Zeta[3]^2)/9 - (6*as^4*C4AA*PlusD[zb, 1]*Zeta[3]^2)/dA - (4345*as^3*CA^3*del[zb]*Zeta[5])/72 + (198178195*as^4*CA^4*del[zb]*Zeta[5])/31104 + (127*as^3*CA^2*nf*del[zb]*Zeta[5])/12 - (61721359*as^4*CA^3*nf*del[zb]*Zeta[5])/38880 + (7*as^3*CA*CF*nf*del[zb]*Zeta[5])/18 - (1174219*as^4*CA^2*CF*nf*del[zb]*Zeta[5])/25920 + (4133897*as^4*CA^2*nf^2*del[zb]*Zeta[5])/38880 + (133*as^4*CA*CF*nf^2*del[zb]*Zeta[5])/216 - (3571*as^4*CA*nf^3*del[zb]*Zeta[5])/2160 - (24219019*as^4*CA^4*Pi^2*del[zb]*Zeta[5])/6480 + (274468*as^4*CA^3*nf*Pi^2*del[zb]*Zeta[5])/405 + (133*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[5])/72 + 186*as^3*CA^3*PlusD[zb, 0]*Zeta[5] + (2558345*as^4*CA^4*PlusD[zb, 0]*Zeta[5])/1728 + (115*as^4*C4AA*PlusD[zb, 0]*Zeta[5])/(72*dA) - (138551*as^4*CA^3*nf*PlusD[zb, 0]*Zeta[5])/432 + (1369*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[5])/144 - (121*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[5])/12 + (170*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[5])/(9*dA) + (1081*as^4*CA^2*nf^2*PlusD[zb, 0]*Zeta[5])/72 + (as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[5])/8 - (34121*as^4*CA^4*Pi^2*PlusD[zb, 0]*Zeta[5])/72 - (4*as^4*C4AA*Pi^2*PlusD[zb, 0]*Zeta[5])/(3*dA) - (175967*as^4*CA^4*PlusD[zb, 1]*Zeta[5])/72 + (55*as^4*C4AA*PlusD[zb, 1]*Zeta[5])/(3*dA) + (16031*as^4*CA^3*nf*PlusD[zb, 1]*Zeta[5])/36 + (73*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[5])/18 - 5*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[5] - (20*as^4*C4AF*nf*PlusD[zb, 1]*Zeta[5])/(3*dA) + 2652*as^4*CA^4*PlusD[zb, 2]*Zeta[5] - (136721401*as^4*CA^4*del[zb]*Zeta[3]*Zeta[5])/2880 + (87715727*as^4*CA^4*del[zb]*Zeta[7])/2688 - (23911495*as^4*CA^3*nf*del[zb]*Zeta[7])/4032 - (49*as^4*CA^2*CF*nf*del[zb]*Zeta[7])/18 + (2960191*as^4*CA^4*PlusD[zb, 0]*Zeta[7])/768 - (871*as^4*C4AA*PlusD[zb, 0]*Zeta[7])/(32*dA)

==> anc/SF_Renormalised_fundamental.txt <==
del[zb] + (607*as^2*CA*CF*del[zb])/324 + (5211949*as^3*CA^2*CF*del[zb])/839808 - (594430829*as^4*CA^3*CF*del[zb])/6718464 - (3648629885*as^4*CA^2*CF^2*del[zb])/30233088 - (98414*as^4*CA*CF^3*del[zb])/6561 - (41*as^2*CF*nf*del[zb])/162 - (412765*as^3*CA*CF*nf*del[zb])/419904 + (28350967*as^4*CA^2*CF*nf*del[zb])/839808 - (42727*as^3*CF^2*nf*del[zb])/31104 + (2397590777*as^4*CA*CF^2*nf*del[zb])/60466176 + (66129157*as^4*CF^3*nf*del[zb])/3359232 - (4*as^3*CF*nf^2*del[zb])/6561 - (6398527*as^4*CA*CF*nf^2*del[zb])/1679616 - (112457615*as^4*CF^2*nf^2*del[zb])/30233088 + (1457*as^4*CF*nf^3*del[zb])/13122 - (as*CF*Pi^2*del[zb])/4 - (469*as^2*CA*CF*Pi^2*del[zb])/864 - (578479*as^3*CA^2*CF*Pi^2*del[zb])/279936 + (197855327*as^4*CA^3*CF*Pi^2*del[zb])/6718464 - (607*as^3*CA*CF^2*Pi^2*del[zb])/1296 + (738395617*as^4*CA^2*CF^2*Pi^2*del[zb])/10077696 + (27335*as^4*CA*CF^3*Pi^2*del[zb])/1458 + (35*as^2*CF*nf*Pi^2*del[zb])/432 + (75155*as^3*CA*CF*nf*Pi^2*del[zb])/139968 - (5393689*as^4*CA^2*CF*nf*Pi^2*del[zb])/419904 + (2471*as^3*CF^2*nf*Pi^2*del[zb])/10368 - (421611065*as^4*CA*CF^2*nf*Pi^2*del[zb])/20155392 - (3369839*as^4*CF^3*nf*Pi^2*del[zb])/373248 - (101*as^3*CF*nf^2*Pi^2*del[zb])/3888 + (2936729*as^4*CA*CF*nf^2*Pi^2*del[zb])/1679616 + (5032693*as^4*CF^2*nf^2*Pi^2*del[zb])/3359232 - (2483*as^4*CF*nf^3*Pi^2*del[zb])/34992 + (as^2*CA*CF*Pi^4*del[zb])/144 + (9457*as^3*CA^2*CF*Pi^4*del[zb])/155520 - (3388319*as^4*CA^3*CF*Pi^4*del[zb])/7464960 + (13*as^2*CF^2*Pi^4*del[zb])/1440 + (2747*as^3*CA*CF^2*Pi^4*del[zb])/51840 - (49103473*as^4*CA^2*CF^2*Pi^4*del[zb])/22394880 - (487421*as^4*CA*CF^3*Pi^4*del[zb])/466560 - (79*as^3*CA*CF*nf*Pi^4*del[zb])/4860 + (90917*as^4*CA^2*CF*nf*Pi^4*del[zb])/414720 - (43*as^3*CF^2*nf*Pi^4*del[zb])/8640 + (1633091*as^4*CA*CF^2*nf*Pi^4*del[zb])/2799360 + (21331*as^4*CF^3*nf*Pi^4*del[zb])/124416 + (37*as^3*CF*nf^2*Pi^4*del[zb])/38880 - (21053*as^4*CA*CF*nf^2*Pi^4*del[zb])/622080 - (12277*as^4*CF^2*nf^2*Pi^4*del[zb])/373248 + (305*as^4*CF*nf^3*Pi^4*del[zb])/186624 + (19*as^3*CA^2*CF*Pi^6*del[zb])/163296 - (2736173*as^4*CA^3*CF*Pi^6*del[zb])/52254720 + (17*as^3*CA*CF^2*Pi^6*del[zb])/8640 + (6302003*as^4*CA^2*CF^2*Pi^6*del[zb])/6531840 - (13777*as^3*CF^3*Pi^6*del[zb])/362880 + (3776053*as^4*CA*CF^3*Pi^6*del[zb])/1741824 + (188947*as^4*CA^2*CF*nf*Pi^6*del[zb])/13063680 - (7730491*as^4*CA*CF^2*nf*Pi^6*del[zb])/19595520 - (1360487*as^4*CF^3*nf*Pi^6*del[zb])/4354560 - (11741*as^4*CA*CF*nf^2*Pi^6*del[zb])/13063680 + (53063*as^4*CF^2*nf^2*Pi^6*del[zb])/1399680 + (6091501*as^4*CA^2*CF^2*Pi^8*del[zb])/559872000 - (580813*as^4*CA*CF^3*Pi^8*del[zb])/5184000 + (468077*as^4*CF^4*Pi^8*del[zb])/276480 - (1433*as^4*CA^2*CF^2*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/360 - (11*as^4*CA*CF^3*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/20 - (101*as^2*CA*CF*PlusD[zb, 0])/27 - (297029*as^3*CA^2*CF*PlusD[zb, 0])/23328 - (28290079*as^4*CA^3*CF*PlusD[zb, 0])/559872 - (as^4*b4C4AF*CA^3*CF*PlusD[zb, 0])/1536 - (61307*as^4*CA^2*CF^2*PlusD[zb, 0])/8748 - (3*as^4*C4AF*PlusD[zb, 0])/(2*dF) + (as^4*b4C4AF*C4AF*PlusD[zb, 0])/(64*dF) + (14*as^2*CF*nf*PlusD[zb, 0])/27 + (31313*as^3*CA*CF*nf*PlusD[zb, 0])/11664 + (10761379*as^4*CA^2*CF*nf*PlusD[zb, 0])/746496 - (as^4*b4C4FF*CA^2*CF*nf*PlusD[zb, 0])/3072 - (as^4*b4nfCACF2*CA^2*CF*nf*PlusD[zb, 0])/128 - (as^4*b4nfCF3*CA^2*CF*nf*PlusD[zb, 0])/256 + (1711*as^3*CF^2*nf*PlusD[zb, 0])/864 + (21489281*as^4*CA*CF^2*nf*PlusD[zb, 0])/1119744 + (as^4*b4nfCACF2*CA*CF^2*nf*PlusD[zb, 0])/64 - (27949*as^4*CF^3*nf*PlusD[zb, 0])/13824 + (as^4*b4nfCF3*CF^3*nf*PlusD[zb, 0])/64 + (3*as^4*C4FF*nf*PlusD[zb, 0])/dF + (as^4*b4C4FF*C4FF*nf*PlusD[zb, 0])/(64*dF) - (58*as^3*CF*nf^2*PlusD[zb, 0])/729 - (898033*as^4*CA*CF*nf^2*PlusD[zb, 0])/746496 - (1064003*as^4*CF^2*nf^2*PlusD[zb, 0])/559872 + (163*as^4*CF*nf^3*PlusD[zb, 0])/8748 + (11*as^2*CA*CF*Pi^2*PlusD[zb, 0])/18 + (6139*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/1944 + (2873491*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/186624 + (1111*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/324 + (5455507*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/279936 + (17*as^4*C4AF*Pi^2*PlusD[zb, 0])/(18*dF) - (as^2*CF*nf*Pi^2*PlusD[zb, 0])/9 - (1837*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/1944 - (1209407*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/186624 - (181*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/324 - (3415201*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/559872 - (23087*as^4*CF^3*nf*Pi^2*PlusD[zb, 0])/10368 - (71*as^4*C4FF*nf*Pi^2*PlusD[zb, 0])/(36*dF) + (5*as^3*CF*nf^2*Pi^2*PlusD[zb, 0])/81 + (36691*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0])/46656 + (8557*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0])/17496 - (25*as^4*CF*nf^3*Pi^2*PlusD[zb, 0])/972 - (187*as^3*CA^2*CF*Pi^4*PlusD[zb, 0])/2160 - (37651*as^4*CA^3*CF*Pi^4*PlusD[zb, 0])/51840 - (11*as^3*CA*CF^2*Pi^4*PlusD[zb, 0])/72 - (76003*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0])/46656 - (2525*as^4*CA*CF^3*Pi^4*PlusD[zb, 0])/7776 - (7*as^4*C4AF*Pi^4*PlusD[zb, 0])/(2160*dF) + (23*as^3*CA*CF*nf*Pi^4*PlusD[zb, 0])/1080 + (1333*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/3888 + (as^3*CF^2*nf*Pi^4*PlusD[zb, 0])/45 + (2701*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 0])/11664 + (14749*as^4*CF^3*nf*Pi^4*PlusD[zb, 0])/155520 + (5*as^4*C4FF*nf*Pi^4*PlusD[zb, 0])/(216*dF) - (109*as^4*CA*CF*nf^2*Pi^4*PlusD[zb, 0])/4320 - (43*as^4*CF^2*nf^2*Pi^4*PlusD[zb, 0])/1944 + (7*as^4*CF*nf^3*Pi^4*PlusD[zb, 0])/12960 + (31559*as^4*CA^3*CF*Pi^6*PlusD[zb, 0])/1632960 + (407*as^4*CA^2*CF^2*Pi^6*PlusD[zb, 0])/25920 + (2563*as^4*CA*CF^3*Pi^6*PlusD[zb, 0])/5184 - (869*as^4*C4AF*Pi^6*PlusD[zb, 0])/(272160*dF) - (3293*as^4*CA^2*CF*nf*Pi^6*PlusD[zb, 0])/653184 - (2519*as^4*CA*CF^2*nf*Pi^6*PlusD[zb, 0])/181440 - (4853*as^4*CF^3*nf*Pi^6*PlusD[zb, 0])/68040 - (37*as^4*C4FF*nf*Pi^6*PlusD[zb, 0])/(34020*dF) + 4*as*CF*PlusD[zb, 1] + (67*as^2*CA*CF*PlusD[zb, 1])/9 + (15503*as^3*CA^2*CF*PlusD[zb, 1])/648 + (4520317*as^4*CA^3*CF*PlusD[zb, 1])/46656 + (607*as^3*CA*CF^2*PlusD[zb, 1])/81 + (11078005*as^4*CA^2*CF^2*PlusD[zb, 1])/209952 - (10*as^2*CF*nf*PlusD[zb, 1])/9 - (2051*as^3*CA*CF*nf*PlusD[zb, 1])/324 - (571387*as^4*CA^2*CF*nf*PlusD[zb, 1])/15552 - (2141*as^3*CF^2*nf*PlusD[zb, 1])/648 - (13063429*as^4*CA*CF^2*nf*PlusD[zb, 1])/419904 - (35005*as^4*CF^3*nf*PlusD[zb, 1])/7776 + (25*as^3*CF*nf^2*PlusD[zb, 1])/81 + (58045*as^4*CA*CF*nf^2*PlusD[zb, 1])/15552 + (682057*as^4*CF^2*nf^2*PlusD[zb, 1])/209952 - (125*as^4*CF*nf^3*PlusD[zb, 1])/1458 - (as^2*CA*CF*Pi^2*PlusD[zb, 1])/3 - (94*as^3*CA^2*CF*Pi^2*PlusD[zb, 1])/27 - (9479*as^4*CA^3*CF*Pi^2*PlusD[zb, 1])/432 - (11*as^2*CF^2*Pi^2*PlusD[zb, 1])/3 - (335*as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/24 - (4842355*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1])/69984 - (6677*as^4*CA*CF^3*Pi^2*PlusD[zb, 1])/972 - (as^4*C4AF*Pi^2*PlusD[zb, 1])/(3*dF) + as^3*CA*CF*nf*Pi^2*PlusD[zb, 1] + (12743*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/1296 + (25*as^3*CF^2*nf*Pi^2*PlusD[zb, 1])/12 + (710141*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1])/34992 + (10219*as^4*CF^3*nf*Pi^2*PlusD[zb, 1])/1944 + (2*as^4*C4FF*nf*Pi^2*PlusD[zb, 1])/(3*dF) - (2*as^3*CF*nf^2*Pi^2*PlusD[zb, 1])/27 - (905*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 1])/648 - (815*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 1])/648 + (5*as^4*CF*nf^3*Pi^2*PlusD[zb, 1])/81 + (11*as^3*CA^2*CF*Pi^4*PlusD[zb, 1])/180 + (341*as^4*CA^3*CF*Pi^4*PlusD[zb, 1])/432 + (5*as^3*CA*CF^2*Pi^4*PlusD[zb, 1])/9 + (87479*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 1])/19440 + (25*as^3*CF^3*Pi^4*PlusD[zb, 1])/72 + (2881*as^4*CA*CF^3*Pi^4*PlusD[zb, 1])/1296 - (77*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 1])/360 - (18751*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 1])/19440 - (1037*as^4*CF^3*nf*Pi^4*PlusD[zb, 1])/3240 + (2*as^4*CA*CF*nf^2*Pi^4*PlusD[zb, 1])/135 + (433*as^4*CF^2*nf^2*Pi^4*PlusD[zb, 1])/9720 - (313*as^4*CA^3*CF*Pi^6*PlusD[zb, 1])/22680 - (5977*as^4*CA^2*CF^2*Pi^6*PlusD[zb, 1])/51030 - (31*as^4*CA*CF^3*Pi^6*PlusD[zb, 1])/864 - (2771*as^4*CF^4*Pi^6*PlusD[zb, 1])/2592 - (31*as^4*C4AF*Pi^6*PlusD[zb, 1])/(1890*dF) - (11*as^2*CA*CF*PlusD[zb, 2])/3 - (445*as^3*CA^2*CF*PlusD[zb, 2])/27 - (25805*as^4*CA^3*CF*PlusD[zb, 2])/324 - (202*as^3*CA*CF^2*PlusD[zb, 2])/9 - (486145*as^4*CA^2*CF^2*PlusD[zb, 2])/3888 + (2*as^2*CF*nf*PlusD[zb, 2])/3 + (289*as^3*CA*CF*nf*PlusD[zb, 2])/54 + (10277*as^4*CA^2*CF*nf*PlusD[zb, 2])/288 + (65*as^3*CF^2*nf*PlusD[zb, 2])/18 + (38087*as^4*CA*CF^2*nf*PlusD[zb, 2])/972 + (851*as^4*CF^3*nf*PlusD[zb, 2])/72 - (10*as^3*CF*nf^2*PlusD[zb, 2])/27 - (3947*as^4*CA*CF*nf^2*PlusD[zb, 2])/864 - (1463*as^4*CF^2*nf^2*PlusD[zb, 2])/486 + (25*as^4*CF*nf^3*PlusD[zb, 2])/162 + (11*as^3*CA^2*CF*Pi^2*PlusD[zb, 2])/18 + (1085*as^4*CA^3*CF*Pi^2*PlusD[zb, 2])/108 + (143*as^3*CA*CF^2*Pi^2*PlusD[zb, 2])/12 + (208303*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2])/2592 + (1919*as^4*CA*CF^3*Pi^2*PlusD[zb, 2])/54 - (as^3*CA*CF*nf*Pi^2*PlusD[zb, 2])/9 - (125*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 2])/27 - (13*as^3*CF^2*nf*Pi^2*PlusD[zb, 2])/6 - (2753*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 2])/108 - (1415*as^4*CF^3*nf*Pi^2*PlusD[zb, 2])/216 + (19*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 2])/27 + (1175*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 2])/648 - (as^4*CF*nf^3*Pi^2*PlusD[zb, 2])/27 - (121*as^4*CA^3*CF*Pi^4*PlusD[zb, 2])/720 - (6127*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 2])/2160 - (2827*as^4*CA*CF^3*Pi^4*PlusD[zb, 2])/864 + (11*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 2])/360 + (593*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 2])/1080 + (1213*as^4*CF^3*nf*Pi^4*PlusD[zb, 2])/2160 + (121*as^3*CA^2*CF*PlusD[zb, 3])/27 + (2728*as^4*CA^3*CF*PlusD[zb, 3])/81 + 8*as^2*CF^2*PlusD[zb, 3] + (268*as^3*CA*CF^2*PlusD[zb, 3])/9 + (34432*as^4*CA^2*CF^2*PlusD[zb, 3])/243 + (1214*as^4*CA*CF^3*PlusD[zb, 3])/81 - (44*as^3*CA*CF*nf*PlusD[zb, 3])/27 - (1831*as^4*CA^2*CF*nf*PlusD[zb, 3])/108 - (40*as^3*CF^2*nf*PlusD[zb, 3])/9 - (39833*as^4*CA*CF^2*nf*PlusD[zb, 3])/972 - (1813*as^4*CF^3*nf*PlusD[zb, 3])/162 + (4*as^3*CF*nf^2*PlusD[zb, 3])/27 + (143*as^4*CA*CF*nf^2*PlusD[zb, 3])/54 + (1259*as^4*CF^2*nf^2*PlusD[zb, 3])/486 - (10*as^4*CF*nf^3*PlusD[zb, 3])/81 - (121*as^4*CA^3*CF*Pi^2*PlusD[zb, 3])/108 - (4*as^3*CA*CF^2*Pi^2*PlusD[zb, 3])/3 - (11971*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 3])/324 - (38*as^3*CF^3*Pi^2*PlusD[zb, 3])/3 - (7705*as^4*CA*CF^3*Pi^2*PlusD[zb, 3])/108 + (11*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 3])/27 + (959*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 3])/81 + (575*as^4*CF^3*nf*Pi^2*PlusD[zb, 3])/54 - (as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 3])/27 - (79*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 3])/81 + (3*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 3])/10 + (55*as^4*CA*CF^3*Pi^4*PlusD[zb, 3])/18 + (73*as^4*CF^4*Pi^4*PlusD[zb, 3])/36 - (1331*as^4*CA^3*CF*PlusD[zb, 4])/216 - (110*as^3*CA*CF^2*PlusD[zb, 4])/9 - (4195*as^4*CA^2*CF^2*PlusD[zb, 4])/54 - (1010*as^4*CA*CF^3*PlusD[zb, 4])/27 + (121*as^4*CA^2*CF*nf*PlusD[zb, 4])/36 + (20*as^3*CF^2*nf*PlusD[zb, 4])/9 + (685*as^4*CA*CF^2*nf*PlusD[zb, 4])/27 + (185*as^4*CF^3*nf*PlusD[zb, 4])/27 - (11*as^4*CA*CF*nf^2*PlusD[zb, 4])/18 - (50*as^4*CF^2*nf^2*PlusD[zb, 4])/27 + (as^4*CF*nf^3*PlusD[zb, 4])/27 + (55*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 4])/18 + (2255*as^4*CA*CF^3*Pi^2*PlusD[zb, 4])/54 - (5*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 4])/9 - (205*as^4*CF^3*nf*Pi^2*PlusD[zb, 4])/27 + (484*as^4*CA^2*CF^2*PlusD[zb, 5])/27 + 8*as^3*CF^3*PlusD[zb, 5] + (134*as^4*CA*CF^3*PlusD[zb, 5])/3 - (176*as^4*CA*CF^2*nf*PlusD[zb, 5])/27 - (20*as^4*CF^3*nf*PlusD[zb, 5])/3 + (16*as^4*CF^2*nf^2*PlusD[zb, 5])/27 - 2*as^4*CA*CF^3*Pi^2*PlusD[zb, 5] - 18*as^4*CF^4*Pi^2*PlusD[zb, 5] - (154*as^4*CA*CF^3*PlusD[zb, 6])/9 + (28*as^4*CF^3*nf*PlusD[zb, 6])/9 + (16*as^4*CF^4*PlusD[zb, 7])/3 + as^4*del[zb]*SF[4, 0, q] - (187*as^2*CA*CF*del[zb]*Zeta[3])/72 - (64483*as^3*CA^2*CF*del[zb]*Zeta[3])/3888 + (12643145*as^4*CA^3*CF*del[zb]*Zeta[3])/46656 - (404*as^3*CA*CF^2*del[zb]*Zeta[3])/27 + (176524921*as^4*CA^2*CF^2*del[zb]*Zeta[3])/209952 + (231394*as^4*CA*CF^3*del[zb]*Zeta[3])/729 + (17*as^2*CF*nf*del[zb]*Zeta[3])/36 + (308*as^3*CA*CF*nf*del[zb]*Zeta[3])/81 - (11069993*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/93312 + (1915*as^3*CF^2*nf*del[zb]*Zeta[3])/648 - (101594005*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/419904 - (1461263*as^4*CF^3*nf*del[zb]*Zeta[3])/15552 - (185*as^3*CF*nf^2*del[zb]*Zeta[3])/972 + (1521475*as^4*CA*CF*nf^2*del[zb]*Zeta[3])/93312 + (3528853*as^4*CF^2*nf^2*del[zb]*Zeta[3])/209952 - (1321*as^4*CF*nf^3*del[zb]*Zeta[3])/1944 + (121*as^3*CA^2*CF*Pi^2*del[zb]*Zeta[3])/96 - (1274497*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[3])/20736 + (2299*as^3*CA*CF^2*Pi^2*del[zb]*Zeta[3])/288 - (242013337*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3])/559872 - (20099*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3])/54 - (11*as^3*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/144 + (277901*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/10368 - (77*as^3*CF^2*nf*Pi^2*del[zb]*Zeta[3])/48 + (37312745*as^4*CA*CF^2*nf*Pi^2*del[zb]*Zeta[3])/279936 + (152725*as^4*CF^3*nf*Pi^2*del[zb]*Zeta[3])/2592 - (5045*as^4*CA*CF*nf^2*Pi^2*del[zb]*Zeta[3])/1296 - (461741*as^4*CF^2*nf^2*Pi^2*del[zb]*Zeta[3])/46656 + (505*as^4*CF*nf^3*Pi^2*del[zb]*Zeta[3])/2592 + (26257*as^4*CA^3*CF*Pi^4*del[zb]*Zeta[3])/51840 + (426701*as^4*CA^2*CF^2*Pi^4*del[zb]*Zeta[3])/34560 + (2053601*as^4*CA*CF^3*Pi^4*del[zb]*Zeta[3])/103680 - (2387*as^4*CA^2*CF*nf*Pi^4*del[zb]*Zeta[3])/25920 - (24125*as^4*CA*CF^2*nf*Pi^4*del[zb]*Zeta[3])/10368 - (6757*as^4*CF^3*nf*Pi^4*del[zb]*Zeta[3])/1920 + (7*as^2*CA*CF*PlusD[zb, 0]*Zeta[3])/2 + (2509*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[3])/108 + (9017*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3])/72 + 16*as^2*CF^2*PlusD[zb, 0]*Zeta[3] + (536*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/9 + (282385*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3])/972 + (2428*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3])/81 + (61*as^4*C4AF*PlusD[zb, 0]*Zeta[3])/(9*dF) - (155*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/36 - (237221*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/5184 - (179*as^3*CF^2*nf*PlusD[zb, 0]*Zeta[3])/18 - (1304051*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3])/15552 - (6937*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3])/324 + (83*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[3])/(18*dF) + (5*as^3*CF*nf^2*PlusD[zb, 0]*Zeta[3])/27 + (5455*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[3])/1296 + (24097*as^4*CF^2*nf^2*PlusD[zb, 0]*Zeta[3])/3888 - (115*as^4*CF*nf^3*PlusD[zb, 0]*Zeta[3])/648 - (11*as^3*CA^2*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/36 - (15121*as^4*CA^3*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/1728 - (47*as^3*CA*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/8 - (483721*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/5184 - (76*as^3*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/3 - (7705*as^4*CA*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/54 + (7*as^4*C4AF*Pi^2*PlusD[zb, 0]*Zeta[3])/(3*dF) + (877*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/432 + (67079*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/2592 + (1619*as^4*CF^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (as^4*C4FF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/(6*dF) - (19*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/432 - (109*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/54 + (1057*as^4*CA^3*CF*Pi^4*PlusD[zb, 0]*Zeta[3])/17280 + (4747*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0]*Zeta[3])/4320 + (3695*as^4*CA*CF^3*Pi^4*PlusD[zb, 0]*Zeta[3])/576 + (73*as^4*CF^4*Pi^4*PlusD[zb, 0]*Zeta[3])/18 + (23*as^4*C4AF*Pi^4*PlusD[zb, 0]*Zeta[3])/(720*dF) - 11*as^3*CA^2*CF*PlusD[zb, 1]*Zeta[3] - (9041*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3])/72 - (1771*as^3*CA*CF^2*PlusD[zb, 1]*Zeta[3])/18 - (1304801*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3])/1944 - (8080*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3])/27 + (2*as^4*C4AF*PlusD[zb, 1]*Zeta[3])/(3*dF) + (875*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/24 + (179*as^3*CF^2*nf*PlusD[zb, 1]*Zeta[3])/9 + (11983*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[3])/54 + (19469*as^4*CF^3*nf*PlusD[zb, 1]*Zeta[3])/324 - (4*as^4*C4FF*nf*PlusD[zb, 1]*Zeta[3])/(3*dF) - (145*as^4*CA*CF*nf^2*PlusD[zb, 1]*Zeta[3])/36 - (4079*as^4*CF^2*nf^2*PlusD[zb, 1]*Zeta[3])/243 + (2*as^4*CF*nf^3*PlusD[zb, 1]*Zeta[3])/9 + (11*as^4*CA^3*CF*Pi^2*PlusD[zb, 1]*Zeta[3])/8 + (5819*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1]*Zeta[3])/108 + (72281*as^4*CA*CF^3*Pi^2*PlusD[zb, 1]*Zeta[3])/216 + (as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/12 - (343*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/54 - (6979*as^4*CF^3*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/108 + (121*as^4*CA^3*CF*PlusD[zb, 2]*Zeta[3])/4 + 21*as^3*CA*CF^2*PlusD[zb, 2]*Zeta[3] + (104495*as^4*CA^2*CF^2*PlusD[zb, 2]*Zeta[3])/216 + 160*as^3*CF^3*PlusD[zb, 2]*Zeta[3] + (2680*as^4*CA*CF^3*PlusD[zb, 2]*Zeta[3])/3 - (11*as^4*CA^2*CF*nf*PlusD[zb, 2]*Zeta[3])/2 - (4001*as^4*CA*CF^2*nf*PlusD[zb, 2]*Zeta[3])/27 - (419*as^4*CF^3*nf*PlusD[zb, 2]*Zeta[3])/3 + (659*as^4*CF^2*nf^2*PlusD[zb, 2]*Zeta[3])/54 - (43*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2]*Zeta[3])/12 - (293*as^4*CA*CF^3*Pi^2*PlusD[zb, 2]*Zeta[3])/4 - 360*as^4*CF^4*Pi^2*PlusD[zb, 2]*Zeta[3] - (550*as^4*CA^2*CF^2*PlusD[zb, 3]*Zeta[3])/9 - (2057*as^4*CA*CF^3*PlusD[zb, 3]*Zeta[3])/3 + (28*as^4*CA*CF^2*nf*PlusD[zb, 3]*Zeta[3])/9 + (398*as^4*CF^3*nf*PlusD[zb, 3]*Zeta[3])/3 + 35*as^4*CA*CF^3*PlusD[zb, 4]*Zeta[3] + (1120*as^4*CF^4*PlusD[zb, 4]*Zeta[3])/3 + (67*as^3*CA^2*CF*del[zb]*Zeta[3]^2)/36 - (514613*as^4*CA^3*CF*del[zb]*Zeta[3]^2)/3456 + 14*as^3*CA*CF^2*del[zb]*Zeta[3]^2 - (5766185*as^4*CA^2*CF^2*del[zb]*Zeta[3]^2)/2916 + (160*as^3*CF^3*del[zb]*Zeta[3]^2)/3 - (984163*as^4*CA*CF^3*del[zb]*Zeta[3]^2)/324 + (37807*as^4*CA^2*CF*nf*del[zb]*Zeta[3]^2)/864 + (29010535*as^4*CA*CF^2*nf*del[zb]*Zeta[3]^2)/46656 + (155003*as^4*CF^3*nf*del[zb]*Zeta[3]^2)/324 - (2621*as^4*CA*CF*nf^2*del[zb]*Zeta[3]^2)/864 - (1212697*as^4*CF^2*nf^2*del[zb]*Zeta[3]^2)/23328 + (93589*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3]^2)/5184 + (51685*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3]^2)/108 + (77405*as^4*CF^4*Pi^2*del[zb]*Zeta[3]^2)/27 - (3707*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3]^2)/576 - (17677*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3]^2)/144 - (6182*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3]^2)/9 + (209*as^4*C4AF*PlusD[zb, 0]*Zeta[3]^2)/(24*dF) - (1217*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3]^2)/288 + (2185*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3]^2)/144 + (9937*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3]^2)/72 - (19*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[3]^2)/(6*dF) - (as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3]^2)/4 + (709*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3]^2)/36 + 280*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3]^2 + (4480*as^4*CF^4*PlusD[zb, 1]*Zeta[3]^2)/3 - (6*as^4*C4AF*PlusD[zb, 1]*Zeta[3]^2)/dF - (121*as^3*CA^2*CF*del[zb]*Zeta[5])/72 + (2073727*as^4*CA^3*CF*del[zb]*Zeta[5])/5760 - (176*as^3*CA*CF^2*del[zb]*Zeta[5])/3 + (48630521*as^4*CA^2*CF^2*del[zb]*Zeta[5])/15552 + (778811*as^4*CA*CF^3*del[zb]*Zeta[5])/270 - (as^3*CA*CF*nf*del[zb]*Zeta[5])/12 - (28297*as^4*CA^2*CF*nf*del[zb]*Zeta[5])/160 + (199*as^3*CF^2*nf*del[zb]*Zeta[5])/18 - (78915209*as^4*CA*CF^2*nf*del[zb]*Zeta[5])/77760 - (357269*as^4*CF^3*nf*del[zb]*Zeta[5])/810 + (126443*as^4*CA*CF*nf^2*del[zb]*Zeta[5])/4320 + (301985*as^4*CF^2*nf^2*del[zb]*Zeta[5])/3888 - (3571*as^4*CF*nf^3*del[zb]*Zeta[5])/2160 + (319*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[5])/54 - (1228909*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[5])/6480 - (255871*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[5])/72 - (29*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[5])/27 + (52867*as^4*CA*CF^2*nf*Pi^2*del[zb]*Zeta[5])/1620 + (46655*as^4*CF^3*nf*Pi^2*del[zb]*Zeta[5])/72 - 6*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[5] - (37495*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[5])/1728 + (3872*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[5])/9 + 192*as^3*CF^3*PlusD[zb, 0]*Zeta[5] + 1072*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[5] + (115*as^4*C4AF*PlusD[zb, 0]*Zeta[5])/(72*dF) - (1847*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[5])/432 - (2351*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[5])/16 - (2041*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[5])/12 + (170*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[5])/(9*dF) + (19*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[5])/24 + (1033*as^4*CF^2*nf^2*PlusD[zb, 0]*Zeta[5])/72 + (43*as^4*CA^3*CF*Pi^2*PlusD[zb, 0]*Zeta[5])/72 + (11*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0]*Zeta[5])/2 - 48*as^4*CA*CF^3*Pi^2*PlusD[zb, 0]*Zeta[5] - 432*as^4*CF^4*Pi^2*PlusD[zb, 0]*Zeta[5] - (4*as^4*C4AF*Pi^2*PlusD[zb, 0]*Zeta[5])/(3*dF) + (1925*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[5])/72 - (121*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[5])/18 - 2464*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[5] + (55*as^4*C4AF*PlusD[zb, 1]*Zeta[5])/(3*dF) - (85*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[5])/36 + (13*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[5])/6 + (4001*as^4*CF^3*nf*PlusD[zb, 1]*Zeta[5])/9 - (20*as^4*C4FF*nf*PlusD[zb, 1]*Zeta[5])/(3*dF) - 36*as^4*CA^2*CF^2*PlusD[zb, 2]*Zeta[5] + 2688*as^4*CF^4*PlusD[zb, 2]*Zeta[5] + (336799*as^4*CA^2*CF^2*del[zb]*Zeta[3]*Zeta[5])/2880 - (377761*as^4*CA*CF^3*del[zb]*Zeta[3]*Zeta[5])/120 - (1999874*as^4*CF^4*del[zb]*Zeta[3]*Zeta[5])/45 - (142175*as^4*CA^3*CF*del[zb]*Zeta[7])/2304 + (289685*as^4*CA^2*CF^2*del[zb]*Zeta[7])/2304 + (5471477*as^4*CA*CF^3*del[zb]*Zeta[7])/168 + (12925*as^4*CA^2*CF*nf*del[zb]*Zeta[7])/1152 - (7733*as^4*CA*CF^2*nf*del[zb]*Zeta[7])/384 - (1492907*as^4*CF^3*nf*del[zb]*Zeta[7])/252 + (11071*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[7])/768 + 3840*as^4*CF^4*PlusD[zb, 0]*Zeta[7] - (871*as^4*C4AF*PlusD[zb, 0]*Zeta[7])/(32*dF)

==> anc/SVXS_bare_DY.txt <==
del[zb] - (5*as*CF*del[zb])/2 - (735*as^2*CA*CF*del[zb])/64 - (2770781*as^3*CA^2*CF*del[zb])/31104 + (901*as^2*CF^2*del[zb])/64 + (325961*as^3*CA*CF^2*del[zb])/2304 - (15451*as^3*CF^3*del[zb])/256 + 2*as^3*C3FF*CF*csum*del[zb] - (121*as^3*CA^2*CF*del[zb])/(288*ep^3) + (33*as^3*CA*CF^2*del[zb])/(32*ep^3) - (9*as^3*CF^3*del[zb])/(16*ep^3) - (11*as^2*CA*CF*del[zb])/(16*ep^2) - (2881*as^3*CA^2*CF*del[zb])/(864*ep^2) + (9*as^2*CF^2*del[zb])/(8*ep^2) + (1415*as^3*CA*CF^2*del[zb])/(192*ep^2) - (243*as^3*CF^3*del[zb])/(64*ep^2) - (3*as*CF*del[zb])/(2*ep) - (101*as^2*CA*CF*del[zb])/(32*ep) - (32075*as^3*CA^2*CF*del[zb])/(1728*ep) + (153*as^2*CF^2*del[zb])/(32*ep) + (13457*as^3*CA*CF^2*del[zb])/(384*ep) - (6295*as^3*CF^3*del[zb])/(384*ep) - ep*del[zb] - 4*as*CF*ep*del[zb] - (14599*as^2*CA*CF*ep*del[zb])/384 - (73946329*as^3*CA^2*CF*ep*del[zb])/186624 + (4719*as^2*CF^2*ep*del[zb])/128 + (7325393*as^3*CA*CF^2*ep*del[zb])/13824 - (110321*as^3*CF^3*ep*del[zb])/512 + (79*as^3*C3FF*CF*csum*ep*del[zb])/3 - 8*as*CF*ep^2*del[zb] - (278479*as^2*CA*CF*ep^2*del[zb])/2304 - (630336475*as^3*CA^2*CF*ep^2*del[zb])/373248 + (23597*as^2*CF^2*ep^2*del[zb])/256 + (159798089*as^3*CA*CF^2*ep^2*del[zb])/82944 - (822915*as^3*CF^3*ep^2*del[zb])/1024 + 215*as^3*C3FF*CF*csum*ep^2*del[zb] - 16*as*CF*ep^3*del[zb] - (5191879*as^2*CA*CF*ep^3*del[zb])/13824 + (114823*as^2*CF^2*ep^3*del[zb])/512 - 32*as*CF*ep^4*del[zb] - (95492095*as^2*CA*CF*ep^4*del[zb])/82944 + (550293*as^2*CF^2*ep^4*del[zb])/1024 - 64*as*CF*ep^5*del[zb] - 128*as*CF*ep^6*del[zb] + (63*as^2*CF*nf*del[zb])/32 + (464621*as^3*CA*CF*nf*del[zb])/15552 - (1363*as^3*CF^2*nf*del[zb])/64 + (11*as^3*CA*CF*nf*del[zb])/(72*ep^3) - (3*as^3*CF^2*nf*del[zb])/(16*ep^3) + (as^2*CF*nf*del[zb])/(8*ep^2) + (1025*as^3*CA*CF*nf*del[zb])/(864*ep^2) - (31*as^3*CF^2*nf*del[zb])/(24*ep^2) + (9*as^2*CF*nf*del[zb])/(16*ep) + (5533*as^3*CA*CF*nf*del[zb])/(864*ep) - (553*as^3*CF^2*nf*del[zb])/(96*ep) + (1247*as^2*CF*ep*nf*del[zb])/192 + (12090601*as^3*CA*CF*ep*nf*del[zb])/93312 - (81325*as^3*CF^2*ep*nf*del[zb])/1152 + (23831*as^2*CF*ep^2*nf*del[zb])/1152 + (33566809*as^3*CA*CF*ep^2*nf*del[zb])/62208 - (1489573*as^3*CF^2*ep^2*nf*del[zb])/6912 + (445775*as^2*CF*ep^3*nf*del[zb])/6912 + (8227271*as^2*CF*ep^4*nf*del[zb])/41472 - (1175*as^3*CF*nf^2*del[zb])/486 - (as^3*CF*nf^2*del[zb])/(72*ep^3) - (11*as^3*CF*nf^2*del[zb])/(108*ep^2) - (19*as^3*CF*nf^2*del[zb])/(36*ep) - (60821*as^3*CF*ep*nf^2*del[zb])/5832 - (126973*as^3*CF*ep^2*nf^2*del[zb])/2916 + (as*CF*Pi^2*del[zb])/3 + (1153*as^2*CA*CF*Pi^2*del[zb])/864 + (6881*as^3*CA^2*CF*Pi^2*del[zb])/576 - (5*as^2*CF^2*Pi^2*del[zb])/3 - (1075381*as^3*CA*CF^2*Pi^2*del[zb])/62208 + (18745*as^3*CF^3*Pi^2*del[zb])/2304 + (5*as^3*C3FF*CF*csum*Pi^2*del[zb])/6 - (11*as^3*CA*CF^2*Pi^2*del[zb])/(36*ep^3) + (as^3*CF^3*Pi^2*del[zb])/(2*ep^3) + (121*as^3*CA^2*CF*Pi^2*del[zb])/(1296*ep^2) - (as^2*CF^2*Pi^2*del[zb])/(3*ep^2) - (67*as^3*CA*CF^2*Pi^2*del[zb])/(108*ep^2) + (49*as^3*CF^3*Pi^2*del[zb])/(48*ep^2) + (11*as^2*CA*CF*Pi^2*del[zb])/(72*ep) + (53717*as^3*CA^2*CF*Pi^2*del[zb])/(31104*ep) - (as^2*CF^2*Pi^2*del[zb])/(24*ep) - (38371*as^3*CA*CF^2*Pi^2*del[zb])/(10368*ep) + (511*as^3*CF^3*Pi^2*del[zb])/(192*ep) + (13*as*CF*ep*Pi^2*del[zb])/24 + (29677*as^2*CA*CF*ep*Pi^2*del[zb])/5184 + (17658295*as^3*CA^2*CF*ep*Pi^2*del[zb])/279936 - (991*as^2*CF^2*ep*Pi^2*del[zb])/192 - (25161913*as^3*CA*CF^2*ep*Pi^2*del[zb])/373248 + (36533*as^3*CF^3*ep*Pi^2*del[zb])/1536 + (115*as^3*C3FF*CF*csum*ep*Pi^2*del[zb])/18 + (35*as*CF*ep^2*Pi^2*del[zb])/24 + (631573*as^2*CA*CF*ep^2*Pi^2*del[zb])/31104 + (61579249*as^3*CA^2*CF*ep^2*Pi^2*del[zb])/209952 - (5239*as^2*CF^2*ep^2*Pi^2*del[zb])/384 - (528711025*as^3*CA*CF^2*ep^2*Pi^2*del[zb])/2239488 + (689977*as^3*CF^3*ep^2*Pi^2*del[zb])/9216 + (2593*as^3*C3FF*CF*csum*ep^2*Pi^2*del[zb])/108 + (7*as*CF*ep^3*Pi^2*del[zb])/3 + (12362365*as^2*CA*CF*ep^3*Pi^2*del[zb])/186624 - (8087*as^2*CF^2*ep^3*Pi^2*del[zb])/256 + (14*as*CF*ep^4*Pi^2*del[zb])/3 + (233661685*as^2*CA*CF*ep^4*Pi^2*del[zb])/1119744 - (103535*as^2*CF^2*ep^4*Pi^2*del[zb])/1536 + (28*as*CF*ep^5*Pi^2*del[zb])/3 + (56*as*CF*ep^6*Pi^2*del[zb])/3 - (107*as^2*CF*nf*Pi^2*del[zb])/432 - (139147*as^3*CA*CF*nf*Pi^2*del[zb])/31104 + (23927*as^3*CF^2*nf*Pi^2*del[zb])/7776 + (as^3*CF^2*nf*Pi^2*del[zb])/(18*ep^3) - (11*as^3*CA*CF*nf*Pi^2*del[zb])/(324*ep^2) + (5*as^3*CF^2*nf*Pi^2*del[zb])/(54*ep^2) - (as^2*CF*nf*Pi^2*del[zb])/(36*ep) - (5041*as^3*CA*CF*nf*Pi^2*del[zb])/(7776*ep) + (3389*as^3*CF^2*nf*Pi^2*del[zb])/(5184*ep) - (2777*as^2*CF*ep*nf*Pi^2*del[zb])/2592 - (6488825*as^3*CA*CF*ep*nf*Pi^2*del[zb])/279936 + (1043617*as^3*CF^2*ep*nf*Pi^2*del[zb])/93312 - (57413*as^2*CF*ep^2*nf*Pi^2*del[zb])/15552 - (177297163*as^3*CA*CF*ep^2*nf*Pi^2*del[zb])/1679616 + (18389563*as^3*CF^2*ep^2*nf*Pi^2*del[zb])/559872 - (1126565*as^2*CF*ep^3*nf*Pi^2*del[zb])/93312 - (21419789*as^2*CF*ep^4*nf*Pi^2*del[zb])/559872 + (1553*as^3*CF*nf^2*Pi^2*del[zb])/3888 + (as^3*CF*nf^2*Pi^2*del[zb])/(324*ep^2) + (461*as^3*CF*nf^2*Pi^2*del[zb])/(7776*ep) + (70715*as^3*CF*ep*nf^2*Pi^2*del[zb])/34992 + (480979*as^3*CF*ep^2*nf^2*Pi^2*del[zb])/52488 - (as^2*CA*CF*Pi^4*del[zb])/240 + (9671*as^3*CA^2*CF*Pi^4*del[zb])/62208 - (as^2*CF^2*Pi^4*del[zb])/120 - (5923*as^3*CA*CF^2*Pi^4*del[zb])/38880 - (127*as^3*CF^3*Pi^4*del[zb])/360 - (as^3*C3FF*CF*csum*Pi^4*del[zb])/180 + (as^3*CA*CF^2*Pi^4*del[zb])/(36*ep^2) - (7*as^3*CF^3*Pi^4*del[zb])/(45*ep^2) - (61*as^3*CA^2*CF*Pi^4*del[zb])/(8640*ep) - (37*as^3*CA*CF^2*Pi^4*del[zb])/(1620*ep) - (71*as^3*CF^3*Pi^4*del[zb])/(720*ep) + (17*as^2*CA*CF*ep*Pi^4*del[zb])/540 + (6250333*as^3*CA^2*CF*ep*Pi^4*del[zb])/3732480 + (as^2*CF^2*ep*Pi^4*del[zb])/15 - (1636499*as^3*CA*CF^2*ep*Pi^4*del[zb])/746496 + (2227*as^3*CF^3*ep*Pi^4*del[zb])/23040 - (19*as^3*C3FF*CF*csum*ep*Pi^4*del[zb])/108 - (11*as*CF*ep^2*Pi^4*del[zb])/180 + (13091*as^2*CA*CF*ep^2*Pi^4*del[zb])/51840 + (20812181*as^3*CA^2*CF*ep^2*Pi^4*del[zb])/1866240 - (181*as^2*CF^2*ep^2*Pi^4*del[zb])/960 - (362674057*as^3*CA*CF^2*ep^2*Pi^4*del[zb])/22394880 + (58511*as^3*CF^3*ep^2*Pi^4*del[zb])/30720 - (15239*as^3*C3FF*CF*csum*ep^2*Pi^4*del[zb])/3240 - (43*as*CF*ep^3*Pi^4*del[zb])/2880 + (333767*as^2*CA*CF*ep^3*Pi^4*del[zb])/311040 - (22033*as^2*CF^2*ep^3*Pi^4*del[zb])/11520 - (73*as*CF*ep^4*Pi^4*del[zb])/576 + (8445599*as^2*CA*CF*ep^4*Pi^4*del[zb])/1866240 - (79399*as^2*CF^2*ep^4*Pi^4*del[zb])/7680 - (73*as*CF*ep^5*Pi^4*del[zb])/360 - (73*as*CF*ep^6*Pi^4*del[zb])/180 - (2237*as^3*CA*CF*nf*Pi^4*del[zb])/77760 + (25*as^3*CF^2*nf*Pi^4*del[zb])/3888 + (as^3*CA*CF*nf*Pi^4*del[zb])/(864*ep) - (as^3*CF^2*nf*Pi^4*del[zb])/(1296*ep) + (11*as^2*CF*ep*nf*Pi^4*del[zb])/1080 - (272783*as^3*CA*CF*ep*nf*Pi^4*del[zb])/933120 + (87937*as^3*CF^2*ep*nf*Pi^4*del[zb])/373248 + (887*as^2*CF*ep^2*nf*Pi^4*del[zb])/25920 - (2513363*as^3*CA*CF*ep^2*nf*Pi^4*del[zb])/1244160 + (6825077*as^3*CF^2*ep^2*nf*Pi^4*del[zb])/2799360 + (4297*as^2*CF*ep^3*nf*Pi^4*del[zb])/31104 + (431297*as^2*CF*ep^4*nf*Pi^4*del[zb])/933120 + (7*as^3*CF*nf^2*Pi^4*del[zb])/19440 - (1457*as^3*CF*ep*nf^2*Pi^4*del[zb])/933120 - (1453*as^3*CF*ep^2*nf^2*Pi^4*del[zb])/93312 + (829*as^3*CA^2*CF*Pi^6*del[zb])/272160 + (4369*as^3*CA*CF^2*Pi^6*del[zb])/272160 - (29497*as^3*CF^3*Pi^6*del[zb])/136080 - (8693*as^3*CA^2*CF*ep*Pi^6*del[zb])/68040 - (619993*as^3*CA*CF^2*ep*Pi^6*del[zb])/3265920 + (177193*as^3*CF^3*ep*Pi^6*del[zb])/544320 - (608*as^3*C3FF*CF*csum*ep*Pi^6*del[zb])/8505 - (571*as^2*CA*CF*ep^2*Pi^6*del[zb])/12960 - (25321241*as^3*CA^2*CF*ep^2*Pi^6*del[zb])/26127360 - (181*as^2*CF^2*ep^2*Pi^6*del[zb])/15120 + (2422547*as^3*CA*CF^2*ep^2*Pi^6*del[zb])/4898880 + (758687*as^3*CF^3*ep^2*Pi^6*del[zb])/1451520 + (62317*as^3*C3FF*CF*csum*ep^2*Pi^6*del[zb])/204120 - (12193*as^2*CA*CF*ep^3*Pi^6*del[zb])/60480 + (2143*as^2*CF^2*ep^3*Pi^6*del[zb])/8640 - (209*as*CF*ep^4*Pi^6*del[zb])/30240 - (364181*as^2*CA*CF*ep^4*Pi^6*del[zb])/435456 + (12869*as^2*CF^2*ep^4*Pi^6*del[zb])/12096 + (361*as*CF*ep^5*Pi^6*del[zb])/241920 - (437*as*CF*ep^6*Pi^6*del[zb])/48384 + (5045*as^3*CA*CF*ep*nf*Pi^6*del[zb])/217728 + (3263*as^3*CF^2*ep*nf*Pi^6*del[zb])/102060 + (99401*as^3*CA*CF*ep^2*nf*Pi^6*del[zb])/435456 - (59161*as^3*CF^2*ep^2*nf*Pi^6*del[zb])/349920 + (1087*as^2*CF*ep^3*nf*Pi^6*del[zb])/90720 + (3653*as^2*CF*ep^4*nf*Pi^6*del[zb])/155520 - (23873*as^3*CF*ep^2*nf^2*Pi^6*del[zb])/3265920 + (12437*as^3*CA^2*CF*ep^2*Pi^8*del[zb])/604800 + (6241289*as^3*CA*CF^2*ep^2*Pi^8*del[zb])/163296000 - (1399189*as^3*CF^3*ep^2*Pi^8*del[zb])/2041200 + (46169*as^2*CA*CF*ep^4*Pi^8*del[zb])/27216000 - (69281*as^2*CF^2*ep^4*Pi^8*del[zb])/907200 - (997*as*CF*ep^6*Pi^8*del[zb])/604800 + (1433*as^3*CA^2*CF*ep^2*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/360 + (11*as^2*CA*CF*ep^4*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/10 + (3*as*CF*del[zb]*Log[Q2])/2 + (101*as^2*CA*CF*del[zb]*Log[Q2])/16 + (32075*as^3*CA^2*CF*del[zb]*Log[Q2])/576 - (153*as^2*CF^2*del[zb]*Log[Q2])/16 - (13457*as^3*CA*CF^2*del[zb]*Log[Q2])/128 + (6295*as^3*CF^3*del[zb]*Log[Q2])/128 + (121*as^3*CA^2*CF*del[zb]*Log[Q2])/(96*ep^2) - (99*as^3*CA*CF^2*del[zb]*Log[Q2])/(32*ep^2) + (27*as^3*CF^3*del[zb]*Log[Q2])/(16*ep^2) + (11*as^2*CA*CF*del[zb]*Log[Q2])/(8*ep) + (2881*as^3*CA^2*CF*del[zb]*Log[Q2])/(288*ep) - (9*as^2*CF^2*del[zb]*Log[Q2])/(4*ep) - (1415*as^3*CA*CF^2*del[zb]*Log[Q2])/(64*ep) + (729*as^3*CF^3*del[zb]*Log[Q2])/(64*ep) + (5*as*CF*ep*del[zb]*Log[Q2])/2 + (735*as^2*CA*CF*ep*del[zb]*Log[Q2])/32 + (2770781*as^3*CA^2*CF*ep*del[zb]*Log[Q2])/10368 - (901*as^2*CF^2*ep*del[zb]*Log[Q2])/32 - (325961*as^3*CA*CF^2*ep*del[zb]*Log[Q2])/768 + (46353*as^3*CF^3*ep*del[zb]*Log[Q2])/256 - 6*as^3*C3FF*CF*csum*ep*del[zb]*Log[Q2] + 4*as*CF*ep^2*del[zb]*Log[Q2] + (14599*as^2*CA*CF*ep^2*del[zb]*Log[Q2])/192 + (73946329*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2])/62208 - (4719*as^2*CF^2*ep^2*del[zb]*Log[Q2])/64 - (7325393*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2])/4608 + (330963*as^3*CF^3*ep^2*del[zb]*Log[Q2])/512 - 79*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2] + 8*as*CF*ep^3*del[zb]*Log[Q2] + (278479*as^2*CA*CF*ep^3*del[zb]*Log[Q2])/1152 - (23597*as^2*CF^2*ep^3*del[zb]*Log[Q2])/128 + 16*as*CF*ep^4*del[zb]*Log[Q2] + (5191879*as^2*CA*CF*ep^4*del[zb]*Log[Q2])/6912 - (114823*as^2*CF^2*ep^4*del[zb]*Log[Q2])/256 + 32*as*CF*ep^5*del[zb]*Log[Q2] + 64*as*CF*ep^6*del[zb]*Log[Q2] - (9*as^2*CF*nf*del[zb]*Log[Q2])/8 - (5533*as^3*CA*CF*nf*del[zb]*Log[Q2])/288 + (553*as^3*CF^2*nf*del[zb]*Log[Q2])/32 - (11*as^3*CA*CF*nf*del[zb]*Log[Q2])/(24*ep^2) + (9*as^3*CF^2*nf*del[zb]*Log[Q2])/(16*ep^2) - (as^2*CF*nf*del[zb]*Log[Q2])/(4*ep) - (1025*as^3*CA*CF*nf*del[zb]*Log[Q2])/(288*ep) + (31*as^3*CF^2*nf*del[zb]*Log[Q2])/(8*ep) - (63*as^2*CF*ep*nf*del[zb]*Log[Q2])/16 - (464621*as^3*CA*CF*ep*nf*del[zb]*Log[Q2])/5184 + (4089*as^3*CF^2*ep*nf*del[zb]*Log[Q2])/64 - (1247*as^2*CF*ep^2*nf*del[zb]*Log[Q2])/96 - (12090601*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2])/31104 + (81325*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2])/384 - (23831*as^2*CF*ep^3*nf*del[zb]*Log[Q2])/576 - (445775*as^2*CF*ep^4*nf*del[zb]*Log[Q2])/3456 + (19*as^3*CF*nf^2*del[zb]*Log[Q2])/12 + (as^3*CF*nf^2*del[zb]*Log[Q2])/(24*ep^2) + (11*as^3*CF*nf^2*del[zb]*Log[Q2])/(36*ep) + (1175*as^3*CF*ep*nf^2*del[zb]*Log[Q2])/162 + (60821*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2])/1944 - (11*as^2*CA*CF*Pi^2*del[zb]*Log[Q2])/36 - (53717*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2])/10368 + (as^2*CF^2*Pi^2*del[zb]*Log[Q2])/12 + (38371*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2])/3456 - (511*as^3*CF^3*Pi^2*del[zb]*Log[Q2])/64 + (11*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2])/(12*ep^2) - (3*as^3*CF^3*Pi^2*del[zb]*Log[Q2])/(2*ep^2) - (121*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2])/(432*ep) + (2*as^2*CF^2*Pi^2*del[zb]*Log[Q2])/(3*ep) + (67*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2])/(36*ep) - (49*as^3*CF^3*Pi^2*del[zb]*Log[Q2])/(16*ep) - (as*CF*ep*Pi^2*del[zb]*Log[Q2])/3 - (1153*as^2*CA*CF*ep*Pi^2*del[zb]*Log[Q2])/432 - (6881*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2])/192 + (10*as^2*CF^2*ep*Pi^2*del[zb]*Log[Q2])/3 + (1075381*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2])/20736 - (18745*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2])/768 - (5*as^3*C3FF*CF*csum*ep*Pi^2*del[zb]*Log[Q2])/2 - (13*as*CF*ep^2*Pi^2*del[zb]*Log[Q2])/24 - (29677*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2])/2592 - (17658295*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2])/93312 + (991*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2])/96 + (25161913*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2])/124416 - (36533*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2])/512 - (115*as^3*C3FF*CF*csum*ep^2*Pi^2*del[zb]*Log[Q2])/6 - (35*as*CF*ep^3*Pi^2*del[zb]*Log[Q2])/24 - (631573*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2])/15552 + (5239*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2])/192 - (7*as*CF*ep^4*Pi^2*del[zb]*Log[Q2])/3 - (12362365*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2])/93312 + (8087*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2])/128 - (14*as*CF*ep^5*Pi^2*del[zb]*Log[Q2])/3 - (28*as*CF*ep^6*Pi^2*del[zb]*Log[Q2])/3 + (as^2*CF*nf*Pi^2*del[zb]*Log[Q2])/18 + (5041*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2])/2592 - (3389*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2])/1728 - (as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2])/(6*ep^2) + (11*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2])/(108*ep) - (5*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2])/(18*ep) + (107*as^2*CF*ep*nf*Pi^2*del[zb]*Log[Q2])/216 + (139147*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2])/10368 - (23927*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2])/2592 + (2777*as^2*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2])/1296 + (6488825*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2])/93312 - (1043617*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2])/31104 + (57413*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2])/7776 + (1126565*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2])/46656 - (461*as^3*CF*nf^2*Pi^2*del[zb]*Log[Q2])/2592 - (as^3*CF*nf^2*Pi^2*del[zb]*Log[Q2])/(108*ep) - (1553*as^3*CF*ep*nf^2*Pi^2*del[zb]*Log[Q2])/1296 - (70715*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2])/11664 + (61*as^3*CA^2*CF*Pi^4*del[zb]*Log[Q2])/2880 + (37*as^3*CA*CF^2*Pi^4*del[zb]*Log[Q2])/540 + (71*as^3*CF^3*Pi^4*del[zb]*Log[Q2])/240 - (as^3*CA*CF^2*Pi^4*del[zb]*Log[Q2])/(12*ep) + (7*as^3*CF^3*Pi^4*del[zb]*Log[Q2])/(15*ep) + (as^2*CA*CF*ep*Pi^4*del[zb]*Log[Q2])/120 - (9671*as^3*CA^2*CF*ep*Pi^4*del[zb]*Log[Q2])/20736 + (as^2*CF^2*ep*Pi^4*del[zb]*Log[Q2])/60 + (5923*as^3*CA*CF^2*ep*Pi^4*del[zb]*Log[Q2])/12960 + (127*as^3*CF^3*ep*Pi^4*del[zb]*Log[Q2])/120 + (as^3*C3FF*CF*csum*ep*Pi^4*del[zb]*Log[Q2])/60 - (17*as^2*CA*CF*ep^2*Pi^4*del[zb]*Log[Q2])/270 - (6250333*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2])/1244160 - (2*as^2*CF^2*ep^2*Pi^4*del[zb]*Log[Q2])/15 + (1636499*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2])/248832 - (2227*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2])/7680 + (19*as^3*C3FF*CF*csum*ep^2*Pi^4*del[zb]*Log[Q2])/36 + (11*as*CF*ep^3*Pi^4*del[zb]*Log[Q2])/180 - (13091*as^2*CA*CF*ep^3*Pi^4*del[zb]*Log[Q2])/25920 + (181*as^2*CF^2*ep^3*Pi^4*del[zb]*Log[Q2])/480 + (43*as*CF*ep^4*Pi^4*del[zb]*Log[Q2])/2880 - (333767*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2])/155520 + (22033*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2])/5760 + (73*as*CF*ep^5*Pi^4*del[zb]*Log[Q2])/576 + (73*as*CF*ep^6*Pi^4*del[zb]*Log[Q2])/360 - (as^3*CA*CF*nf*Pi^4*del[zb]*Log[Q2])/288 + (as^3*CF^2*nf*Pi^4*del[zb]*Log[Q2])/432 + (2237*as^3*CA*CF*ep*nf*Pi^4*del[zb]*Log[Q2])/25920 - (25*as^3*CF^2*ep*nf*Pi^4*del[zb]*Log[Q2])/1296 - (11*as^2*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2])/540 + (272783*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2])/311040 - (87937*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2])/124416 - (887*as^2*CF*ep^3*nf*Pi^4*del[zb]*Log[Q2])/12960 - (4297*as^2*CF*ep^4*nf*Pi^4*del[zb]*Log[Q2])/15552 - (7*as^3*CF*ep*nf^2*Pi^4*del[zb]*Log[Q2])/6480 + (1457*as^3*CF*ep^2*nf^2*Pi^4*del[zb]*Log[Q2])/311040 - (829*as^3*CA^2*CF*ep*Pi^6*del[zb]*Log[Q2])/90720 - (4369*as^3*CA*CF^2*ep*Pi^6*del[zb]*Log[Q2])/90720 + (29497*as^3*CF^3*ep*Pi^6*del[zb]*Log[Q2])/45360 + (8693*as^3*CA^2*CF*ep^2*Pi^6*del[zb]*Log[Q2])/22680 + (619993*as^3*CA*CF^2*ep^2*Pi^6*del[zb]*Log[Q2])/1088640 - (177193*as^3*CF^3*ep^2*Pi^6*del[zb]*Log[Q2])/181440 + (608*as^3*C3FF*CF*csum*ep^2*Pi^6*del[zb]*Log[Q2])/2835 + (571*as^2*CA*CF*ep^3*Pi^6*del[zb]*Log[Q2])/6480 + (181*as^2*CF^2*ep^3*Pi^6*del[zb]*Log[Q2])/7560 + (12193*as^2*CA*CF*ep^4*Pi^6*del[zb]*Log[Q2])/30240 - (2143*as^2*CF^2*ep^4*Pi^6*del[zb]*Log[Q2])/4320 + (209*as*CF*ep^5*Pi^6*del[zb]*Log[Q2])/30240 - (361*as*CF*ep^6*Pi^6*del[zb]*Log[Q2])/241920 - (5045*as^3*CA*CF*ep^2*nf*Pi^6*del[zb]*Log[Q2])/72576 - (3263*as^3*CF^2*ep^2*nf*Pi^6*del[zb]*Log[Q2])/34020 - (1087*as^2*CF*ep^4*nf*Pi^6*del[zb]*Log[Q2])/45360 - (11*as^2*CA*CF*del[zb]*Log[Q2]^2)/8 - (2881*as^3*CA^2*CF*del[zb]*Log[Q2]^2)/192 + (9*as^2*CF^2*del[zb]*Log[Q2]^2)/4 + (4245*as^3*CA*CF^2*del[zb]*Log[Q2]^2)/128 - (2187*as^3*CF^3*del[zb]*Log[Q2]^2)/128 - (121*as^3*CA^2*CF*del[zb]*Log[Q2]^2)/(64*ep) + (297*as^3*CA*CF^2*del[zb]*Log[Q2]^2)/(64*ep) - (81*as^3*CF^3*del[zb]*Log[Q2]^2)/(32*ep) - (3*as*CF*ep*del[zb]*Log[Q2]^2)/4 - (101*as^2*CA*CF*ep*del[zb]*Log[Q2]^2)/16 - (32075*as^3*CA^2*CF*ep*del[zb]*Log[Q2]^2)/384 + (153*as^2*CF^2*ep*del[zb]*Log[Q2]^2)/16 + (40371*as^3*CA*CF^2*ep*del[zb]*Log[Q2]^2)/256 - (18885*as^3*CF^3*ep*del[zb]*Log[Q2]^2)/256 - (5*as*CF*ep^2*del[zb]*Log[Q2]^2)/4 - (735*as^2*CA*CF*ep^2*del[zb]*Log[Q2]^2)/32 - (2770781*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^2)/6912 + (901*as^2*CF^2*ep^2*del[zb]*Log[Q2]^2)/32 + (325961*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^2)/512 - (139059*as^3*CF^3*ep^2*del[zb]*Log[Q2]^2)/512 + 9*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2]^2 - 2*as*CF*ep^3*del[zb]*Log[Q2]^2 - (14599*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^2)/192 + (4719*as^2*CF^2*ep^3*del[zb]*Log[Q2]^2)/64 - 4*as*CF*ep^4*del[zb]*Log[Q2]^2 - (278479*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^2)/1152 + (23597*as^2*CF^2*ep^4*del[zb]*Log[Q2]^2)/128 - 8*as*CF*ep^5*del[zb]*Log[Q2]^2 - 16*as*CF*ep^6*del[zb]*Log[Q2]^2 + (as^2*CF*nf*del[zb]*Log[Q2]^2)/4 + (1025*as^3*CA*CF*nf*del[zb]*Log[Q2]^2)/192 - (93*as^3*CF^2*nf*del[zb]*Log[Q2]^2)/16 + (11*as^3*CA*CF*nf*del[zb]*Log[Q2]^2)/(16*ep) - (27*as^3*CF^2*nf*del[zb]*Log[Q2]^2)/(32*ep) + (9*as^2*CF*ep*nf*del[zb]*Log[Q2]^2)/8 + (5533*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^2)/192 - (1659*as^3*CF^2*ep*nf*del[zb]*Log[Q2]^2)/64 + (63*as^2*CF*ep^2*nf*del[zb]*Log[Q2]^2)/16 + (464621*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^2)/3456 - (12267*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^2)/128 + (1247*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^2)/96 + (23831*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^2)/576 - (11*as^3*CF*nf^2*del[zb]*Log[Q2]^2)/24 - (as^3*CF*nf^2*del[zb]*Log[Q2]^2)/(16*ep) - (19*as^3*CF*ep*nf^2*del[zb]*Log[Q2]^2)/8 - (1175*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^2)/108 + (121*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2]^2)/288 - (2*as^2*CF^2*Pi^2*del[zb]*Log[Q2]^2)/3 - (67*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2]^2)/24 + (147*as^3*CF^3*Pi^2*del[zb]*Log[Q2]^2)/32 - (11*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2]^2)/(8*ep) + (9*as^3*CF^3*Pi^2*del[zb]*Log[Q2]^2)/(4*ep) + (11*as^2*CA*CF*ep*Pi^2*del[zb]*Log[Q2]^2)/36 + (53717*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2]^2)/6912 - (as^2*CF^2*ep*Pi^2*del[zb]*Log[Q2]^2)/12 - (38371*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2]^2)/2304 + (1533*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2]^2)/128 + (as*CF*ep^2*Pi^2*del[zb]*Log[Q2]^2)/6 + (1153*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2]^2)/432 + (6881*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2]^2)/128 - (10*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^2)/3 - (1075381*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^2)/13824 + (18745*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]^2)/512 + (15*as^3*C3FF*CF*csum*ep^2*Pi^2*del[zb]*Log[Q2]^2)/4 + (13*as*CF*ep^3*Pi^2*del[zb]*Log[Q2]^2)/48 + (29677*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2]^2)/2592 - (991*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2]^2)/96 + (35*as*CF*ep^4*Pi^2*del[zb]*Log[Q2]^2)/48 + (631573*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]^2)/15552 - (5239*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^2)/192 + (7*as*CF*ep^5*Pi^2*del[zb]*Log[Q2]^2)/6 + (7*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^2)/3 - (11*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2]^2)/72 + (5*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2]^2)/12 + (as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2]^2)/(4*ep) - (as^2*CF*ep*nf*Pi^2*del[zb]*Log[Q2]^2)/18 - (5041*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2]^2)/1728 + (3389*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2]^2)/1152 - (107*as^2*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2)/216 - (139147*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2)/6912 + (23927*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2)/1728 - (2777*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2]^2)/1296 - (57413*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^2)/7776 + (as^3*CF*nf^2*Pi^2*del[zb]*Log[Q2]^2)/72 + (461*as^3*CF*ep*nf^2*Pi^2*del[zb]*Log[Q2]^2)/1728 + (1553*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^2)/864 + (as^3*CA*CF^2*Pi^4*del[zb]*Log[Q2]^2)/8 - (7*as^3*CF^3*Pi^4*del[zb]*Log[Q2]^2)/10 - (61*as^3*CA^2*CF*ep*Pi^4*del[zb]*Log[Q2]^2)/1920 - (37*as^3*CA*CF^2*ep*Pi^4*del[zb]*Log[Q2]^2)/360 - (71*as^3*CF^3*ep*Pi^4*del[zb]*Log[Q2]^2)/160 - (as^2*CA*CF*ep^2*Pi^4*del[zb]*Log[Q2]^2)/120 + (9671*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2]^2)/13824 - (as^2*CF^2*ep^2*Pi^4*del[zb]*Log[Q2]^2)/60 - (5923*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2]^2)/8640 - (127*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2]^2)/80 - (as^3*C3FF*CF*csum*ep^2*Pi^4*del[zb]*Log[Q2]^2)/40 + (17*as^2*CA*CF*ep^3*Pi^4*del[zb]*Log[Q2]^2)/270 + (2*as^2*CF^2*ep^3*Pi^4*del[zb]*Log[Q2]^2)/15 - (11*as*CF*ep^4*Pi^4*del[zb]*Log[Q2]^2)/360 + (13091*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2]^2)/25920 - (181*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2]^2)/480 - (43*as*CF*ep^5*Pi^4*del[zb]*Log[Q2]^2)/5760 - (73*as*CF*ep^6*Pi^4*del[zb]*Log[Q2]^2)/1152 + (as^3*CA*CF*ep*nf*Pi^4*del[zb]*Log[Q2]^2)/192 - (as^3*CF^2*ep*nf*Pi^4*del[zb]*Log[Q2]^2)/288 - (2237*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2]^2)/17280 + (25*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2]^2)/864 + (11*as^2*CF*ep^3*nf*Pi^4*del[zb]*Log[Q2]^2)/540 + (887*as^2*CF*ep^4*nf*Pi^4*del[zb]*Log[Q2]^2)/12960 + (7*as^3*CF*ep^2*nf^2*Pi^4*del[zb]*Log[Q2]^2)/4320 + (829*as^3*CA^2*CF*ep^2*Pi^6*del[zb]*Log[Q2]^2)/60480 + (4369*as^3*CA*CF^2*ep^2*Pi^6*del[zb]*Log[Q2]^2)/60480 - (29497*as^3*CF^3*ep^2*Pi^6*del[zb]*Log[Q2]^2)/30240 - (571*as^2*CA*CF*ep^4*Pi^6*del[zb]*Log[Q2]^2)/6480 - (181*as^2*CF^2*ep^4*Pi^6*del[zb]*Log[Q2]^2)/7560 - (209*as*CF*ep^6*Pi^6*del[zb]*Log[Q2]^2)/60480 + (121*as^3*CA^2*CF*del[zb]*Log[Q2]^3)/64 - (297*as^3*CA*CF^2*del[zb]*Log[Q2]^3)/64 + (81*as^3*CF^3*del[zb]*Log[Q2]^3)/32 + (11*as^2*CA*CF*ep*del[zb]*Log[Q2]^3)/12 + (2881*as^3*CA^2*CF*ep*del[zb]*Log[Q2]^3)/192 - (3*as^2*CF^2*ep*del[zb]*Log[Q2]^3)/2 - (4245*as^3*CA*CF^2*ep*del[zb]*Log[Q2]^3)/128 + (2187*as^3*CF^3*ep*del[zb]*Log[Q2]^3)/128 + (as*CF*ep^2*del[zb]*Log[Q2]^3)/4 + (101*as^2*CA*CF*ep^2*del[zb]*Log[Q2]^3)/24 + (32075*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^3)/384 - (51*as^2*CF^2*ep^2*del[zb]*Log[Q2]^3)/8 - (40371*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^3)/256 + (18885*as^3*CF^3*ep^2*del[zb]*Log[Q2]^3)/256 + (5*as*CF*ep^3*del[zb]*Log[Q2]^3)/12 + (245*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^3)/16 - (901*as^2*CF^2*ep^3*del[zb]*Log[Q2]^3)/48 + (2*as*CF*ep^4*del[zb]*Log[Q2]^3)/3 + (14599*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^3)/288 - (1573*as^2*CF^2*ep^4*del[zb]*Log[Q2]^3)/32 + (4*as*CF*ep^5*del[zb]*Log[Q2]^3)/3 + (8*as*CF*ep^6*del[zb]*Log[Q2]^3)/3 - (11*as^3*CA*CF*nf*del[zb]*Log[Q2]^3)/16 + (27*as^3*CF^2*nf*del[zb]*Log[Q2]^3)/32 - (as^2*CF*ep*nf*del[zb]*Log[Q2]^3)/6 - (1025*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^3)/192 + (93*as^3*CF^2*ep*nf*del[zb]*Log[Q2]^3)/16 - (3*as^2*CF*ep^2*nf*del[zb]*Log[Q2]^3)/4 - (5533*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^3)/192 + (1659*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^3)/64 - (21*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^3)/8 - (1247*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^3)/144 + (as^3*CF*nf^2*del[zb]*Log[Q2]^3)/16 + (11*as^3*CF*ep*nf^2*del[zb]*Log[Q2]^3)/24 + (19*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^3)/8 + (11*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2]^3)/8 - (9*as^3*CF^3*Pi^2*del[zb]*Log[Q2]^3)/4 - (121*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2]^3)/288 + (4*as^2*CF^2*ep*Pi^2*del[zb]*Log[Q2]^3)/9 + (67*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2]^3)/24 - (147*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2]^3)/32 - (11*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2]^3)/54 - (53717*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2]^3)/6912 + (as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^3)/18 + (38371*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^3)/2304 - (1533*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]^3)/128 - (as*CF*ep^3*Pi^2*del[zb]*Log[Q2]^3)/18 - (1153*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2]^3)/648 + (20*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2]^3)/9 - (13*as*CF*ep^4*Pi^2*del[zb]*Log[Q2]^3)/144 - (29677*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]^3)/3888 + (991*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^3)/144 - (35*as*CF*ep^5*Pi^2*del[zb]*Log[Q2]^3)/144 - (7*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^3)/18 - (as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2]^3)/4 + (11*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2]^3)/72 - (5*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2]^3)/12 + (as^2*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^3)/27 + (5041*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^3)/1728 - (3389*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^3)/1152 + (107*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2]^3)/324 + (2777*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^3)/1944 - (as^3*CF*ep*nf^2*Pi^2*del[zb]*Log[Q2]^3)/72 - (461*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^3)/1728 - (as^3*CA*CF^2*ep*Pi^4*del[zb]*Log[Q2]^3)/8 + (7*as^3*CF^3*ep*Pi^4*del[zb]*Log[Q2]^3)/10 + (61*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2]^3)/1920 + (37*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2]^3)/360 + (71*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2]^3)/160 + (as^2*CA*CF*ep^3*Pi^4*del[zb]*Log[Q2]^3)/180 + (as^2*CF^2*ep^3*Pi^4*del[zb]*Log[Q2]^3)/90 - (17*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2]^3)/405 - (4*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2]^3)/45 + (11*as*CF*ep^5*Pi^4*del[zb]*Log[Q2]^3)/1080 + (43*as*CF*ep^6*Pi^4*del[zb]*Log[Q2]^3)/17280 - (as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2]^3)/192 + (as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2]^3)/288 - (11*as^2*CF*ep^4*nf*Pi^4*del[zb]*Log[Q2]^3)/810 - (363*as^3*CA^2*CF*ep*del[zb]*Log[Q2]^4)/256 + (891*as^3*CA*CF^2*ep*del[zb]*Log[Q2]^4)/256 - (243*as^3*CF^3*ep*del[zb]*Log[Q2]^4)/128 - (11*as^2*CA*CF*ep^2*del[zb]*Log[Q2]^4)/24 - (2881*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^4)/256 + (3*as^2*CF^2*ep^2*del[zb]*Log[Q2]^4)/4 + (12735*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^4)/512 - (6561*as^3*CF^3*ep^2*del[zb]*Log[Q2]^4)/512 - (as*CF*ep^3*del[zb]*Log[Q2]^4)/16 - (101*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^4)/48 + (51*as^2*CF^2*ep^3*del[zb]*Log[Q2]^4)/16 - (5*as*CF*ep^4*del[zb]*Log[Q2]^4)/48 - (245*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^4)/32 + (901*as^2*CF^2*ep^4*del[zb]*Log[Q2]^4)/96 - (as*CF*ep^5*del[zb]*Log[Q2]^4)/6 - (as*CF*ep^6*del[zb]*Log[Q2]^4)/3 + (33*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^4)/64 - (81*as^3*CF^2*ep*nf*del[zb]*Log[Q2]^4)/128 + (as^2*CF*ep^2*nf*del[zb]*Log[Q2]^4)/12 + (1025*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^4)/256 - (279*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^4)/64 + (3*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^4)/8 + (21*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^4)/16 - (3*as^3*CF*ep*nf^2*del[zb]*Log[Q2]^4)/64 - (11*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^4)/32 - (33*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2]^4)/32 + (27*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2]^4)/16 + (121*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2]^4)/384 - (2*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^4)/9 - (67*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^4)/32 + (441*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]^4)/128 + (11*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2]^4)/108 - (as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2]^4)/36 + (as*CF*ep^4*Pi^2*del[zb]*Log[Q2]^4)/72 + (1153*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]^4)/1296 - (10*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^4)/9 + (13*as*CF*ep^5*Pi^2*del[zb]*Log[Q2]^4)/576 + (35*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^4)/576 + (3*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2]^4)/16 - (11*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^4)/96 + (5*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^4)/16 - (as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2]^4)/54 - (107*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^4)/648 + (as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^4)/96 + (3*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2]^4)/32 - (21*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2]^4)/40 - (as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2]^4)/360 - (as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2]^4)/180 - (11*as*CF*ep^6*Pi^4*del[zb]*Log[Q2]^4)/4320 + (1089*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^5)/1280 - (2673*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^5)/1280 + (729*as^3*CF^3*ep^2*del[zb]*Log[Q2]^5)/640 + (11*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^5)/60 - (3*as^2*CF^2*ep^3*del[zb]*Log[Q2]^5)/10 + (as*CF*ep^4*del[zb]*Log[Q2]^5)/80 + (101*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^5)/120 - (51*as^2*CF^2*ep^4*del[zb]*Log[Q2]^5)/40 + (as*CF*ep^5*del[zb]*Log[Q2]^5)/48 + (as*CF*ep^6*del[zb]*Log[Q2]^5)/30 - (99*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^5)/320 + (243*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^5)/640 - (as^2*CF*ep^3*nf*del[zb]*Log[Q2]^5)/30 - (3*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^5)/20 + (9*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^5)/320 + (99*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^5)/160 - (81*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]^5)/80 + (4*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2]^5)/45 - (11*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]^5)/270 + (as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^5)/90 - (as*CF*ep^5*Pi^2*del[zb]*Log[Q2]^5)/360 - (13*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^5)/2880 - (9*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^5)/80 + (as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^5)/135 - (11*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^6)/180 + (as^2*CF^2*ep^4*del[zb]*Log[Q2]^6)/10 - (as*CF*ep^5*del[zb]*Log[Q2]^6)/480 - (as*CF*ep^6*del[zb]*Log[Q2]^6)/288 + (as^2*CF*ep^4*nf*del[zb]*Log[Q2]^6)/90 - (4*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^6)/135 + (as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^6)/2160 + (as*CF*ep^6*del[zb]*Log[Q2]^7)/3360 + 2*as*CF*PlusD[zb, 0] - (203*as^2*CA*CF*PlusD[zb, 0])/108 - (417851*as^3*CA^2*CF*PlusD[zb, 0])/23328 + 8*as^2*CF^2*PlusD[zb, 0] + (192511*as^3*CA*CF^2*PlusD[zb, 0])/1728 - (4719*as^3*CF^3*PlusD[zb, 0])/64 - (121*as^3*CA^2*CF*PlusD[zb, 0])/(216*ep^3) + (11*as^3*CA*CF^2*PlusD[zb, 0])/(4*ep^3) - (9*as^3*CF^3*PlusD[zb, 0])/(4*ep^3) - (11*as^2*CA*CF*PlusD[zb, 0])/(12*ep^2) - (158*as^3*CA^2*CF*PlusD[zb, 0])/(81*ep^2) + (3*as^2*CF^2*PlusD[zb, 0])/ep^2 + (547*as^3*CA*CF^2*PlusD[zb, 0])/(48*ep^2) - (153*as^3*CF^3*PlusD[zb, 0])/(16*ep^2) - (2*as*CF*PlusD[zb, 0])/ep - (17*as^2*CA*CF*PlusD[zb, 0])/(18*ep) - (871*as^3*CA^2*CF*PlusD[zb, 0])/(144*ep) + (5*as^2*CF^2*PlusD[zb, 0])/ep + (10627*as^3*CA*CF^2*PlusD[zb, 0])/(288*ep) - (901*as^3*CF^3*PlusD[zb, 0])/(32*ep) - (304*as^2*CA*CF*ep*PlusD[zb, 0])/81 - (7278895*as^3*CA^2*CF*ep*PlusD[zb, 0])/139968 + 16*as^2*CF^2*ep*PlusD[zb, 0] + (3395335*as^3*CA*CF^2*ep*PlusD[zb, 0])/10368 - (23597*as^3*CF^3*ep*PlusD[zb, 0])/128 - (1823*as^2*CA*CF*ep^2*PlusD[zb, 0])/243 - (41995469*as^3*CA^2*CF*ep^2*PlusD[zb, 0])/279936 + 32*as^2*CF^2*ep^2*PlusD[zb, 0] + (59261695*as^3*CA*CF^2*ep^2*PlusD[zb, 0])/62208 - (114823*as^3*CF^3*ep^2*PlusD[zb, 0])/256 - (10936*as^2*CA*CF*ep^3*PlusD[zb, 0])/729 + 64*as^2*CF^2*ep^3*PlusD[zb, 0] - (65612*as^2*CA*CF*ep^4*PlusD[zb, 0])/2187 + 128*as^2*CF^2*ep^4*PlusD[zb, 0] + (13*as^2*CF*nf*PlusD[zb, 0])/54 + (52703*as^3*CA*CF*nf*PlusD[zb, 0])/11664 - (7193*as^3*CF^2*nf*PlusD[zb, 0])/432 + (11*as^3*CA*CF*nf*PlusD[zb, 0])/(54*ep^3) - (as^3*CF^2*nf*PlusD[zb, 0])/(2*ep^3) + (as^2*CF*nf*PlusD[zb, 0])/(6*ep^2) + (401*as^3*CA*CF*nf*PlusD[zb, 0])/(648*ep^2) - (23*as^3*CF^2*nf*PlusD[zb, 0])/(12*ep^2) + (as^2*CF*nf*PlusD[zb, 0])/(9*ep) + (275*as^3*CA*CF*nf*PlusD[zb, 0])/(162*ep) - (413*as^3*CF^2*nf*PlusD[zb, 0])/(72*ep) + (40*as^2*CF*ep*nf*PlusD[zb, 0])/81 + (831415*as^3*CA*CF*ep*nf*PlusD[zb, 0])/69984 - (123425*as^3*CF^2*ep*nf*PlusD[zb, 0])/2592 + (242*as^2*CF*ep^2*nf*PlusD[zb, 0])/243 + (4369669*as^3*CA*CF*ep^2*nf*PlusD[zb, 0])/139968 - (2109353*as^3*CF^2*ep^2*nf*PlusD[zb, 0])/15552 + (1456*as^2*CF*ep^3*nf*PlusD[zb, 0])/729 + (8744*as^2*CF*ep^4*nf*PlusD[zb, 0])/2187 - (365*as^3*CF*nf^2*PlusD[zb, 0])/1458 - (as^3*CF*nf^2*PlusD[zb, 0])/(54*ep^3) - (7*as^3*CF*nf^2*PlusD[zb, 0])/(162*ep^2) - (17*as^3*CF*nf^2*PlusD[zb, 0])/(162*ep) - (1276*as^3*CF*ep*nf^2*PlusD[zb, 0])/2187 - (4*as^3*CF*ep^2*nf^2*PlusD[zb, 0])/3 + (71*as^2*CA*CF*Pi^2*PlusD[zb, 0])/72 + (10825*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/1944 - (19*as^2*CF^2*Pi^2*PlusD[zb, 0])/6 - (99139*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/5184 + (1417*as^3*CF^3*Pi^2*PlusD[zb, 0])/192 + (2*as^3*CF^3*Pi^2*PlusD[zb, 0])/(3*ep^3) + (11*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/(108*ep^2) + (79*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/(72*ep^2) - (23*as^3*CF^3*Pi^2*PlusD[zb, 0])/(12*ep^2) + (as^2*CA*CF*Pi^2*PlusD[zb, 0])/(12*ep) + (4265*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/(2592*ep) + (2*as^2*CF^2*Pi^2*PlusD[zb, 0])/(3*ep) - (1751*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/(432*ep) + (9*as^3*CF^3*Pi^2*PlusD[zb, 0])/(16*ep) + (as*CF*ep*Pi^2*PlusD[zb, 0])/2 + (119*as^2*CA*CF*ep*Pi^2*PlusD[zb, 0])/108 + (797101*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 0])/46656 - (25*as^2*CF^2*ep*Pi^2*PlusD[zb, 0])/6 - (2026195*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 0])/31104 + (9085*as^3*CF^3*ep*Pi^2*PlusD[zb, 0])/384 - (as*CF*ep^2*Pi^2*PlusD[zb, 0])/2 + (1421*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 0])/648 + (14049499*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 0])/279936 - (20*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 0])/3 - (37739359*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 0])/186624 + (46295*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 0])/768 + (1064*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 0])/243 - (40*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 0])/3 + (12761*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 0])/1458 - (80*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 0])/3 - (7*as^2*CF*nf*Pi^2*PlusD[zb, 0])/36 - (13405*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/7776 + (4363*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/1296 - (as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/(54*ep^2) - (2*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/(9*ep^2) - (371*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/(648*ep) + (175*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/(216*ep) - (7*as^2*CF*ep*nf*Pi^2*PlusD[zb, 0])/54 - (6929*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 0])/1458 + (80497*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 0])/7776 - (91*as^2*CF*ep^2*nf*Pi^2*PlusD[zb, 0])/324 - (1772327*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 0])/139968 + (1424965*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 0])/46656 - (140*as^2*CF*ep^3*nf*Pi^2*PlusD[zb, 0])/243 - (847*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 0])/729 + (77*as^3*CF*nf^2*Pi^2*PlusD[zb, 0])/648 + (11*as^3*CF*nf^2*Pi^2*PlusD[zb, 0])/(216*ep) + (187*as^3*CF*ep*nf^2*Pi^2*PlusD[zb, 0])/648 + (4015*as^3*CF*ep^2*nf^2*Pi^2*PlusD[zb, 0])/5832 - (55*as^3*CA^2*CF*Pi^4*PlusD[zb, 0])/432 + (3331*as^3*CA*CF^2*Pi^4*PlusD[zb, 0])/4320 + (73*as^3*CF^3*Pi^4*PlusD[zb, 0])/720 - (11*as^3*CA^2*CF*Pi^4*PlusD[zb, 0])/(1080*ep) - (47*as^3*CA*CF^2*Pi^4*PlusD[zb, 0])/(360*ep) + (101*as^3*CF^3*Pi^4*PlusD[zb, 0])/(180*ep) - (as^2*CA*CF*ep*Pi^4*PlusD[zb, 0])/36 - (22483*as^3*CA^2*CF*ep*Pi^4*PlusD[zb, 0])/103680 + (19*as^2*CF^2*ep*Pi^4*PlusD[zb, 0])/45 + (18967*as^3*CA*CF^2*ep*Pi^4*PlusD[zb, 0])/10368 + (6787*as^3*CF^3*ep*Pi^4*PlusD[zb, 0])/5760 + (73*as^2*CA*CF*ep^2*Pi^4*PlusD[zb, 0])/1440 - (10957*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 0])/19440 + (49*as^2*CF^2*ep^2*Pi^4*PlusD[zb, 0])/360 + (3471163*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 0])/622080 + (90359*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 0])/23040 + (as*CF*ep^3*Pi^4*PlusD[zb, 0])/48 + (17*as^2*CA*CF*ep^3*Pi^4*PlusD[zb, 0])/720 + (67*as^2*CF^2*ep^3*Pi^4*PlusD[zb, 0])/72 - (as*CF*ep^4*Pi^4*PlusD[zb, 0])/48 + (203*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 0])/4320 + (67*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 0])/45 + (11*as^3*CA*CF*nf*Pi^4*PlusD[zb, 0])/360 - (71*as^3*CF^2*nf*Pi^4*PlusD[zb, 0])/540 + (1637*as^3*CA*CF*ep*nf*Pi^4*PlusD[zb, 0])/25920 - (11389*as^3*CF^2*ep*nf*Pi^4*PlusD[zb, 0])/25920 - (as^2*CF*ep^2*nf*Pi^4*PlusD[zb, 0])/240 + (56267*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 0])/311040 - (240919*as^3*CF^2*ep^2*nf*Pi^4*PlusD[zb, 0])/155520 - (as^2*CF*ep^3*nf*Pi^4*PlusD[zb, 0])/360 - (13*as^2*CF*ep^4*nf*Pi^4*PlusD[zb, 0])/2160 - (139*as^3*CF*ep*nf^2*Pi^4*PlusD[zb, 0])/25920 - (973*as^3*CF*ep^2*nf^2*Pi^4*PlusD[zb, 0])/77760 - (19*as^3*CA^2*CF*ep*Pi^6*PlusD[zb, 0])/27216 - (979*as^3*CA*CF^2*ep*Pi^6*PlusD[zb, 0])/12960 + (10337*as^3*CF^3*ep*Pi^6*PlusD[zb, 0])/7560 - (182599*as^3*CA^2*CF*ep^2*Pi^6*PlusD[zb, 0])/1088640 + (690727*as^3*CA*CF^2*ep^2*Pi^6*PlusD[zb, 0])/241920 - (276917*as^3*CF^3*ep^2*Pi^6*PlusD[zb, 0])/120960 - (715*as^2*CA*CF*ep^3*Pi^6*PlusD[zb, 0])/18144 + (1189*as^2*CF^2*ep^3*Pi^6*PlusD[zb, 0])/3780 + (3817*as^2*CA*CF*ep^4*Pi^6*PlusD[zb, 0])/20160 - (5041*as^2*CF^2*ep^4*Pi^6*PlusD[zb, 0])/15120 + (19*as*CF*ep^5*Pi^6*PlusD[zb, 0])/2880 - (19*as*CF*ep^6*Pi^6*PlusD[zb, 0])/2880 + (11233*as^3*CA*CF*ep^2*nf*Pi^6*PlusD[zb, 0])/544320 - (169*as^3*CF^2*ep^2*nf*Pi^6*PlusD[zb, 0])/405 - (2473*as^2*CF*ep^4*nf*Pi^6*PlusD[zb, 0])/90720 + 2*as*CF*Log[Q2]*PlusD[zb, 0] + (17*as^2*CA*CF*Log[Q2]*PlusD[zb, 0])/9 + (871*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 0])/48 - 10*as^2*CF^2*Log[Q2]*PlusD[zb, 0] - (10627*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 0])/96 + (2703*as^3*CF^3*Log[Q2]*PlusD[zb, 0])/32 + (121*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 0])/(72*ep^2) - (33*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 0])/(4*ep^2) + (27*as^3*CF^3*Log[Q2]*PlusD[zb, 0])/(4*ep^2) + (11*as^2*CA*CF*Log[Q2]*PlusD[zb, 0])/(6*ep) + (158*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 0])/(27*ep) - (6*as^2*CF^2*Log[Q2]*PlusD[zb, 0])/ep - (547*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 0])/(16*ep) + (459*as^3*CF^3*Log[Q2]*PlusD[zb, 0])/(16*ep) - 2*as*CF*ep*Log[Q2]*PlusD[zb, 0] + (203*as^2*CA*CF*ep*Log[Q2]*PlusD[zb, 0])/54 + (417851*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 0])/7776 - 16*as^2*CF^2*ep*Log[Q2]*PlusD[zb, 0] - (192511*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 0])/576 + (14157*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 0])/64 + (608*as^2*CA*CF*ep^2*Log[Q2]*PlusD[zb, 0])/81 + (7278895*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 0])/46656 - 32*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 0] - (3395335*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 0])/3456 + (70791*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 0])/128 + (3646*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 0])/243 - 64*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 0] + (21872*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 0])/729 - 128*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 0] - (2*as^2*CF*nf*Log[Q2]*PlusD[zb, 0])/9 - (275*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0])/54 + (413*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 0])/24 - (11*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0])/(18*ep^2) + (3*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 0])/(2*ep^2) - (as^2*CF*nf*Log[Q2]*PlusD[zb, 0])/(3*ep) - (401*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0])/(216*ep) + (23*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 0])/(4*ep) - (13*as^2*CF*ep*nf*Log[Q2]*PlusD[zb, 0])/27 - (52703*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 0])/3888 + (7193*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 0])/144 - (80*as^2*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0])/81 - (831415*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0])/23328 + (123425*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 0])/864 - (484*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 0])/243 - (2912*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 0])/729 + (17*as^3*CF*nf^2*Log[Q2]*PlusD[zb, 0])/54 + (as^3*CF*nf^2*Log[Q2]*PlusD[zb, 0])/(18*ep^2) + (7*as^3*CF*nf^2*Log[Q2]*PlusD[zb, 0])/(54*ep) + (365*as^3*CF*ep*nf^2*Log[Q2]*PlusD[zb, 0])/486 + (1276*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 0])/729 - (as^2*CA*CF*Pi^2*Log[Q2]*PlusD[zb, 0])/6 - (4265*as^3*CA^2*CF*Pi^2*Log[Q2]*PlusD[zb, 0])/864 - (4*as^2*CF^2*Pi^2*Log[Q2]*PlusD[zb, 0])/3 + (1751*as^3*CA*CF^2*Pi^2*Log[Q2]*PlusD[zb, 0])/144 - (27*as^3*CF^3*Pi^2*Log[Q2]*PlusD[zb, 0])/16 - (2*as^3*CF^3*Pi^2*Log[Q2]*PlusD[zb, 0])/ep^2 - (11*as^3*CA^2*CF*Pi^2*Log[Q2]*PlusD[zb, 0])/(36*ep) - (79*as^3*CA*CF^2*Pi^2*Log[Q2]*PlusD[zb, 0])/(24*ep) + (23*as^3*CF^3*Pi^2*Log[Q2]*PlusD[zb, 0])/(4*ep) - (71*as^2*CA*CF*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/36 - (10825*as^3*CA^2*CF*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/648 + (19*as^2*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/3 + (99139*as^3*CA*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/1728 - (1417*as^3*CF^3*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/64 - (as*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (119*as^2*CA*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/54 - (797101*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/15552 + (25*as^2*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/3 + (2026195*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/10368 - (9085*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/128 + (as*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (1421*as^2*CA*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0])/324 + (40*as^2*CF^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0])/3 - (2128*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0])/243 + (80*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0])/3 + (371*as^3*CA*CF*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/216 - (175*as^3*CF^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/72 + (as^3*CA*CF*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/(18*ep) + (2*as^3*CF^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/(3*ep) + (7*as^2*CF*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/18 + (13405*as^3*CA*CF*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/2592 - (4363*as^3*CF^2*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/432 + (7*as^2*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/27 + (6929*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/486 - (80497*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/2592 + (91*as^2*CF*ep^3*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/162 + (280*as^2*CF*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/243 - (11*as^3*CF*nf^2*Pi^2*Log[Q2]*PlusD[zb, 0])/72 - (77*as^3*CF*ep*nf^2*Pi^2*Log[Q2]*PlusD[zb, 0])/216 - (187*as^3*CF*ep^2*nf^2*Pi^2*Log[Q2]*PlusD[zb, 0])/216 + (11*as^3*CA^2*CF*Pi^4*Log[Q2]*PlusD[zb, 0])/360 + (47*as^3*CA*CF^2*Pi^4*Log[Q2]*PlusD[zb, 0])/120 - (101*as^3*CF^3*Pi^4*Log[Q2]*PlusD[zb, 0])/60 + (55*as^3*CA^2*CF*ep*Pi^4*Log[Q2]*PlusD[zb, 0])/144 - (3331*as^3*CA*CF^2*ep*Pi^4*Log[Q2]*PlusD[zb, 0])/1440 - (73*as^3*CF^3*ep*Pi^4*Log[Q2]*PlusD[zb, 0])/240 + (as^2*CA*CF*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/18 + (22483*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/34560 - (38*as^2*CF^2*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/45 - (18967*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/3456 - (6787*as^3*CF^3*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/1920 - (73*as^2*CA*CF*ep^3*Pi^4*Log[Q2]*PlusD[zb, 0])/720 - (49*as^2*CF^2*ep^3*Pi^4*Log[Q2]*PlusD[zb, 0])/180 - (as*CF*ep^4*Pi^4*Log[Q2]*PlusD[zb, 0])/48 - (17*as^2*CA*CF*ep^4*Pi^4*Log[Q2]*PlusD[zb, 0])/360 - (67*as^2*CF^2*ep^4*Pi^4*Log[Q2]*PlusD[zb, 0])/36 + (as*CF*ep^5*Pi^4*Log[Q2]*PlusD[zb, 0])/48 - (11*as^3*CA*CF*ep*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/120 + (71*as^3*CF^2*ep*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/180 - (1637*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/8640 + (11389*as^3*CF^2*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/8640 + (as^2*CF*ep^3*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/120 + (as^2*CF*ep^4*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/180 + (139*as^3*CF*ep^2*nf^2*Pi^4*Log[Q2]*PlusD[zb, 0])/8640 + (19*as^3*CA^2*CF*ep^2*Pi^6*Log[Q2]*PlusD[zb, 0])/9072 + (979*as^3*CA*CF^2*ep^2*Pi^6*Log[Q2]*PlusD[zb, 0])/4320 - (10337*as^3*CF^3*ep^2*Pi^6*Log[Q2]*PlusD[zb, 0])/2520 + (715*as^2*CA*CF*ep^4*Pi^6*Log[Q2]*PlusD[zb, 0])/9072 - (1189*as^2*CF^2*ep^4*Pi^6*Log[Q2]*PlusD[zb, 0])/1890 - (19*as*CF*ep^6*Pi^6*Log[Q2]*PlusD[zb, 0])/2880 - (11*as^2*CA*CF*Log[Q2]^2*PlusD[zb, 0])/6 - (79*as^3*CA^2*CF*Log[Q2]^2*PlusD[zb, 0])/9 + 6*as^2*CF^2*Log[Q2]^2*PlusD[zb, 0] + (1641*as^3*CA*CF^2*Log[Q2]^2*PlusD[zb, 0])/32 - (1377*as^3*CF^3*Log[Q2]^2*PlusD[zb, 0])/32 - (121*as^3*CA^2*CF*Log[Q2]^2*PlusD[zb, 0])/(48*ep) + (99*as^3*CA*CF^2*Log[Q2]^2*PlusD[zb, 0])/(8*ep) - (81*as^3*CF^3*Log[Q2]^2*PlusD[zb, 0])/(8*ep) - as*CF*ep*Log[Q2]^2*PlusD[zb, 0] - (17*as^2*CA*CF*ep*Log[Q2]^2*PlusD[zb, 0])/9 - (871*as^3*CA^2*CF*ep*Log[Q2]^2*PlusD[zb, 0])/32 + 10*as^2*CF^2*ep*Log[Q2]^2*PlusD[zb, 0] + (10627*as^3*CA*CF^2*ep*Log[Q2]^2*PlusD[zb, 0])/64 - (8109*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 0])/64 + as*CF*ep^2*Log[Q2]^2*PlusD[zb, 0] - (203*as^2*CA*CF*ep^2*Log[Q2]^2*PlusD[zb, 0])/54 - (417851*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 0])/5184 + 16*as^2*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 0] + (192511*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 0])/384 - (42471*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 0])/128 - (608*as^2*CA*CF*ep^3*Log[Q2]^2*PlusD[zb, 0])/81 + 32*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 0] - (3646*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 0])/243 + 64*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 0] + (as^2*CF*nf*Log[Q2]^2*PlusD[zb, 0])/3 + (401*as^3*CA*CF*nf*Log[Q2]^2*PlusD[zb, 0])/144 - (69*as^3*CF^2*nf*Log[Q2]^2*PlusD[zb, 0])/8 + (11*as^3*CA*CF*nf*Log[Q2]^2*PlusD[zb, 0])/(12*ep) - (9*as^3*CF^2*nf*Log[Q2]^2*PlusD[zb, 0])/(4*ep) + (2*as^2*CF*ep*nf*Log[Q2]^2*PlusD[zb, 0])/9 + (275*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 0])/36 - (413*as^3*CF^2*ep*nf*Log[Q2]^2*PlusD[zb, 0])/16 + (13*as^2*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 0])/27 + (52703*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 0])/2592 - (7193*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 0])/96 + (80*as^2*CF*ep^3*nf*Log[Q2]^2*PlusD[zb, 0])/81 + (484*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 0])/243 - (7*as^3*CF*nf^2*Log[Q2]^2*PlusD[zb, 0])/36 - (as^3*CF*nf^2*Log[Q2]^2*PlusD[zb, 0])/(12*ep) - (17*as^3*CF*ep*nf^2*Log[Q2]^2*PlusD[zb, 0])/36 - (365*as^3*CF*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 0])/324 + (11*as^3*CA^2*CF*Pi^2*Log[Q2]^2*PlusD[zb, 0])/24 + (79*as^3*CA*CF^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/16 - (69*as^3*CF^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/8 + (3*as^3*CF^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/ep + (as^2*CA*CF*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/6 + (4265*as^3*CA^2*CF*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/576 + (4*as^2*CF^2*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/3 - (1751*as^3*CA*CF^2*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/96 + (81*as^3*CF^3*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/32 + (71*as^2*CA*CF*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/36 + (10825*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/432 - (19*as^2*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/3 - (99139*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/1152 + (4251*as^3*CF^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/128 + (as*CF*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/4 + (119*as^2*CA*CF*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/54 - (25*as^2*CF^2*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/3 - (as*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0])/4 + (1421*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0])/324 - (40*as^2*CF^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0])/3 - (as^3*CA*CF*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/12 - as^3*CF^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0] - (371*as^3*CA*CF*ep*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/144 + (175*as^3*CF^2*ep*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/48 - (7*as^2*CF*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/18 - (13405*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/1728 + (4363*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/288 - (7*as^2*CF*ep^3*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/27 - (91*as^2*CF*ep^4*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/162 + (11*as^3*CF*ep*nf^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/48 + (77*as^3*CF*ep^2*nf^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/144 - (11*as^3*CA^2*CF*ep*Pi^4*Log[Q2]^2*PlusD[zb, 0])/240 - (47*as^3*CA*CF^2*ep*Pi^4*Log[Q2]^2*PlusD[zb, 0])/80 + (101*as^3*CF^3*ep*Pi^4*Log[Q2]^2*PlusD[zb, 0])/40 - (55*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 0])/96 + (3331*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 0])/960 + (73*as^3*CF^3*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 0])/160 - (as^2*CA*CF*ep^3*Pi^4*Log[Q2]^2*PlusD[zb, 0])/18 + (38*as^2*CF^2*ep^3*Pi^4*Log[Q2]^2*PlusD[zb, 0])/45 + (73*as^2*CA*CF*ep^4*Pi^4*Log[Q2]^2*PlusD[zb, 0])/720 + (49*as^2*CF^2*ep^4*Pi^4*Log[Q2]^2*PlusD[zb, 0])/180 + (as*CF*ep^5*Pi^4*Log[Q2]^2*PlusD[zb, 0])/96 - (as*CF*ep^6*Pi^4*Log[Q2]^2*PlusD[zb, 0])/96 + (11*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2]^2*PlusD[zb, 0])/80 - (71*as^3*CF^2*ep^2*nf*Pi^4*Log[Q2]^2*PlusD[zb, 0])/120 - (as^2*CF*ep^4*nf*Pi^4*Log[Q2]^2*PlusD[zb, 0])/120 + (121*as^3*CA^2*CF*Log[Q2]^3*PlusD[zb, 0])/48 - (99*as^3*CA*CF^2*Log[Q2]^3*PlusD[zb, 0])/8 + (81*as^3*CF^3*Log[Q2]^3*PlusD[zb, 0])/8 + (11*as^2*CA*CF*ep*Log[Q2]^3*PlusD[zb, 0])/9 + (79*as^3*CA^2*CF*ep*Log[Q2]^3*PlusD[zb, 0])/9 - 4*as^2*CF^2*ep*Log[Q2]^3*PlusD[zb, 0] - (1641*as^3*CA*CF^2*ep*Log[Q2]^3*PlusD[zb, 0])/32 + (1377*as^3*CF^3*ep*Log[Q2]^3*PlusD[zb, 0])/32 + (as*CF*ep^2*Log[Q2]^3*PlusD[zb, 0])/3 + (34*as^2*CA*CF*ep^2*Log[Q2]^3*PlusD[zb, 0])/27 + (871*as^3*CA^2*CF*ep^2*Log[Q2]^3*PlusD[zb, 0])/32 - (20*as^2*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 0])/3 - (10627*as^3*CA*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 0])/64 + (8109*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 0])/64 - (as*CF*ep^3*Log[Q2]^3*PlusD[zb, 0])/3 + (203*as^2*CA*CF*ep^3*Log[Q2]^3*PlusD[zb, 0])/81 - (32*as^2*CF^2*ep^3*Log[Q2]^3*PlusD[zb, 0])/3 + (1216*as^2*CA*CF*ep^4*Log[Q2]^3*PlusD[zb, 0])/243 - (64*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 0])/3 - (11*as^3*CA*CF*nf*Log[Q2]^3*PlusD[zb, 0])/12 + (9*as^3*CF^2*nf*Log[Q2]^3*PlusD[zb, 0])/4 - (2*as^2*CF*ep*nf*Log[Q2]^3*PlusD[zb, 0])/9 - (401*as^3*CA*CF*ep*nf*Log[Q2]^3*PlusD[zb, 0])/144 + (69*as^3*CF^2*ep*nf*Log[Q2]^3*PlusD[zb, 0])/8 - (4*as^2*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 0])/27 - (275*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 0])/36 + (413*as^3*CF^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 0])/16 - (26*as^2*CF*ep^3*nf*Log[Q2]^3*PlusD[zb, 0])/81 - (160*as^2*CF*ep^4*nf*Log[Q2]^3*PlusD[zb, 0])/243 + (as^3*CF*nf^2*Log[Q2]^3*PlusD[zb, 0])/12 + (7*as^3*CF*ep*nf^2*Log[Q2]^3*PlusD[zb, 0])/36 + (17*as^3*CF*ep^2*nf^2*Log[Q2]^3*PlusD[zb, 0])/36 - 3*as^3*CF^3*Pi^2*Log[Q2]^3*PlusD[zb, 0] - (11*as^3*CA^2*CF*ep*Pi^2*Log[Q2]^3*PlusD[zb, 0])/24 - (79*as^3*CA*CF^2*ep*Pi^2*Log[Q2]^3*PlusD[zb, 0])/16 + (69*as^3*CF^3*ep*Pi^2*Log[Q2]^3*PlusD[zb, 0])/8 - (as^2*CA*CF*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/9 - (4265*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/576 - (8*as^2*CF^2*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/9 + (1751*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/96 - (81*as^3*CF^3*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/32 - (71*as^2*CA*CF*ep^3*Pi^2*Log[Q2]^3*PlusD[zb, 0])/54 + (38*as^2*CF^2*ep^3*Pi^2*Log[Q2]^3*PlusD[zb, 0])/9 - (as*CF*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 - (119*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 0])/81 + (50*as^2*CF^2*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 0])/9 + (as*CF*ep^5*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 + (as^3*CA*CF*ep*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 + as^3*CF^2*ep*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0] + (371*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/144 - (175*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/48 + (7*as^2*CF*ep^3*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/27 + (14*as^2*CF*ep^4*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/81 - (11*as^3*CF*ep^2*nf^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/48 + (11*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2]^3*PlusD[zb, 0])/240 + (47*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2]^3*PlusD[zb, 0])/80 - (101*as^3*CF^3*ep^2*Pi^4*Log[Q2]^3*PlusD[zb, 0])/40 + (as^2*CA*CF*ep^4*Pi^4*Log[Q2]^3*PlusD[zb, 0])/27 - (76*as^2*CF^2*ep^4*Pi^4*Log[Q2]^3*PlusD[zb, 0])/135 - (as*CF*ep^6*Pi^4*Log[Q2]^3*PlusD[zb, 0])/288 - (121*as^3*CA^2*CF*ep*Log[Q2]^4*PlusD[zb, 0])/64 + (297*as^3*CA*CF^2*ep*Log[Q2]^4*PlusD[zb, 0])/32 - (243*as^3*CF^3*ep*Log[Q2]^4*PlusD[zb, 0])/32 - (11*as^2*CA*CF*ep^2*Log[Q2]^4*PlusD[zb, 0])/18 - (79*as^3*CA^2*CF*ep^2*Log[Q2]^4*PlusD[zb, 0])/12 + 2*as^2*CF^2*ep^2*Log[Q2]^4*PlusD[zb, 0] + (4923*as^3*CA*CF^2*ep^2*Log[Q2]^4*PlusD[zb, 0])/128 - (4131*as^3*CF^3*ep^2*Log[Q2]^4*PlusD[zb, 0])/128 - (as*CF*ep^3*Log[Q2]^4*PlusD[zb, 0])/12 - (17*as^2*CA*CF*ep^3*Log[Q2]^4*PlusD[zb, 0])/27 + (10*as^2*CF^2*ep^3*Log[Q2]^4*PlusD[zb, 0])/3 + (as*CF*ep^4*Log[Q2]^4*PlusD[zb, 0])/12 - (203*as^2*CA*CF*ep^4*Log[Q2]^4*PlusD[zb, 0])/162 + (16*as^2*CF^2*ep^4*Log[Q2]^4*PlusD[zb, 0])/3 + (11*as^3*CA*CF*ep*nf*Log[Q2]^4*PlusD[zb, 0])/16 - (27*as^3*CF^2*ep*nf*Log[Q2]^4*PlusD[zb, 0])/16 + (as^2*CF*ep^2*nf*Log[Q2]^4*PlusD[zb, 0])/9 + (401*as^3*CA*CF*ep^2*nf*Log[Q2]^4*PlusD[zb, 0])/192 - (207*as^3*CF^2*ep^2*nf*Log[Q2]^4*PlusD[zb, 0])/32 + (2*as^2*CF*ep^3*nf*Log[Q2]^4*PlusD[zb, 0])/27 + (13*as^2*CF*ep^4*nf*Log[Q2]^4*PlusD[zb, 0])/81 - (as^3*CF*ep*nf^2*Log[Q2]^4*PlusD[zb, 0])/16 - (7*as^3*CF*ep^2*nf^2*Log[Q2]^4*PlusD[zb, 0])/48 + (9*as^3*CF^3*ep*Pi^2*Log[Q2]^4*PlusD[zb, 0])/4 + (11*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 0])/32 + (237*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 0])/64 - (207*as^3*CF^3*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 0])/32 + (as^2*CA*CF*ep^3*Pi^2*Log[Q2]^4*PlusD[zb, 0])/18 + (4*as^2*CF^2*ep^3*Pi^2*Log[Q2]^4*PlusD[zb, 0])/9 + (71*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^4*PlusD[zb, 0])/108 - (19*as^2*CF^2*ep^4*Pi^2*Log[Q2]^4*PlusD[zb, 0])/9 + (as*CF*ep^5*Pi^2*Log[Q2]^4*PlusD[zb, 0])/48 - (as*CF*ep^6*Pi^2*Log[Q2]^4*PlusD[zb, 0])/48 - (as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^4*PlusD[zb, 0])/16 - (3*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]^4*PlusD[zb, 0])/4 - (7*as^2*CF*ep^4*nf*Pi^2*Log[Q2]^4*PlusD[zb, 0])/54 + (363*as^3*CA^2*CF*ep^2*Log[Q2]^5*PlusD[zb, 0])/320 - (891*as^3*CA*CF^2*ep^2*Log[Q2]^5*PlusD[zb, 0])/160 + (729*as^3*CF^3*ep^2*Log[Q2]^5*PlusD[zb, 0])/160 + (11*as^2*CA*CF*ep^3*Log[Q2]^5*PlusD[zb, 0])/45 - (4*as^2*CF^2*ep^3*Log[Q2]^5*PlusD[zb, 0])/5 + (as*CF*ep^4*Log[Q2]^5*PlusD[zb, 0])/60 + (34*as^2*CA*CF*ep^4*Log[Q2]^5*PlusD[zb, 0])/135 - (4*as^2*CF^2*ep^4*Log[Q2]^5*PlusD[zb, 0])/3 - (as*CF*ep^5*Log[Q2]^5*PlusD[zb, 0])/60 - (33*as^3*CA*CF*ep^2*nf*Log[Q2]^5*PlusD[zb, 0])/80 + (81*as^3*CF^2*ep^2*nf*Log[Q2]^5*PlusD[zb, 0])/80 - (2*as^2*CF*ep^3*nf*Log[Q2]^5*PlusD[zb, 0])/45 - (4*as^2*CF*ep^4*nf*Log[Q2]^5*PlusD[zb, 0])/135 + (3*as^3*CF*ep^2*nf^2*Log[Q2]^5*PlusD[zb, 0])/80 - (27*as^3*CF^3*ep^2*Pi^2*Log[Q2]^5*PlusD[zb, 0])/20 - (as^2*CA*CF*ep^4*Pi^2*Log[Q2]^5*PlusD[zb, 0])/45 - (8*as^2*CF^2*ep^4*Pi^2*Log[Q2]^5*PlusD[zb, 0])/45 - (as*CF*ep^6*Pi^2*Log[Q2]^5*PlusD[zb, 0])/240 - (11*as^2*CA*CF*ep^4*Log[Q2]^6*PlusD[zb, 0])/135 + (4*as^2*CF^2*ep^4*Log[Q2]^6*PlusD[zb, 0])/15 - (as*CF*ep^5*Log[Q2]^6*PlusD[zb, 0])/360 + (as*CF*ep^6*Log[Q2]^6*PlusD[zb, 0])/360 + (2*as^2*CF*ep^4*nf*Log[Q2]^6*PlusD[zb, 0])/135 + (as*CF*ep^6*Log[Q2]^7*PlusD[zb, 0])/2520 + 4*as*CF*PlusD[zb, 1] + (34*as^2*CA*CF*PlusD[zb, 1])/9 + (871*as^3*CA^2*CF*PlusD[zb, 1])/24 - 10*as^2*CF^2*PlusD[zb, 1] - (112295*as^3*CA*CF^2*PlusD[zb, 1])/1296 + (389*as^3*CF^3*PlusD[zb, 1])/16 + (11*as^3*CA*CF^2*PlusD[zb, 1])/(3*ep^3) - (6*as^3*CF^3*PlusD[zb, 1])/ep^3 + (121*as^3*CA^2*CF*PlusD[zb, 1])/(36*ep^2) + (4*as^2*CF^2*PlusD[zb, 1])/ep^2 - (161*as^3*CA*CF^2*PlusD[zb, 1])/(36*ep^2) - (11*as^3*CF^3*PlusD[zb, 1])/(2*ep^2) + (11*as^2*CA*CF*PlusD[zb, 1])/(3*ep) + (316*as^3*CA^2*CF*PlusD[zb, 1])/(27*ep) - (10*as^2*CF^2*PlusD[zb, 1])/ep - (5495*as^3*CA*CF^2*PlusD[zb, 1])/(216*ep) + (25*as^3*CF^3*PlusD[zb, 1])/(8*ep) - 4*as*CF*ep*PlusD[zb, 1] + (203*as^2*CA*CF*ep*PlusD[zb, 1])/27 + (417851*as^3*CA^2*CF*ep*PlusD[zb, 1])/3888 - 16*as^2*CF^2*ep*PlusD[zb, 1] - (2049335*as^3*CA*CF^2*ep*PlusD[zb, 1])/7776 + (2671*as^3*CF^3*ep*PlusD[zb, 1])/32 + (1216*as^2*CA*CF*ep^2*PlusD[zb, 1])/81 + (7278895*as^3*CA^2*CF*ep^2*PlusD[zb, 1])/23328 - 32*as^2*CF^2*ep^2*PlusD[zb, 1] - (35759615*as^3*CA*CF^2*ep^2*PlusD[zb, 1])/46656 + (15405*as^3*CF^3*ep^2*PlusD[zb, 1])/64 + (7292*as^2*CA*CF*ep^3*PlusD[zb, 1])/243 - 64*as^2*CF^2*ep^3*PlusD[zb, 1] + (43744*as^2*CA*CF*ep^4*PlusD[zb, 1])/729 - 128*as^2*CF^2*ep^4*PlusD[zb, 1] - (4*as^2*CF*nf*PlusD[zb, 1])/9 - (275*as^3*CA*CF*nf*PlusD[zb, 1])/27 + (2011*as^3*CF^2*nf*PlusD[zb, 1])/162 - (2*as^3*CF^2*nf*PlusD[zb, 1])/(3*ep^3) - (11*as^3*CA*CF*nf*PlusD[zb, 1])/(9*ep^2) + (19*as^3*CF^2*nf*PlusD[zb, 1])/(18*ep^2) - (2*as^2*CF*nf*PlusD[zb, 1])/(3*ep) - (401*as^3*CA*CF*nf*PlusD[zb, 1])/(108*ep) + (118*as^3*CF^2*nf*PlusD[zb, 1])/(27*ep) - (26*as^2*CF*ep*nf*PlusD[zb, 1])/27 - (52703*as^3*CA*CF*ep*nf*PlusD[zb, 1])/1944 + (16253*as^3*CF^2*ep*nf*PlusD[zb, 1])/486 - (160*as^2*CF*ep^2*nf*PlusD[zb, 1])/81 - (831415*as^3*CA*CF*ep^2*nf*PlusD[zb, 1])/11664 + (254309*as^3*CF^2*ep^2*nf*PlusD[zb, 1])/2916 - (968*as^2*CF*ep^3*nf*PlusD[zb, 1])/243 - (5824*as^2*CF*ep^4*nf*PlusD[zb, 1])/729 + (17*as^3*CF*nf^2*PlusD[zb, 1])/27 + (as^3*CF*nf^2*PlusD[zb, 1])/(9*ep^2) + (7*as^3*CF*nf^2*PlusD[zb, 1])/(27*ep) + (365*as^3*CF*ep*nf^2*PlusD[zb, 1])/243 + (2552*as^3*CF*ep^2*nf^2*PlusD[zb, 1])/729 - (as^2*CA*CF*Pi^2*PlusD[zb, 1])/3 - (4265*as^3*CA^2*CF*Pi^2*PlusD[zb, 1])/432 - 6*as^2*CF^2*Pi^2*PlusD[zb, 1] + (457*as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/432 + (131*as^3*CF^3*Pi^2*PlusD[zb, 1])/8 - (as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/(3*ep^2) - (16*as^3*CF^3*Pi^2*PlusD[zb, 1])/(3*ep^2) - (11*as^3*CA^2*CF*Pi^2*PlusD[zb, 1])/(18*ep) - (487*as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/(36*ep) + (55*as^3*CF^3*Pi^2*PlusD[zb, 1])/(3*ep) - (71*as^2*CA*CF*ep*Pi^2*PlusD[zb, 1])/18 - (10825*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 1])/324 + 11*as^2*CF^2*ep*Pi^2*PlusD[zb, 1] + (83647*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 1])/2592 + (1271*as^3*CF^3*ep*Pi^2*PlusD[zb, 1])/96 - as*CF*ep^2*Pi^2*PlusD[zb, 1] - (119*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 1])/27 - (797101*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 1])/7776 + (25*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 1])/3 + (2046415*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 1])/15552 + (1667*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 1])/192 + as*CF*ep^3*Pi^2*PlusD[zb, 1] - (1421*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 1])/162 + (40*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 1])/3 - (4256*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 1])/243 + (80*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 1])/3 + (371*as^3*CA*CF*nf*Pi^2*PlusD[zb, 1])/108 - (227*as^3*CF^2*nf*Pi^2*PlusD[zb, 1])/216 + (as^3*CA*CF*nf*Pi^2*PlusD[zb, 1])/(9*ep) + (47*as^3*CF^2*nf*Pi^2*PlusD[zb, 1])/(18*ep) + (7*as^2*CF*ep*nf*Pi^2*PlusD[zb, 1])/9 + (13405*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 1])/1296 - (491*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 1])/81 + (14*as^2*CF*ep^2*nf*Pi^2*PlusD[zb, 1])/27 + (6929*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 1])/243 - (35045*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 1])/1944 + (91*as^2*CF*ep^3*nf*Pi^2*PlusD[zb, 1])/81 + (560*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 1])/243 - (11*as^3*CF*nf^2*Pi^2*PlusD[zb, 1])/36 - (77*as^3*CF*ep*nf^2*Pi^2*PlusD[zb, 1])/108 - (187*as^3*CF*ep^2*nf^2*Pi^2*PlusD[zb, 1])/108 + (11*as^3*CA^2*CF*Pi^4*PlusD[zb, 1])/180 + (16*as^3*CA*CF^2*Pi^4*PlusD[zb, 1])/15 - (287*as^3*CF^3*Pi^4*PlusD[zb, 1])/90 + (55*as^3*CA^2*CF*ep*Pi^4*PlusD[zb, 1])/72 - (12221*as^3*CA*CF^2*ep*Pi^4*PlusD[zb, 1])/4320 - (1709*as^3*CF^3*ep*Pi^4*PlusD[zb, 1])/720 + (as^2*CA*CF*ep^2*Pi^4*PlusD[zb, 1])/9 + (22483*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 1])/17280 - (17*as^2*CF^2*ep^2*Pi^4*PlusD[zb, 1])/18 - (323617*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 1])/51840 - (27127*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 1])/2880 - (73*as^2*CA*CF*ep^3*Pi^4*PlusD[zb, 1])/360 - (31*as^2*CF^2*ep^3*Pi^4*PlusD[zb, 1])/180 - (as*CF*ep^4*Pi^4*PlusD[zb, 1])/24 - (17*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 1])/180 - (67*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 1])/36 + (as*CF*ep^5*Pi^4*PlusD[zb, 1])/24 - (11*as^3*CA*CF*ep*nf*Pi^4*PlusD[zb, 1])/60 + (143*as^3*CF^2*ep*nf*Pi^4*PlusD[zb, 1])/432 - (1637*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 1])/4320 + (33971*as^3*CF^2*ep^2*nf*Pi^4*PlusD[zb, 1])/25920 + (as^2*CF*ep^3*nf*Pi^4*PlusD[zb, 1])/60 + (as^2*CF*ep^4*nf*Pi^4*PlusD[zb, 1])/90 + (139*as^3*CF*ep^2*nf^2*Pi^4*PlusD[zb, 1])/4320 + (19*as^3*CA^2*CF*ep^2*Pi^6*PlusD[zb, 1])/4536 + (81829*as^3*CA*CF^2*ep^2*Pi^6*PlusD[zb, 1])/90720 - (69439*as^3*CF^3*ep^2*Pi^6*PlusD[zb, 1])/7560 + (715*as^2*CA*CF*ep^4*Pi^6*PlusD[zb, 1])/4536 - (77*as^2*CF^2*ep^4*Pi^6*PlusD[zb, 1])/60 - (19*as*CF*ep^6*Pi^6*PlusD[zb, 1])/1440 - (22*as^2*CA*CF*Log[Q2]*PlusD[zb, 1])/3 - (316*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 1])/9 + 20*as^2*CF^2*Log[Q2]*PlusD[zb, 1] + (5495*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 1])/72 - (75*as^3*CF^3*Log[Q2]*PlusD[zb, 1])/8 - (11*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 1])/ep^2 + (18*as^3*CF^3*Log[Q2]*PlusD[zb, 1])/ep^2 - (121*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 1])/(12*ep) - (8*as^2*CF^2*Log[Q2]*PlusD[zb, 1])/ep + (161*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 1])/(12*ep) + (33*as^3*CF^3*Log[Q2]*PlusD[zb, 1])/(2*ep) - 4*as*CF*ep*Log[Q2]*PlusD[zb, 1] - (68*as^2*CA*CF*ep*Log[Q2]*PlusD[zb, 1])/9 - (871*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 1])/8 + 20*as^2*CF^2*ep*Log[Q2]*PlusD[zb, 1] + (112295*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 1])/432 - (1167*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 1])/16 + 4*as*CF*ep^2*Log[Q2]*PlusD[zb, 1] - (406*as^2*CA*CF*ep^2*Log[Q2]*PlusD[zb, 1])/27 - (417851*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 1])/1296 + 32*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 1] + (2049335*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 1])/2592 - (8013*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 1])/32 - (2432*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 1])/81 + 64*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 1] - (14584*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 1])/243 + 128*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 1] + (4*as^2*CF*nf*Log[Q2]*PlusD[zb, 1])/3 + (401*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 1])/36 - (118*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 1])/9 + (2*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 1])/ep^2 + (11*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 1])/(3*ep) - (19*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 1])/(6*ep) + (8*as^2*CF*ep*nf*Log[Q2]*PlusD[zb, 1])/9 + (275*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 1])/9 - (2011*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 1])/54 + (52*as^2*CF*ep^2*nf*Log[Q2]*PlusD[zb, 1])/27 + (52703*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 1])/648 - (16253*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 1])/162 + (320*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 1])/81 + (1936*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 1])/243 - (7*as^3*CF*nf^2*Log[Q2]*PlusD[zb, 1])/9 - (as^3*CF*nf^2*Log[Q2]*PlusD[zb, 1])/(3*ep) - (17*as^3*CF*ep*nf^2*Log[Q2]*PlusD[zb, 1])/9 - (365*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 1])/81 + (11*as^3*CA^2*CF*Pi^2*Log[Q2]*PlusD[zb, 1])/6 + (487*as^3*CA*CF^2*Pi^2*Log[Q2]*PlusD[zb, 1])/12 - 55*as^3*CF^3*Pi^2*Log[Q2]*PlusD[zb, 1] + (as^3*CA*CF^2*Pi^2*Log[Q2]*PlusD[zb, 1])/ep + (16*as^3*CF^3*Pi^2*Log[Q2]*PlusD[zb, 1])/ep + (2*as^2*CA*CF*ep*Pi^2*Log[Q2]*PlusD[zb, 1])/3 + (4265*as^3*CA^2*CF*ep*Pi^2*Log[Q2]*PlusD[zb, 1])/144 + 12*as^2*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 1] - (457*as^3*CA*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 1])/144 - (393*as^3*CF^3*ep*Pi^2*Log[Q2]*PlusD[zb, 1])/8 + (71*as^2*CA*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1])/9 + (10825*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1])/108 - 22*as^2*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1] - (83647*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1])/864 - (1271*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1])/32 + as*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 1] + (238*as^2*CA*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 1])/27 - (50*as^2*CF^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 1])/3 - as*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1] + (1421*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1])/81 - (80*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1])/3 - (as^3*CA*CF*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/3 - (47*as^3*CF^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/6 - (371*as^3*CA*CF*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/36 + (227*as^3*CF^2*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/72 - (14*as^2*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/9 - (13405*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/432 + (491*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/27 - (28*as^2*CF*ep^3*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/27 - (182*as^2*CF*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/81 + (11*as^3*CF*ep*nf^2*Pi^2*Log[Q2]*PlusD[zb, 1])/12 + (77*as^3*CF*ep^2*nf^2*Pi^2*Log[Q2]*PlusD[zb, 1])/36 - (11*as^3*CA^2*CF*ep*Pi^4*Log[Q2]*PlusD[zb, 1])/60 - (16*as^3*CA*CF^2*ep*Pi^4*Log[Q2]*PlusD[zb, 1])/5 + (287*as^3*CF^3*ep*Pi^4*Log[Q2]*PlusD[zb, 1])/30 - (55*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2]*PlusD[zb, 1])/24 + (12221*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2]*PlusD[zb, 1])/1440 + (1709*as^3*CF^3*ep^2*Pi^4*Log[Q2]*PlusD[zb, 1])/240 - (2*as^2*CA*CF*ep^3*Pi^4*Log[Q2]*PlusD[zb, 1])/9 + (17*as^2*CF^2*ep^3*Pi^4*Log[Q2]*PlusD[zb, 1])/9 + (73*as^2*CA*CF*ep^4*Pi^4*Log[Q2]*PlusD[zb, 1])/180 + (31*as^2*CF^2*ep^4*Pi^4*Log[Q2]*PlusD[zb, 1])/90 + (as*CF*ep^5*Pi^4*Log[Q2]*PlusD[zb, 1])/24 - (as*CF*ep^6*Pi^4*Log[Q2]*PlusD[zb, 1])/24 + (11*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 1])/20 - (143*as^3*CF^2*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 1])/144 - (as^2*CF*ep^4*nf*Pi^4*Log[Q2]*PlusD[zb, 1])/30 + (121*as^3*CA^2*CF*Log[Q2]^2*PlusD[zb, 1])/8 + 8*as^2*CF^2*Log[Q2]^2*PlusD[zb, 1] - (161*as^3*CA*CF^2*Log[Q2]^2*PlusD[zb, 1])/8 - (99*as^3*CF^3*Log[Q2]^2*PlusD[zb, 1])/4 + (33*as^3*CA*CF^2*Log[Q2]^2*PlusD[zb, 1])/(2*ep) - (27*as^3*CF^3*Log[Q2]^2*PlusD[zb, 1])/ep + (22*as^2*CA*CF*ep*Log[Q2]^2*PlusD[zb, 1])/3 + (158*as^3*CA^2*CF*ep*Log[Q2]^2*PlusD[zb, 1])/3 - 20*as^2*CF^2*ep*Log[Q2]^2*PlusD[zb, 1] - (5495*as^3*CA*CF^2*ep*Log[Q2]^2*PlusD[zb, 1])/48 + (225*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 1])/16 + 2*as*CF*ep^2*Log[Q2]^2*PlusD[zb, 1] + (68*as^2*CA*CF*ep^2*Log[Q2]^2*PlusD[zb, 1])/9 + (2613*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 1])/16 - 20*as^2*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 1] - (112295*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 1])/288 + (3501*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 1])/32 - 2*as*CF*ep^3*Log[Q2]^2*PlusD[zb, 1] + (406*as^2*CA*CF*ep^3*Log[Q2]^2*PlusD[zb, 1])/27 - 32*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 1] + (2432*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 1])/81 - 64*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 1] - (11*as^3*CA*CF*nf*Log[Q2]^2*PlusD[zb, 1])/2 + (19*as^3*CF^2*nf*Log[Q2]^2*PlusD[zb, 1])/4 - (3*as^3*CF^2*nf*Log[Q2]^2*PlusD[zb, 1])/ep - (4*as^2*CF*ep*nf*Log[Q2]^2*PlusD[zb, 1])/3 - (401*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 1])/24 + (59*as^3*CF^2*ep*nf*Log[Q2]^2*PlusD[zb, 1])/3 - (8*as^2*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 1])/9 - (275*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 1])/6 + (2011*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 1])/36 - (52*as^2*CF*ep^3*nf*Log[Q2]^2*PlusD[zb, 1])/27 - (320*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 1])/81 + (as^3*CF*nf^2*Log[Q2]^2*PlusD[zb, 1])/2 + (7*as^3*CF*ep*nf^2*Log[Q2]^2*PlusD[zb, 1])/6 + (17*as^3*CF*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 1])/6 - (3*as^3*CA*CF^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 - 24*as^3*CF^3*Pi^2*Log[Q2]^2*PlusD[zb, 1] - (11*as^3*CA^2*CF*ep*Pi^2*Log[Q2]^2*PlusD[zb, 1])/4 - (487*as^3*CA*CF^2*ep*Pi^2*Log[Q2]^2*PlusD[zb, 1])/8 + (165*as^3*CF^3*ep*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 - (2*as^2*CA*CF*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/3 - (4265*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/96 - 12*as^2*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1] + (457*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/96 + (1179*as^3*CF^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/16 - (71*as^2*CA*CF*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 1])/9 + 22*as^2*CF^2*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 1] - (as*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 - (238*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 1])/27 + (50*as^2*CF^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 1])/3 + (as*CF*ep^5*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 + (as^3*CA*CF*ep*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 + (47*as^3*CF^2*ep*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/4 + (371*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/24 - (227*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/48 + (14*as^2*CF*ep^3*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/9 + (28*as^2*CF*ep^4*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/27 - (11*as^3*CF*ep^2*nf^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/8 + (11*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 1])/40 + (24*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 1])/5 - (287*as^3*CF^3*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 1])/20 + (2*as^2*CA*CF*ep^4*Pi^4*Log[Q2]^2*PlusD[zb, 1])/9 - (17*as^2*CF^2*ep^4*Pi^4*Log[Q2]^2*PlusD[zb, 1])/9 - (as*CF*ep^6*Pi^4*Log[Q2]^2*PlusD[zb, 1])/48 - (33*as^3*CA*CF^2*Log[Q2]^3*PlusD[zb, 1])/2 + 27*as^3*CF^3*Log[Q2]^3*PlusD[zb, 1] - (121*as^3*CA^2*CF*ep*Log[Q2]^3*PlusD[zb, 1])/8 - (16*as^2*CF^2*ep*Log[Q2]^3*PlusD[zb, 1])/3 + (161*as^3*CA*CF^2*ep*Log[Q2]^3*PlusD[zb, 1])/8 + (99*as^3*CF^3*ep*Log[Q2]^3*PlusD[zb, 1])/4 - (44*as^2*CA*CF*ep^2*Log[Q2]^3*PlusD[zb, 1])/9 - (158*as^3*CA^2*CF*ep^2*Log[Q2]^3*PlusD[zb, 1])/3 + (40*as^2*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 1])/3 + (5495*as^3*CA*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 1])/48 - (225*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 1])/16 - (2*as*CF*ep^3*Log[Q2]^3*PlusD[zb, 1])/3 - (136*as^2*CA*CF*ep^3*Log[Q2]^3*PlusD[zb, 1])/27 + (40*as^2*CF^2*ep^3*Log[Q2]^3*PlusD[zb, 1])/3 + (2*as*CF*ep^4*Log[Q2]^3*PlusD[zb, 1])/3 - (812*as^2*CA*CF*ep^4*Log[Q2]^3*PlusD[zb, 1])/81 + (64*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 1])/3 + 3*as^3*CF^2*nf*Log[Q2]^3*PlusD[zb, 1] + (11*as^3*CA*CF*ep*nf*Log[Q2]^3*PlusD[zb, 1])/2 - (19*as^3*CF^2*ep*nf*Log[Q2]^3*PlusD[zb, 1])/4 + (8*as^2*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 1])/9 + (401*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 1])/24 - (59*as^3*CF^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 1])/3 + (16*as^2*CF*ep^3*nf*Log[Q2]^3*PlusD[zb, 1])/27 + (104*as^2*CF*ep^4*nf*Log[Q2]^3*PlusD[zb, 1])/81 - (as^3*CF*ep*nf^2*Log[Q2]^3*PlusD[zb, 1])/2 - (7*as^3*CF*ep^2*nf^2*Log[Q2]^3*PlusD[zb, 1])/6 + (3*as^3*CA*CF^2*ep*Pi^2*Log[Q2]^3*PlusD[zb, 1])/2 + 24*as^3*CF^3*ep*Pi^2*Log[Q2]^3*PlusD[zb, 1] + (11*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 1])/4 + (487*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 1])/8 - (165*as^3*CF^3*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 1])/2 + (4*as^2*CA*CF*ep^3*Pi^2*Log[Q2]^3*PlusD[zb, 1])/9 + 8*as^2*CF^2*ep^3*Pi^2*Log[Q2]^3*PlusD[zb, 1] + (142*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 1])/27 - (44*as^2*CF^2*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 1])/3 + (as*CF*ep^5*Pi^2*Log[Q2]^3*PlusD[zb, 1])/6 - (as*CF*ep^6*Pi^2*Log[Q2]^3*PlusD[zb, 1])/6 - (as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^3*PlusD[zb, 1])/2 - (47*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]^3*PlusD[zb, 1])/4 - (28*as^2*CF*ep^4*nf*Pi^2*Log[Q2]^3*PlusD[zb, 1])/27 + (99*as^3*CA*CF^2*ep*Log[Q2]^4*PlusD[zb, 1])/8 - (81*as^3*CF^3*ep*Log[Q2]^4*PlusD[zb, 1])/4 + (363*as^3*CA^2*CF*ep^2*Log[Q2]^4*PlusD[zb, 1])/32 + (8*as^2*CF^2*ep^2*Log[Q2]^4*PlusD[zb, 1])/3 - (483*as^3*CA*CF^2*ep^2*Log[Q2]^4*PlusD[zb, 1])/32 - (297*as^3*CF^3*ep^2*Log[Q2]^4*PlusD[zb, 1])/16 + (22*as^2*CA*CF*ep^3*Log[Q2]^4*PlusD[zb, 1])/9 - (20*as^2*CF^2*ep^3*Log[Q2]^4*PlusD[zb, 1])/3 + (as*CF*ep^4*Log[Q2]^4*PlusD[zb, 1])/6 + (68*as^2*CA*CF*ep^4*Log[Q2]^4*PlusD[zb, 1])/27 - (20*as^2*CF^2*ep^4*Log[Q2]^4*PlusD[zb, 1])/3 - (as*CF*ep^5*Log[Q2]^4*PlusD[zb, 1])/6 - (9*as^3*CF^2*ep*nf*Log[Q2]^4*PlusD[zb, 1])/4 - (33*as^3*CA*CF*ep^2*nf*Log[Q2]^4*PlusD[zb, 1])/8 + (57*as^3*CF^2*ep^2*nf*Log[Q2]^4*PlusD[zb, 1])/16 - (4*as^2*CF*ep^3*nf*Log[Q2]^4*PlusD[zb, 1])/9 - (8*as^2*CF*ep^4*nf*Log[Q2]^4*PlusD[zb, 1])/27 + (3*as^3*CF*ep^2*nf^2*Log[Q2]^4*PlusD[zb, 1])/8 - (9*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 1])/8 - 18*as^3*CF^3*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 1] - (2*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^4*PlusD[zb, 1])/9 - 4*as^2*CF^2*ep^4*Pi^2*Log[Q2]^4*PlusD[zb, 1] - (as*CF*ep^6*Pi^2*Log[Q2]^4*PlusD[zb, 1])/24 - (297*as^3*CA*CF^2*ep^2*Log[Q2]^5*PlusD[zb, 1])/40 + (243*as^3*CF^3*ep^2*Log[Q2]^5*PlusD[zb, 1])/20 - (16*as^2*CF^2*ep^3*Log[Q2]^5*PlusD[zb, 1])/15 - (44*as^2*CA*CF*ep^4*Log[Q2]^5*PlusD[zb, 1])/45 + (8*as^2*CF^2*ep^4*Log[Q2]^5*PlusD[zb, 1])/3 - (as*CF*ep^5*Log[Q2]^5*PlusD[zb, 1])/30 + (as*CF*ep^6*Log[Q2]^5*PlusD[zb, 1])/30 + (27*as^3*CF^2*ep^2*nf*Log[Q2]^5*PlusD[zb, 1])/20 + (8*as^2*CF*ep^4*nf*Log[Q2]^5*PlusD[zb, 1])/45 + (16*as^2*CF^2*ep^4*Log[Q2]^6*PlusD[zb, 1])/45 + (as*CF*ep^6*Log[Q2]^6*PlusD[zb, 1])/180 - (22*as^2*CA*CF*PlusD[zb, 2])/3 - (316*as^3*CA^2*CF*PlusD[zb, 2])/9 + 18*as^2*CF^2*PlusD[zb, 2] + (467*as^3*CA*CF^2*PlusD[zb, 2])/24 + (231*as^3*CF^3*PlusD[zb, 2])/8 - (4*as^3*CF^3*PlusD[zb, 2])/ep^3 - (33*as^3*CA*CF^2*PlusD[zb, 2])/(2*ep^2) + (22*as^3*CF^3*PlusD[zb, 2])/ep^2 - (121*as^3*CA^2*CF*PlusD[zb, 2])/(12*ep) - (12*as^2*CF^2*PlusD[zb, 2])/ep - (13*as^3*CA*CF^2*PlusD[zb, 2])/(4*ep) + (51*as^3*CF^3*PlusD[zb, 2])/(2*ep) - 4*as*CF*ep*PlusD[zb, 2] - (68*as^2*CA*CF*ep*PlusD[zb, 2])/9 - (871*as^3*CA^2*CF*ep*PlusD[zb, 2])/8 + 10*as^2*CF^2*ep*PlusD[zb, 2] + (12935*as^3*CA*CF^2*ep*PlusD[zb, 2])/144 + (635*as^3*CF^3*ep*PlusD[zb, 2])/16 + 4*as*CF*ep^2*PlusD[zb, 2] - (406*as^2*CA*CF*ep^2*PlusD[zb, 2])/27 - (417851*as^3*CA^2*CF*ep^2*PlusD[zb, 2])/1296 + 16*as^2*CF^2*ep^2*PlusD[zb, 2] + (259199*as^3*CA*CF^2*ep^2*PlusD[zb, 2])/864 + (1425*as^3*CF^3*ep^2*PlusD[zb, 2])/32 - (2432*as^2*CA*CF*ep^3*PlusD[zb, 2])/81 + 32*as^2*CF^2*ep^3*PlusD[zb, 2] - (14584*as^2*CA*CF*ep^4*PlusD[zb, 2])/243 + 64*as^2*CF^2*ep^4*PlusD[zb, 2] + (4*as^2*CF*nf*PlusD[zb, 2])/3 + (401*as^3*CA*CF*nf*PlusD[zb, 2])/36 - (23*as^3*CF^2*nf*PlusD[zb, 2])/6 + (3*as^3*CF^2*nf*PlusD[zb, 2])/ep^2 + (11*as^3*CA*CF*nf*PlusD[zb, 2])/(3*ep) - (as^3*CF^2*nf*PlusD[zb, 2])/(2*ep) + (8*as^2*CF*ep*nf*PlusD[zb, 2])/9 + (275*as^3*CA*CF*ep*nf*PlusD[zb, 2])/9 - (359*as^3*CF^2*ep*nf*PlusD[zb, 2])/36 + (52*as^2*CF*ep^2*nf*PlusD[zb, 2])/27 + (52703*as^3*CA*CF*ep^2*nf*PlusD[zb, 2])/648 - (4613*as^3*CF^2*ep^2*nf*PlusD[zb, 2])/216 + (320*as^2*CF*ep^3*nf*PlusD[zb, 2])/81 + (1936*as^2*CF*ep^4*nf*PlusD[zb, 2])/243 - (7*as^3*CF*nf^2*PlusD[zb, 2])/9 - (as^3*CF*nf^2*PlusD[zb, 2])/(3*ep) - (17*as^3*CF*ep*nf^2*PlusD[zb, 2])/9 - (365*as^3*CF*ep^2*nf^2*PlusD[zb, 2])/81 + (11*as^3*CA^2*CF*Pi^2*PlusD[zb, 2])/6 + (3659*as^3*CA*CF^2*Pi^2*PlusD[zb, 2])/72 - (175*as^3*CF^3*Pi^2*PlusD[zb, 2])/3 + (3*as^3*CA*CF^2*Pi^2*PlusD[zb, 2])/(2*ep) + (73*as^3*CF^3*Pi^2*PlusD[zb, 2])/(3*ep) + (2*as^2*CA*CF*ep*Pi^2*PlusD[zb, 2])/3 + (4265*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 2])/144 + (46*as^2*CF^2*ep*Pi^2*PlusD[zb, 2])/3 + (12365*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 2])/432 - (411*as^3*CF^3*ep*Pi^2*PlusD[zb, 2])/8 + (71*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 2])/9 + (10825*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 2])/108 - (61*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 2])/3 + (27725*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 2])/2592 - (6647*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 2])/96 + as*CF*ep^3*Pi^2*PlusD[zb, 2] + (238*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 2])/27 - (25*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 2])/3 - as*CF*ep^4*Pi^2*PlusD[zb, 2] + (1421*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 2])/81 - (40*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 2])/3 - (as^3*CA*CF*nf*Pi^2*PlusD[zb, 2])/3 - (349*as^3*CF^2*nf*Pi^2*PlusD[zb, 2])/36 - (371*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 2])/36 - (415*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 2])/216 - (14*as^2*CF*ep^2*nf*Pi^2*PlusD[zb, 2])/9 - (13405*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 2])/432 + (187*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 2])/648 - (28*as^2*CF*ep^3*nf*Pi^2*PlusD[zb, 2])/27 - (182*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 2])/81 + (11*as^3*CF*ep*nf^2*Pi^2*PlusD[zb, 2])/12 + (77*as^3*CF*ep^2*nf^2*Pi^2*PlusD[zb, 2])/36 - (11*as^3*CA^2*CF*ep*Pi^4*PlusD[zb, 2])/60 - (1309*as^3*CA*CF^2*ep*Pi^4*PlusD[zb, 2])/360 + (2363*as^3*CF^3*ep*Pi^4*PlusD[zb, 2])/360 - (55*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 2])/24 + (45949*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 2])/8640 + (5381*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 2])/720 - (2*as^2*CA*CF*ep^3*Pi^4*PlusD[zb, 2])/9 + (103*as^2*CF^2*ep^3*Pi^4*PlusD[zb, 2])/90 + (73*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 2])/180 - (as^2*CF^2*ep^4*Pi^4*PlusD[zb, 2])/36 + (as*CF*ep^5*Pi^4*PlusD[zb, 2])/24 - (as*CF*ep^6*Pi^4*PlusD[zb, 2])/24 + (11*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 2])/20 - (259*as^3*CF^2*ep^2*nf*Pi^4*PlusD[zb, 2])/864 - (as^2*CF*ep^4*nf*Pi^4*PlusD[zb, 2])/30 + (121*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 2])/4 + 24*as^2*CF^2*Log[Q2]*PlusD[zb, 2] + (39*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 2])/4 - (153*as^3*CF^3*Log[Q2]*PlusD[zb, 2])/2 + (12*as^3*CF^3*Log[Q2]*PlusD[zb, 2])/ep^2 + (99*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 2])/(2*ep) - (66*as^3*CF^3*Log[Q2]*PlusD[zb, 2])/ep + (44*as^2*CA*CF*ep*Log[Q2]*PlusD[zb, 2])/3 + (316*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 2])/3 - 36*as^2*CF^2*ep*Log[Q2]*PlusD[zb, 2] - (467*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 2])/8 - (693*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 2])/8 + 4*as*CF*ep^2*Log[Q2]*PlusD[zb, 2] + (136*as^2*CA*CF*ep^2*Log[Q2]*PlusD[zb, 2])/9 + (2613*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 2])/8 - 20*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 2] - (12935*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 2])/48 - (1905*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 2])/16 - 4*as*CF*ep^3*Log[Q2]*PlusD[zb, 2] + (812*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 2])/27 - 32*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 2] + (4864*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 2])/81 - 64*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 2] - 11*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 2] + (3*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 2])/2 - (9*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 2])/ep - (8*as^2*CF*ep*nf*Log[Q2]*PlusD[zb, 2])/3 - (401*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 2])/12 + (23*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 2])/2 - (16*as^2*CF*ep^2*nf*Log[Q2]*PlusD[zb, 2])/9 - (275*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 2])/3 + (359*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 2])/12 - (104*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 2])/27 - (640*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 2])/81 + as^3*CF*nf^2*Log[Q2]*PlusD[zb, 2] + (7*as^3*CF*ep*nf^2*Log[Q2]*PlusD[zb, 2])/3 + (17*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 2])/3 - (9*as^3*CA*CF^2*Pi^2*Log[Q2]*PlusD[zb, 2])/2 - 73*as^3*CF^3*Pi^2*Log[Q2]*PlusD[zb, 2] - (11*as^3*CA^2*CF*ep*Pi^2*Log[Q2]*PlusD[zb, 2])/2 - (3659*as^3*CA*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 2])/24 + 175*as^3*CF^3*ep*Pi^2*Log[Q2]*PlusD[zb, 2] - (4*as^2*CA*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2])/3 - (4265*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2])/48 - (92*as^2*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2])/3 - (12365*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2])/144 + (1233*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2])/8 - (142*as^2*CA*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 2])/9 + (122*as^2*CF^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 2])/3 - as*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 2] - (476*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 2])/27 + (50*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 2])/3 + as*CF*ep^5*Pi^2*Log[Q2]*PlusD[zb, 2] + as^3*CA*CF*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 2] + (349*as^3*CF^2*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/12 + (371*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/12 + (415*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/72 + (28*as^2*CF*ep^3*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/9 + (56*as^2*CF*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/27 - (11*as^3*CF*ep^2*nf^2*Pi^2*Log[Q2]*PlusD[zb, 2])/4 + (11*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2]*PlusD[zb, 2])/20 + (1309*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2]*PlusD[zb, 2])/120 - (2363*as^3*CF^3*ep^2*Pi^4*Log[Q2]*PlusD[zb, 2])/120 + (4*as^2*CA*CF*ep^4*Pi^4*Log[Q2]*PlusD[zb, 2])/9 - (103*as^2*CF^2*ep^4*Pi^4*Log[Q2]*PlusD[zb, 2])/45 - (as*CF*ep^6*Pi^4*Log[Q2]*PlusD[zb, 2])/24 - (297*as^3*CA*CF^2*Log[Q2]^2*PlusD[zb, 2])/4 + 99*as^3*CF^3*Log[Q2]^2*PlusD[zb, 2] - (18*as^3*CF^3*Log[Q2]^2*PlusD[zb, 2])/ep - (363*as^3*CA^2*CF*ep*Log[Q2]^2*PlusD[zb, 2])/8 - 24*as^2*CF^2*ep*Log[Q2]^2*PlusD[zb, 2] - (117*as^3*CA*CF^2*ep*Log[Q2]^2*PlusD[zb, 2])/8 + (459*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 2])/4 - (44*as^2*CA*CF*ep^2*Log[Q2]^2*PlusD[zb, 2])/3 - 158*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 2] + 36*as^2*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 2] + (1401*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 2])/16 + (2079*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 2])/16 - 2*as*CF*ep^3*Log[Q2]^2*PlusD[zb, 2] - (136*as^2*CA*CF*ep^3*Log[Q2]^2*PlusD[zb, 2])/9 + 20*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 2] + 2*as*CF*ep^4*Log[Q2]^2*PlusD[zb, 2] - (812*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 2])/27 + 32*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 2] + (27*as^3*CF^2*nf*Log[Q2]^2*PlusD[zb, 2])/2 + (33*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 2])/2 - (9*as^3*CF^2*ep*nf*Log[Q2]^2*PlusD[zb, 2])/4 + (8*as^2*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 2])/3 + (401*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 2])/8 - (69*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 2])/4 + (16*as^2*CF*ep^3*nf*Log[Q2]^2*PlusD[zb, 2])/9 + (104*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 2])/27 - (3*as^3*CF*ep*nf^2*Log[Q2]^2*PlusD[zb, 2])/2 - (7*as^3*CF*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 2])/2 + (27*as^3*CA*CF^2*ep*Pi^2*Log[Q2]^2*PlusD[zb, 2])/4 + (219*as^3*CF^3*ep*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 + (33*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 2])/4 + (3659*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 2])/16 - (525*as^3*CF^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 + (4*as^2*CA*CF*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 2])/3 + (92*as^2*CF^2*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 2])/3 + (142*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 2])/9 - (122*as^2*CF^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 2])/3 + (as*CF*ep^5*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 - (as*CF*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 - (3*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 - (349*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 2])/8 - (28*as^2*CF*ep^4*nf*Pi^2*Log[Q2]^2*PlusD[zb, 2])/9 + 18*as^3*CF^3*Log[Q2]^3*PlusD[zb, 2] + (297*as^3*CA*CF^2*ep*Log[Q2]^3*PlusD[zb, 2])/4 - 99*as^3*CF^3*ep*Log[Q2]^3*PlusD[zb, 2] + (363*as^3*CA^2*CF*ep^2*Log[Q2]^3*PlusD[zb, 2])/8 + 16*as^2*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 2] + (117*as^3*CA*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 2])/8 - (459*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 2])/4 + (88*as^2*CA*CF*ep^3*Log[Q2]^3*PlusD[zb, 2])/9 - 24*as^2*CF^2*ep^3*Log[Q2]^3*PlusD[zb, 2] + (2*as*CF*ep^4*Log[Q2]^3*PlusD[zb, 2])/3 + (272*as^2*CA*CF*ep^4*Log[Q2]^3*PlusD[zb, 2])/27 - (40*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 2])/3 - (2*as*CF*ep^5*Log[Q2]^3*PlusD[zb, 2])/3 - (27*as^3*CF^2*ep*nf*Log[Q2]^3*PlusD[zb, 2])/2 - (33*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 2])/2 + (9*as^3*CF^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 2])/4 - (16*as^2*CF*ep^3*nf*Log[Q2]^3*PlusD[zb, 2])/9 - (32*as^2*CF*ep^4*nf*Log[Q2]^3*PlusD[zb, 2])/27 + (3*as^3*CF*ep^2*nf^2*Log[Q2]^3*PlusD[zb, 2])/2 - (27*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 2])/4 - (219*as^3*CF^3*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 2])/2 - (8*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 2])/9 - (184*as^2*CF^2*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 2])/9 - (as*CF*ep^6*Pi^2*Log[Q2]^3*PlusD[zb, 2])/6 - (27*as^3*CF^3*ep*Log[Q2]^4*PlusD[zb, 2])/2 - (891*as^3*CA*CF^2*ep^2*Log[Q2]^4*PlusD[zb, 2])/16 + (297*as^3*CF^3*ep^2*Log[Q2]^4*PlusD[zb, 2])/4 - 8*as^2*CF^2*ep^3*Log[Q2]^4*PlusD[zb, 2] - (44*as^2*CA*CF*ep^4*Log[Q2]^4*PlusD[zb, 2])/9 + 12*as^2*CF^2*ep^4*Log[Q2]^4*PlusD[zb, 2] - (as*CF*ep^5*Log[Q2]^4*PlusD[zb, 2])/6 + (as*CF*ep^6*Log[Q2]^4*PlusD[zb, 2])/6 + (81*as^3*CF^2*ep^2*nf*Log[Q2]^4*PlusD[zb, 2])/8 + (8*as^2*CF*ep^4*nf*Log[Q2]^4*PlusD[zb, 2])/9 + (81*as^3*CF^3*ep^2*Log[Q2]^5*PlusD[zb, 2])/10 + (16*as^2*CF^2*ep^4*Log[Q2]^5*PlusD[zb, 2])/5 + (as*CF*ep^6*Log[Q2]^5*PlusD[zb, 2])/30 + (121*as^3*CA^2*CF*PlusD[zb, 3])/6 + (56*as^2*CF^2*PlusD[zb, 3])/3 + (1285*as^3*CA*CF^2*PlusD[zb, 3])/54 - (131*as^3*CF^3*PlusD[zb, 3])/3 + (16*as^3*CF^3*PlusD[zb, 3])/ep^2 + (352*as^3*CA*CF^2*PlusD[zb, 3])/(9*ep) - (44*as^3*CF^3*PlusD[zb, 3])/ep + (88*as^2*CA*CF*ep*PlusD[zb, 3])/9 + (632*as^3*CA^2*CF*ep*PlusD[zb, 3])/9 - (68*as^2*CF^2*ep*PlusD[zb, 3])/3 + (5689*as^3*CA*CF^2*ep*PlusD[zb, 3])/324 - (743*as^3*CF^3*ep*PlusD[zb, 3])/12 + (8*as*CF*ep^2*PlusD[zb, 3])/3 + (272*as^2*CA*CF*ep^2*PlusD[zb, 3])/27 + (871*as^3*CA^2*CF*ep^2*PlusD[zb, 3])/4 - (20*as^2*CF^2*ep^2*PlusD[zb, 3])/3 - (37103*as^3*CA*CF^2*ep^2*PlusD[zb, 3])/1944 - (2683*as^3*CF^3*ep^2*PlusD[zb, 3])/24 - (8*as*CF*ep^3*PlusD[zb, 3])/3 + (1624*as^2*CA*CF*ep^3*PlusD[zb, 3])/81 - (32*as^2*CF^2*ep^3*PlusD[zb, 3])/3 + (9728*as^2*CA*CF*ep^4*PlusD[zb, 3])/243 - (64*as^2*CF^2*ep^4*PlusD[zb, 3])/3 - (22*as^3*CA*CF*nf*PlusD[zb, 3])/3 - (47*as^3*CF^2*nf*PlusD[zb, 3])/27 - (64*as^3*CF^2*nf*PlusD[zb, 3])/(9*ep) - (16*as^2*CF*ep*nf*PlusD[zb, 3])/9 - (401*as^3*CA*CF*ep*nf*PlusD[zb, 3])/18 - (112*as^3*CF^2*ep*nf*PlusD[zb, 3])/81 - (32*as^2*CF*ep^2*nf*PlusD[zb, 3])/27 - (550*as^3*CA*CF*ep^2*nf*PlusD[zb, 3])/9 - (1277*as^3*CF^2*ep^2*nf*PlusD[zb, 3])/243 - (208*as^2*CF*ep^3*nf*PlusD[zb, 3])/81 - (1280*as^2*CF*ep^4*nf*PlusD[zb, 3])/243 + (2*as^3*CF*nf^2*PlusD[zb, 3])/3 + (14*as^3*CF*ep*nf^2*PlusD[zb, 3])/9 + (34*as^3*CF*ep^2*nf^2*PlusD[zb, 3])/9 - (32*as^3*CA*CF^2*Pi^2*PlusD[zb, 3])/9 - (572*as^3*CF^3*Pi^2*PlusD[zb, 3])/9 - (11*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 3])/3 - (3047*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 3])/27 + (1028*as^3*CF^3*ep*Pi^2*PlusD[zb, 3])/9 - (8*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 3])/9 - (4265*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 3])/72 - (68*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 3])/3 - (58205*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 3])/648 + (971*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 3])/12 - (284*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 3])/27 + 26*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 3] - (2*as*CF*ep^4*Pi^2*PlusD[zb, 3])/3 - (952*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 3])/81 + (50*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 3])/9 + (2*as*CF*ep^5*Pi^2*PlusD[zb, 3])/3 + (2*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 3])/3 + (578*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 3])/27 + (371*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 3])/18 + (2887*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 3])/324 + (56*as^2*CF*ep^3*nf*Pi^2*PlusD[zb, 3])/27 + (112*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 3])/81 - (11*as^3*CF*ep^2*nf^2*Pi^2*PlusD[zb, 3])/6 + (11*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 3])/30 + (233*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 3])/30 - (1987*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 3])/270 + (8*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 3])/27 - (139*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 3])/135 - (as*CF*ep^6*Pi^4*PlusD[zb, 3])/36 - (352*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 3])/3 + 132*as^3*CF^3*Log[Q2]*PlusD[zb, 3] - (48*as^3*CF^3*Log[Q2]*PlusD[zb, 3])/ep - (121*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 3])/2 - (112*as^2*CF^2*ep*Log[Q2]*PlusD[zb, 3])/3 - (1285*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 3])/18 + 131*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 3] - (176*as^2*CA*CF*ep^2*Log[Q2]*PlusD[zb, 3])/9 - (632*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 3])/3 + (136*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 3])/3 - (5689*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 3])/108 + (743*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 3])/4 - (8*as*CF*ep^3*Log[Q2]*PlusD[zb, 3])/3 - (544*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 3])/27 + (40*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 3])/3 + (8*as*CF*ep^4*Log[Q2]*PlusD[zb, 3])/3 - (3248*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 3])/81 + (64*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 3])/3 + (64*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 3])/3 + 22*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 3] + (47*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 3])/9 + (32*as^2*CF*ep^2*nf*Log[Q2]*PlusD[zb, 3])/9 + (401*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 3])/6 + (112*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 3])/27 + (64*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 3])/27 + (416*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 3])/81 - 2*as^3*CF*ep*nf^2*Log[Q2]*PlusD[zb, 3] - (14*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 3])/3 + (32*as^3*CA*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + (572*as^3*CF^3*ep*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + 11*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 3] + (3047*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 3])/9 - (1028*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + (16*as^2*CA*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 3])/9 + (136*as^2*CF^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + (568*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 3])/27 - 52*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 3] + (2*as*CF*ep^5*Pi^2*Log[Q2]*PlusD[zb, 3])/3 - (2*as*CF*ep^6*Pi^2*Log[Q2]*PlusD[zb, 3])/3 - 2*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 3] - (578*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 3])/9 - (112*as^2*CF*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 3])/27 + 72*as^3*CF^3*Log[Q2]^2*PlusD[zb, 3] + 176*as^3*CA*CF^2*ep*Log[Q2]^2*PlusD[zb, 3] - 198*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 3] + (363*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 3])/4 + (112*as^2*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 3])/3 + (1285*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 3])/12 - (393*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 3])/2 + (176*as^2*CA*CF*ep^3*Log[Q2]^2*PlusD[zb, 3])/9 - (136*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 3])/3 + (4*as*CF*ep^4*Log[Q2]^2*PlusD[zb, 3])/3 + (544*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 3])/27 - (40*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 3])/3 - (4*as*CF*ep^5*Log[Q2]^2*PlusD[zb, 3])/3 - 32*as^3*CF^2*ep*nf*Log[Q2]^2*PlusD[zb, 3] - 33*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 3] - (47*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 3])/6 - (32*as^2*CF*ep^3*nf*Log[Q2]^2*PlusD[zb, 3])/9 - (64*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 3])/27 + 3*as^3*CF*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 3] - 16*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 3] - 286*as^3*CF^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 3] - (16*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 3])/9 - (136*as^2*CF^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 3])/3 - (as*CF*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 3])/3 - 72*as^3*CF^3*ep*Log[Q2]^3*PlusD[zb, 3] - 176*as^3*CA*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 3] + 198*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 3] - (224*as^2*CF^2*ep^3*Log[Q2]^3*PlusD[zb, 3])/9 - (352*as^2*CA*CF*ep^4*Log[Q2]^3*PlusD[zb, 3])/27 + (272*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 3])/9 - (4*as*CF*ep^5*Log[Q2]^3*PlusD[zb, 3])/9 + (4*as*CF*ep^6*Log[Q2]^3*PlusD[zb, 3])/9 + 32*as^3*CF^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 3] + (64*as^2*CF*ep^4*nf*Log[Q2]^3*PlusD[zb, 3])/27 + 54*as^3*CF^3*ep^2*Log[Q2]^4*PlusD[zb, 3] + (112*as^2*CF^2*ep^4*Log[Q2]^4*PlusD[zb, 3])/9 + (as*CF*ep^6*Log[Q2]^4*PlusD[zb, 3])/9 - (385*as^3*CA*CF^2*PlusD[zb, 4])/6 + (190*as^3*CF^3*PlusD[zb, 4])/3 - (100*as^3*CF^3*PlusD[zb, 4])/(3*ep) - (121*as^3*CA^2*CF*ep*PlusD[zb, 4])/4 - 20*as^2*CF^2*ep*PlusD[zb, 4] - (1819*as^3*CA*CF^2*ep*PlusD[zb, 4])/36 + (97*as^3*CF^3*ep*PlusD[zb, 4])/2 - (88*as^2*CA*CF*ep^2*PlusD[zb, 4])/9 - (316*as^3*CA^2*CF*ep^2*PlusD[zb, 4])/3 + 22*as^2*CF^2*ep^2*PlusD[zb, 4] - (15799*as^3*CA*CF^2*ep^2*PlusD[zb, 4])/216 + (589*as^3*CF^3*ep^2*PlusD[zb, 4])/8 - (4*as*CF*ep^3*PlusD[zb, 4])/3 - (272*as^2*CA*CF*ep^3*PlusD[zb, 4])/27 + (10*as^2*CF^2*ep^3*PlusD[zb, 4])/3 + (4*as*CF*ep^4*PlusD[zb, 4])/3 - (1624*as^2*CA*CF*ep^4*PlusD[zb, 4])/81 + (16*as^2*CF^2*ep^4*PlusD[zb, 4])/3 + (35*as^3*CF^2*nf*PlusD[zb, 4])/3 + 11*as^3*CA*CF*ep*nf*PlusD[zb, 4] + (89*as^3*CF^2*ep*nf*PlusD[zb, 4])/18 + (16*as^2*CF*ep^2*nf*PlusD[zb, 4])/9 + (401*as^3*CA*CF*ep^2*nf*PlusD[zb, 4])/12 + (511*as^3*CF^2*ep^2*nf*PlusD[zb, 4])/54 + (32*as^2*CF*ep^3*nf*PlusD[zb, 4])/27 + (208*as^2*CF*ep^4*nf*PlusD[zb, 4])/81 - as^3*CF*ep*nf^2*PlusD[zb, 4] - (7*as^3*CF*ep^2*nf^2*PlusD[zb, 4])/3 + (35*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 4])/6 + (1009*as^3*CF^3*ep*Pi^2*PlusD[zb, 4])/9 + (11*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 4])/2 + (38723*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 4])/216 - (1489*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 4])/9 + (8*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 4])/9 + (214*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 4])/9 + (284*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 4])/27 - (229*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 4])/9 + (as*CF*ep^5*Pi^2*PlusD[zb, 4])/3 - (as*CF*ep^6*Pi^2*PlusD[zb, 4])/3 - as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 4] - (3661*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 4])/108 - (56*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 4])/27 + 100*as^3*CF^3*Log[Q2]*PlusD[zb, 4] + (385*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 4])/2 - 190*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 4] + (363*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 4])/4 + 40*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 4] + (1819*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 4])/12 - (291*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 4])/2 + (176*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 4])/9 - 44*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 4] + (4*as*CF*ep^4*Log[Q2]*PlusD[zb, 4])/3 + (544*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 4])/27 - (20*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 4])/3 - (4*as*CF*ep^5*Log[Q2]*PlusD[zb, 4])/3 - 35*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 4] - 33*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 4] - (89*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 4])/6 - (32*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 4])/9 - (64*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 4])/27 + 3*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 4] - (35*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 4])/2 - (1009*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 4])/3 - (16*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 4])/9 - (428*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 4])/9 - (as*CF*ep^6*Pi^2*Log[Q2]*PlusD[zb, 4])/3 - 150*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 4] - (1155*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 4])/4 + 285*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 4] - 40*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 4] - (176*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 4])/9 + 44*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 4] - (2*as*CF*ep^5*Log[Q2]^2*PlusD[zb, 4])/3 + (2*as*CF*ep^6*Log[Q2]^2*PlusD[zb, 4])/3 + (105*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 4])/2 + (32*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 4])/9 + 150*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 4] + (80*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 4])/3 + (2*as*CF*ep^6*Log[Q2]^3*PlusD[zb, 4])/9 + 48*as^3*CF^3*PlusD[zb, 5] + (3652*as^3*CA*CF^2*ep*PlusD[zb, 5])/45 - (364*as^3*CF^3*ep*PlusD[zb, 5])/5 + (363*as^3*CA^2*CF*ep^2*PlusD[zb, 5])/10 + (248*as^2*CF^2*ep^2*PlusD[zb, 5])/15 + (19309*as^3*CA*CF^2*ep^2*PlusD[zb, 5])/270 - (611*as^3*CF^3*ep^2*PlusD[zb, 5])/15 + (352*as^2*CA*CF*ep^3*PlusD[zb, 5])/45 - (52*as^2*CF^2*ep^3*PlusD[zb, 5])/3 + (8*as*CF*ep^4*PlusD[zb, 5])/15 + (1088*as^2*CA*CF*ep^4*PlusD[zb, 5])/135 - (4*as^2*CF^2*ep^4*PlusD[zb, 5])/3 - (8*as*CF*ep^5*PlusD[zb, 5])/15 - (664*as^3*CF^2*ep*nf*PlusD[zb, 5])/45 - (66*as^3*CA*CF*ep^2*nf*PlusD[zb, 5])/5 - (1031*as^3*CF^2*ep^2*nf*PlusD[zb, 5])/135 - (64*as^2*CF*ep^3*nf*PlusD[zb, 5])/45 - (128*as^2*CF*ep^4*nf*PlusD[zb, 5])/135 + (6*as^3*CF*ep^2*nf^2*PlusD[zb, 5])/5 - (332*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 5])/45 - (6692*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 5])/45 - (32*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 5])/45 - (292*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 5])/15 - (2*as*CF*ep^6*Pi^2*PlusD[zb, 5])/15 - 144*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 5] - (3652*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 5])/15 + (1092*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 5])/5 - (496*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 5])/15 - (704*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 5])/45 + (104*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 5])/3 - (8*as*CF*ep^5*Log[Q2]*PlusD[zb, 5])/15 + (8*as*CF*ep^6*Log[Q2]*PlusD[zb, 5])/15 + (664*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 5])/15 + (128*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 5])/45 + 216*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 5] + (496*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 5])/15 + (4*as*CF*ep^6*Log[Q2]^2*PlusD[zb, 5])/15 - (2408*as^3*CF^3*ep*PlusD[zb, 6])/45 - (3773*as^3*CA*CF^2*ep^2*PlusD[zb, 6])/45 + (3164*as^3*CF^3*ep^2*PlusD[zb, 6])/45 - (56*as^2*CF^2*ep^3*PlusD[zb, 6])/5 - (704*as^2*CA*CF*ep^4*PlusD[zb, 6])/135 + (172*as^2*CF^2*ep^4*PlusD[zb, 6])/15 - (8*as*CF*ep^5*PlusD[zb, 6])/45 + (8*as*CF*ep^6*PlusD[zb, 6])/45 + (686*as^3*CF^2*ep^2*nf*PlusD[zb, 6])/45 + (128*as^2*CF*ep^4*nf*PlusD[zb, 6])/135 + (2408*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 6])/15 + (112*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 6])/5 + (8*as*CF*ep^6*Log[Q2]*PlusD[zb, 6])/45 + (736*as^3*CF^3*ep^2*PlusD[zb, 7])/15 + (2032*as^2*CF^2*ep^4*PlusD[zb, 7])/315 + (16*as*CF*ep^6*PlusD[zb, 7])/315 + as^2*CA*CF*del[zb]*Zeta[3] + (239591*as^3*CA^2*CF*del[zb]*Zeta[3])/5184 + (23*as^2*CF^2*del[zb]*Zeta[3])/4 - (94211*as^3*CA*CF^2*del[zb]*Zeta[3])/864 + (193*as^3*CF^3*del[zb]*Zeta[3])/3 + (7*as^3*C3FF*CF*csum*del[zb]*Zeta[3])/3 - (8*as^3*CF^3*del[zb]*Zeta[3])/(3*ep^3) + (11*as^3*CA^2*CF*del[zb]*Zeta[3])/(12*ep^2) - (335*as^3*CA*CF^2*del[zb]*Zeta[3])/(24*ep^2) + (203*as^3*CF^3*del[zb]*Zeta[3])/(12*ep^2) + (3*as^2*CA*CF*del[zb]*Zeta[3])/(4*ep) + (883*as^3*CA^2*CF*del[zb]*Zeta[3])/(216*ep) - (19*as^2*CF^2*del[zb]*Zeta[3])/(2*ep) - (857*as^3*CA*CF^2*del[zb]*Zeta[3])/(36*ep) + (86*as^3*CF^3*del[zb]*Zeta[3])/(3*ep) + (153*as^2*CA*CF*ep*del[zb]*Zeta[3])/8 + (3048731*as^3*CA^2*CF*ep*del[zb]*Zeta[3])/10368 - (49*as^2*CF^2*ep*del[zb]*Zeta[3])/2 - (2542811*as^3*CA*CF^2*ep*del[zb]*Zeta[3])/5184 + (19979*as^3*CF^3*ep*del[zb]*Zeta[3])/192 + (26*as^3*C3FF*CF*csum*ep*del[zb]*Zeta[3])/9 + (7*as*CF*ep^2*del[zb]*Zeta[3])/2 + (11983*as^2*CA*CF*ep^2*del[zb]*Zeta[3])/144 + (277776223*as^3*CA^2*CF*ep^2*del[zb]*Zeta[3])/186624 - (1803*as^2*CF^2*ep^2*del[zb]*Zeta[3])/16 - (53874443*as^3*CA*CF^2*ep^2*del[zb]*Zeta[3])/31104 - (91965*as^3*CF^3*ep^2*del[zb]*Zeta[3])/128 + (2219*as^3*C3FF*CF*csum*ep^2*del[zb]*Zeta[3])/54 + (35*as*CF*ep^3*del[zb]*Zeta[3])/6 + (288811*as^2*CA*CF*ep^3*del[zb]*Zeta[3])/864 - (45649*as^2*CF^2*ep^3*del[zb]*Zeta[3])/96 + (28*as*CF*ep^4*del[zb]*Zeta[3])/3 + (6717091*as^2*CA*CF*ep^4*del[zb]*Zeta[3])/5184 - (124769*as^2*CF^2*ep^4*del[zb]*Zeta[3])/64 + (56*as*CF*ep^5*del[zb]*Zeta[3])/3 + (112*as*CF*ep^6*del[zb]*Zeta[3])/3 + (as^2*CF*nf*del[zb]*Zeta[3])/2 - (4931*as^3*CA*CF*nf*del[zb]*Zeta[3])/648 + (6229*as^3*CF^2*nf*del[zb]*Zeta[3])/432 - (as^3*CA*CF*nf*del[zb]*Zeta[3])/(6*ep^2) + (7*as^3*CF^2*nf*del[zb]*Zeta[3])/(3*ep^2) + (29*as^3*CA*CF*nf*del[zb]*Zeta[3])/(108*ep) + (71*as^3*CF^2*nf*del[zb]*Zeta[3])/(36*ep) - (3*as^2*CF*ep*nf*del[zb]*Zeta[3])/4 - (85541*as^3*CA*CF*ep*nf*del[zb]*Zeta[3])/1296 + (63001*as^3*CF^2*ep*nf*del[zb]*Zeta[3])/648 - (299*as^2*CF*ep^2*nf*del[zb]*Zeta[3])/72 - (18969221*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[3])/46656 + (4509161*as^3*CF^2*ep^2*nf*del[zb]*Zeta[3])/7776 - (6731*as^2*CF*ep^3*nf*del[zb]*Zeta[3])/432 - (138155*as^2*CF*ep^4*nf*del[zb]*Zeta[3])/2592 - (71*as^3*CF*nf^2*del[zb]*Zeta[3])/648 - (4*as^3*CF*nf^2*del[zb]*Zeta[3])/(27*ep) + (289*as^3*CF*ep*nf^2*del[zb]*Zeta[3])/324 + (20323*as^3*CF*ep^2*nf^2*del[zb]*Zeta[3])/2916 - (1519*as^3*CA^2*CF*Pi^2*del[zb]*Zeta[3])/288 + (40421*as^3*CA*CF^2*Pi^2*del[zb]*Zeta[3])/864 - (6605*as^3*CF^3*Pi^2*del[zb]*Zeta[3])/144 + (43*as^3*CA*CF^2*Pi^2*del[zb]*Zeta[3])/(18*ep) + (134*as^3*CF^3*Pi^2*del[zb]*Zeta[3])/(9*ep) - (59*as^2*CA*CF*ep*Pi^2*del[zb]*Zeta[3])/24 - (73495*as^3*CA^2*CF*ep*Pi^2*del[zb]*Zeta[3])/2592 + (521*as^2*CF^2*ep*Pi^2*del[zb]*Zeta[3])/36 + (116003*as^3*CA*CF^2*ep*Pi^2*del[zb]*Zeta[3])/1296 - (9191*as^3*CF^3*ep*Pi^2*del[zb]*Zeta[3])/144 + (5*as^3*C3FF*CF*csum*ep*Pi^2*del[zb]*Zeta[3])/2 - (319*as^2*CA*CF*ep^2*Pi^2*del[zb]*Zeta[3])/54 - (13684367*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Zeta[3])/62208 - (295*as^2*CF^2*ep^2*Pi^2*del[zb]*Zeta[3])/72 + (11056649*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Zeta[3])/31104 - (26273*as^3*CF^3*ep^2*Pi^2*del[zb]*Zeta[3])/288 - (229*as^3*C3FF*CF*csum*ep^2*Pi^2*del[zb]*Zeta[3])/36 - (7*as*CF*ep^3*Pi^2*del[zb]*Zeta[3])/9 - (58009*as^2*CA*CF*ep^3*Pi^2*del[zb]*Zeta[3])/1296 + (3689*as^2*CF^2*ep^3*Pi^2*del[zb]*Zeta[3])/72 - (91*as*CF*ep^4*Pi^2*del[zb]*Zeta[3])/72 - (1425877*as^2*CA*CF*ep^4*Pi^2*del[zb]*Zeta[3])/7776 + (65503*as^2*CF^2*ep^4*Pi^2*del[zb]*Zeta[3])/288 - (245*as*CF*ep^5*Pi^2*del[zb]*Zeta[3])/72 - (49*as*CF*ep^6*Pi^2*del[zb]*Zeta[3])/9 + as^3*CA*CF*nf*Pi^2*del[zb]*Zeta[3] - (889*as^3*CF^2*nf*Pi^2*del[zb]*Zeta[3])/108 + (4231*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Zeta[3])/1296 - (13961*as^3*CF^2*ep*nf*Pi^2*del[zb]*Zeta[3])/1296 - (37*as^2*CF*ep^2*nf*Pi^2*del[zb]*Zeta[3])/108 + (365921*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Zeta[3])/7776 - (1099123*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Zeta[3])/15552 + (1139*as^2*CF*ep^3*nf*Pi^2*del[zb]*Zeta[3])/648 + (32825*as^2*CF*ep^4*nf*Pi^2*del[zb]*Zeta[3])/3888 + (115*as^3*CF*ep*nf^2*Pi^2*del[zb]*Zeta[3])/324 - (445*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Zeta[3])/7776 - (173*as^3*CA^2*CF*ep*Pi^4*del[zb]*Zeta[3])/4320 - (769*as^3*CA*CF^2*ep*Pi^4*del[zb]*Zeta[3])/240 + (6311*as^3*CF^3*ep*Pi^4*del[zb]*Zeta[3])/1080 + (186191*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Zeta[3])/51840 - (66289*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Zeta[3])/20736 + (137203*as^3*CF^3*ep^2*Pi^4*del[zb]*Zeta[3])/17280 - (49*as^3*C3FF*CF*csum*ep^2*Pi^4*del[zb]*Zeta[3])/27 + (667*as^2*CA*CF*ep^3*Pi^4*del[zb]*Zeta[3])/480 - (125*as^2*CF^2*ep^3*Pi^4*del[zb]*Zeta[3])/144 + (7549*as^2*CA*CF*ep^4*Pi^4*del[zb]*Zeta[3])/3240 - (557*as^2*CF^2*ep^4*Pi^4*del[zb]*Zeta[3])/480 + (77*as*CF*ep^5*Pi^4*del[zb]*Zeta[3])/540 + (301*as*CF*ep^6*Pi^4*del[zb]*Zeta[3])/8640 - (5585*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Zeta[3])/5184 + (16363*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Zeta[3])/12960 - (653*as^2*CF*ep^4*nf*Pi^4*del[zb]*Zeta[3])/6480 - (3*as^2*CA*CF*del[zb]*Log[Q2]*Zeta[3])/2 - (883*as^3*CA^2*CF*del[zb]*Log[Q2]*Zeta[3])/72 + 19*as^2*CF^2*del[zb]*Log[Q2]*Zeta[3] + (857*as^3*CA*CF^2*del[zb]*Log[Q2]*Zeta[3])/12 - 86*as^3*CF^3*del[zb]*Log[Q2]*Zeta[3] + (8*as^3*CF^3*del[zb]*Log[Q2]*Zeta[3])/ep^2 - (11*as^3*CA^2*CF*del[zb]*Log[Q2]*Zeta[3])/(4*ep) + (335*as^3*CA*CF^2*del[zb]*Log[Q2]*Zeta[3])/(8*ep) - (203*as^3*CF^3*del[zb]*Log[Q2]*Zeta[3])/(4*ep) - 2*as^2*CA*CF*ep*del[zb]*Log[Q2]*Zeta[3] - (239591*as^3*CA^2*CF*ep*del[zb]*Log[Q2]*Zeta[3])/1728 - (23*as^2*CF^2*ep*del[zb]*Log[Q2]*Zeta[3])/2 + (94211*as^3*CA*CF^2*ep*del[zb]*Log[Q2]*Zeta[3])/288 - 193*as^3*CF^3*ep*del[zb]*Log[Q2]*Zeta[3] - 7*as^3*C3FF*CF*csum*ep*del[zb]*Log[Q2]*Zeta[3] - (153*as^2*CA*CF*ep^2*del[zb]*Log[Q2]*Zeta[3])/4 - (3048731*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]*Zeta[3])/3456 + 49*as^2*CF^2*ep^2*del[zb]*Log[Q2]*Zeta[3] + (2542811*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]*Zeta[3])/1728 - (19979*as^3*CF^3*ep^2*del[zb]*Log[Q2]*Zeta[3])/64 - (26*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2]*Zeta[3])/3 - (7*as*CF*ep^3*del[zb]*Log[Q2]*Zeta[3])/2 - (11983*as^2*CA*CF*ep^3*del[zb]*Log[Q2]*Zeta[3])/72 + (1803*as^2*CF^2*ep^3*del[zb]*Log[Q2]*Zeta[3])/8 - (35*as*CF*ep^4*del[zb]*Log[Q2]*Zeta[3])/6 - (288811*as^2*CA*CF*ep^4*del[zb]*Log[Q2]*Zeta[3])/432 + (45649*as^2*CF^2*ep^4*del[zb]*Log[Q2]*Zeta[3])/48 - (28*as*CF*ep^5*del[zb]*Log[Q2]*Zeta[3])/3 - (56*as*CF*ep^6*del[zb]*Log[Q2]*Zeta[3])/3 - (29*as^3*CA*CF*nf*del[zb]*Log[Q2]*Zeta[3])/36 - (71*as^3*CF^2*nf*del[zb]*Log[Q2]*Zeta[3])/12 + (as^3*CA*CF*nf*del[zb]*Log[Q2]*Zeta[3])/(2*ep) - (7*as^3*CF^2*nf*del[zb]*Log[Q2]*Zeta[3])/ep - as^2*CF*ep*nf*del[zb]*Log[Q2]*Zeta[3] + (4931*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]*Zeta[3])/216 - (6229*as^3*CF^2*ep*nf*del[zb]*Log[Q2]*Zeta[3])/144 + (3*as^2*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/2 + (85541*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/432 - (63001*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/216 + (299*as^2*CF*ep^3*nf*del[zb]*Log[Q2]*Zeta[3])/36 + (6731*as^2*CF*ep^4*nf*del[zb]*Log[Q2]*Zeta[3])/216 + (4*as^3*CF*nf^2*del[zb]*Log[Q2]*Zeta[3])/9 + (71*as^3*CF*ep*nf^2*del[zb]*Log[Q2]*Zeta[3])/216 - (289*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]*Zeta[3])/108 - (43*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/6 - (134*as^3*CF^3*Pi^2*del[zb]*Log[Q2]*Zeta[3])/3 + (1519*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2]*Zeta[3])/96 - (40421*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2]*Zeta[3])/288 + (6605*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2]*Zeta[3])/48 + (59*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/12 + (73495*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/864 - (521*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/18 - (116003*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/432 + (9191*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/48 - (15*as^3*C3FF*CF*csum*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/2 + (319*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2]*Zeta[3])/27 + (295*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2]*Zeta[3])/36 + (7*as*CF*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[3])/9 + (58009*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[3])/648 - (3689*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[3])/36 + (91*as*CF*ep^5*Pi^2*del[zb]*Log[Q2]*Zeta[3])/72 + (245*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]*Zeta[3])/72 - 3*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3] + (889*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/36 - (4231*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/432 + (13961*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/432 + (37*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/54 - (1139*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/324 - (115*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/108 + (173*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2]*Zeta[3])/1440 + (769*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2]*Zeta[3])/80 - (6311*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2]*Zeta[3])/360 - (667*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2]*Zeta[3])/240 + (125*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2]*Zeta[3])/72 - (77*as*CF*ep^6*Pi^4*del[zb]*Log[Q2]*Zeta[3])/540 + (33*as^3*CA^2*CF*del[zb]*Log[Q2]^2*Zeta[3])/8 - (1005*as^3*CA*CF^2*del[zb]*Log[Q2]^2*Zeta[3])/16 + (609*as^3*CF^3*del[zb]*Log[Q2]^2*Zeta[3])/8 - (12*as^3*CF^3*del[zb]*Log[Q2]^2*Zeta[3])/ep + (3*as^2*CA*CF*ep*del[zb]*Log[Q2]^2*Zeta[3])/2 + (883*as^3*CA^2*CF*ep*del[zb]*Log[Q2]^2*Zeta[3])/48 - 19*as^2*CF^2*ep*del[zb]*Log[Q2]^2*Zeta[3] - (857*as^3*CA*CF^2*ep*del[zb]*Log[Q2]^2*Zeta[3])/8 + 129*as^3*CF^3*ep*del[zb]*Log[Q2]^2*Zeta[3] + 2*as^2*CA*CF*ep^2*del[zb]*Log[Q2]^2*Zeta[3] + (239591*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/1152 + (23*as^2*CF^2*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/2 - (94211*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/192 + (579*as^3*CF^3*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/2 + (21*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/2 + (153*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^2*Zeta[3])/4 - 49*as^2*CF^2*ep^3*del[zb]*Log[Q2]^2*Zeta[3] + (7*as*CF*ep^4*del[zb]*Log[Q2]^2*Zeta[3])/4 + (11983*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^2*Zeta[3])/72 - (1803*as^2*CF^2*ep^4*del[zb]*Log[Q2]^2*Zeta[3])/8 + (35*as*CF*ep^5*del[zb]*Log[Q2]^2*Zeta[3])/12 + (14*as*CF*ep^6*del[zb]*Log[Q2]^2*Zeta[3])/3 - (3*as^3*CA*CF*nf*del[zb]*Log[Q2]^2*Zeta[3])/4 + (21*as^3*CF^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/2 + (29*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^2*Zeta[3])/24 + (71*as^3*CF^2*ep*nf*del[zb]*Log[Q2]^2*Zeta[3])/8 + as^2*CF*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3] - (4931*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/144 + (6229*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/96 - (3*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^2*Zeta[3])/2 - (299*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^2*Zeta[3])/36 - (2*as^3*CF*ep*nf^2*del[zb]*Log[Q2]^2*Zeta[3])/3 - (71*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^2*Zeta[3])/144 + (43*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/4 + 67*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2]^2*Zeta[3] - (1519*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/64 + (40421*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/192 - (6605*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/32 - (59*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/12 + (521*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/18 - (319*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/27 - (295*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/36 - (7*as*CF*ep^5*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/18 - (91*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/144 + (9*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/2 - (889*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/24 - (37*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/54 + 12*as^3*CF^3*del[zb]*Log[Q2]^3*Zeta[3] - (33*as^3*CA^2*CF*ep*del[zb]*Log[Q2]^3*Zeta[3])/8 + (1005*as^3*CA*CF^2*ep*del[zb]*Log[Q2]^3*Zeta[3])/16 - (609*as^3*CF^3*ep*del[zb]*Log[Q2]^3*Zeta[3])/8 - as^2*CA*CF*ep^2*del[zb]*Log[Q2]^3*Zeta[3] - (883*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^3*Zeta[3])/48 + (38*as^2*CF^2*ep^2*del[zb]*Log[Q2]^3*Zeta[3])/3 + (857*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^3*Zeta[3])/8 - 129*as^3*CF^3*ep^2*del[zb]*Log[Q2]^3*Zeta[3] - (4*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^3*Zeta[3])/3 - (23*as^2*CF^2*ep^3*del[zb]*Log[Q2]^3*Zeta[3])/3 - (51*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^3*Zeta[3])/2 + (98*as^2*CF^2*ep^4*del[zb]*Log[Q2]^3*Zeta[3])/3 - (7*as*CF*ep^5*del[zb]*Log[Q2]^3*Zeta[3])/12 - (35*as*CF*ep^6*del[zb]*Log[Q2]^3*Zeta[3])/36 + (3*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^3*Zeta[3])/4 - (21*as^3*CF^2*ep*nf*del[zb]*Log[Q2]^3*Zeta[3])/2 - (29*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^3*Zeta[3])/24 - (71*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^3*Zeta[3])/8 - (2*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^3*Zeta[3])/3 + as^2*CF*ep^4*nf*del[zb]*Log[Q2]^3*Zeta[3] + (2*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^3*Zeta[3])/3 - (43*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/4 - 67*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]^3*Zeta[3] + (59*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/18 - (521*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/27 + (7*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/54 - 9*as^3*CF^3*ep*del[zb]*Log[Q2]^4*Zeta[3] + (99*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^4*Zeta[3])/32 - (3015*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^4*Zeta[3])/64 + (1827*as^3*CF^3*ep^2*del[zb]*Log[Q2]^4*Zeta[3])/32 + (as^2*CA*CF*ep^3*del[zb]*Log[Q2]^4*Zeta[3])/2 - (19*as^2*CF^2*ep^3*del[zb]*Log[Q2]^4*Zeta[3])/3 + (2*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^4*Zeta[3])/3 + (23*as^2*CF^2*ep^4*del[zb]*Log[Q2]^4*Zeta[3])/6 + (7*as*CF*ep^6*del[zb]*Log[Q2]^4*Zeta[3])/48 - (9*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^4*Zeta[3])/16 + (63*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^4*Zeta[3])/8 + (as^2*CF*ep^4*nf*del[zb]*Log[Q2]^4*Zeta[3])/3 + (27*as^3*CF^3*ep^2*del[zb]*Log[Q2]^5*Zeta[3])/5 - (as^2*CA*CF*ep^4*del[zb]*Log[Q2]^5*Zeta[3])/5 + (38*as^2*CF^2*ep^4*del[zb]*Log[Q2]^5*Zeta[3])/15 + (7*as^2*CA*CF*PlusD[zb, 0]*Zeta[3])/2 + (3451*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[3])/72 + 32*as^2*CF^2*PlusD[zb, 0]*Zeta[3] - (83*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/6 - (103*as^3*CF^3*PlusD[zb, 0]*Zeta[3])/4 - (3*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/(2*ep^2) + (35*as^3*CF^3*PlusD[zb, 0]*Zeta[3])/ep^2 + (55*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[3])/(9*ep) + (235*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/(4*ep) - (151*as^3*CF^3*PlusD[zb, 0]*Zeta[3])/(2*ep) + (139*as^2*CA*CF*ep*PlusD[zb, 0]*Zeta[3])/9 + (50609*as^3*CA^2*CF*ep*PlusD[zb, 0]*Zeta[3])/324 - 46*as^2*CF^2*ep*PlusD[zb, 0]*Zeta[3] - (25451*as^3*CA*CF^2*ep*PlusD[zb, 0]*Zeta[3])/144 + (1915*as^3*CF^3*ep*PlusD[zb, 0]*Zeta[3])/16 + (14*as*CF*ep^2*PlusD[zb, 0]*Zeta[3])/3 + (527*as^2*CA*CF*ep^2*PlusD[zb, 0]*Zeta[3])/27 + (1831391*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[3])/3888 - (70*as^2*CF^2*ep^2*PlusD[zb, 0]*Zeta[3])/3 - (691475*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[3])/864 + (24343*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[3])/32 - (14*as*CF*ep^3*PlusD[zb, 0]*Zeta[3])/3 + (6293*as^2*CA*CF*ep^3*PlusD[zb, 0]*Zeta[3])/162 - (112*as^2*CF^2*ep^3*PlusD[zb, 0]*Zeta[3])/3 + (18848*as^2*CA*CF*ep^4*PlusD[zb, 0]*Zeta[3])/243 - (224*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[3])/3 - (1591*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/108 - (8*as^3*CF^2*nf*PlusD[zb, 0]*Zeta[3])/9 - (7*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/(9*ep) - (40*as^3*CF^2*nf*PlusD[zb, 0]*Zeta[3])/(3*ep) - (31*as^2*CF*ep*nf*PlusD[zb, 0]*Zeta[3])/9 - (9457*as^3*CA*CF*ep*nf*PlusD[zb, 0]*Zeta[3])/216 + (827*as^3*CF^2*ep*nf*PlusD[zb, 0]*Zeta[3])/108 - (62*as^2*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3])/27 - (118373*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3])/972 + (15917*as^3*CF^2*ep^2*nf*PlusD[zb, 0]*Zeta[3])/648 - (403*as^2*CF*ep^3*nf*PlusD[zb, 0]*Zeta[3])/81 - (2480*as^2*CF*ep^4*nf*PlusD[zb, 0]*Zeta[3])/243 + (65*as^3*CF*nf^2*PlusD[zb, 0]*Zeta[3])/54 + (455*as^3*CF*ep*nf^2*PlusD[zb, 0]*Zeta[3])/162 + (1105*as^3*CF*ep^2*nf^2*PlusD[zb, 0]*Zeta[3])/162 - (11*as^3*CA^2*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/36 - (157*as^3*CA*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/24 - (1591*as^3*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/12 - (1639*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (25915*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/144 + (4949*as^3*CF^3*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/24 - (203*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/36 - (119459*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/864 - (364*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/9 - (9085*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/216 + (1897*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/48 - (889*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 0]*Zeta[3])/54 + (469*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 0]*Zeta[3])/9 - (7*as*CF*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - (3689*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/162 + (175*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*PlusD[zb, 0]*Zeta[3])/6 + (59*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/18 + (370*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/9 + (1981*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/48 + (1403*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/108 + (217*as^2*CF*ep^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/54 + (217*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/81 - (715*as^3*CF*ep^2*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/216 + (2387*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/2160 + (24421*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/2880 - (3001*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/288 + (931*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 0]*Zeta[3])/2160 - (374*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 0]*Zeta[3])/135 - (7*as*CF*ep^6*Pi^4*PlusD[zb, 0]*Zeta[3])/144 - (55*as^3*CA^2*CF*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (705*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/4 + (453*as^3*CF^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/2 + (9*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/(2*ep) - (105*as^3*CF^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/ep - 7*as^2*CA*CF*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3] - (3451*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3])/24 - 64*as^2*CF^2*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3] + (83*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3])/2 + (309*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3])/4 - (278*as^2*CA*CF*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/9 - (50609*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/108 + 92*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3] + (25451*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/48 - (5745*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/16 - (14*as*CF*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (1054*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 + (140*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 + (14*as*CF*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (6293*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3])/81 + (224*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 + (7*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 + 40*as^3*CF^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3] + (1591*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/36 + (8*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 + (62*as^2*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/9 + (9457*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/72 - (827*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/36 + (124*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 + (806*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/81 - (65*as^3*CF*ep*nf^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/18 - (455*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/54 + (11*as^3*CA^2*CF*ep*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/12 + (157*as^3*CA*CF^2*ep*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/8 + (1591*as^3*CF^3*ep*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/4 + (1639*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/24 + (25915*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/48 - (4949*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/8 + (203*as^2*CA*CF*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/18 + (728*as^2*CF^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/9 + (889*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 - (938*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 - (7*as*CF*ep^6*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 - (59*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 - (370*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (217*as^2*CF*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 - (27*as^3*CA*CF^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/4 + (315*as^3*CF^3*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/2 + (55*as^3*CA^2*CF*ep*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/2 + (2115*as^3*CA*CF^2*ep*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/8 - (1359*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/4 + 7*as^2*CA*CF*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] + (3451*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/16 + 64*as^2*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] - (249*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/4 - (927*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/8 + (278*as^2*CA*CF*ep^3*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/9 - 92*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] + (7*as*CF*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/3 + (1054*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/27 - (140*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/3 - (7*as*CF*ep^5*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/3 - (7*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/2 - 60*as^3*CF^2*ep*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] - (1591*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/24 - 4*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] - (62*as^2*CF*ep^3*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/9 - (124*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/27 + (65*as^3*CF*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/12 - (11*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/8 - (471*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/16 - (4773*as^3*CF^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/8 - (203*as^2*CA*CF*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/18 - (728*as^2*CF^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/9 - (7*as*CF*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/12 + (27*as^3*CA*CF^2*ep*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/4 - (315*as^3*CF^3*ep*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/2 - (55*as^3*CA^2*CF*ep^2*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/2 - (2115*as^3*CA*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/8 + (1359*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/4 - (14*as^2*CA*CF*ep^3*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/3 - (128*as^2*CF^2*ep^3*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/3 - (556*as^2*CA*CF*ep^4*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/27 + (184*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/3 - (7*as*CF*ep^5*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^6*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/9 + (7*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/2 + 60*as^3*CF^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 0]*Zeta[3] + (124*as^2*CF*ep^4*nf*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/27 - (81*as^3*CA*CF^2*ep^2*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/16 + (945*as^3*CF^3*ep^2*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/8 + (7*as^2*CA*CF*ep^4*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/3 + (64*as^2*CF^2*ep^4*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/3 + (7*as*CF*ep^6*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/36 - (110*as^3*CA^2*CF*PlusD[zb, 1]*Zeta[3])/3 - (1324*as^3*CA*CF^2*PlusD[zb, 1]*Zeta[3])/3 + 481*as^3*CF^3*PlusD[zb, 1]*Zeta[3] - (11*as^3*CA*CF^2*PlusD[zb, 1]*Zeta[3])/ep - (262*as^3*CF^3*PlusD[zb, 1]*Zeta[3])/ep - 14*as^2*CA*CF*ep*PlusD[zb, 1]*Zeta[3] - (3451*as^3*CA^2*CF*ep*PlusD[zb, 1]*Zeta[3])/12 - (440*as^2*CF^2*ep*PlusD[zb, 1]*Zeta[3])/3 - (9017*as^3*CA*CF^2*ep*PlusD[zb, 1]*Zeta[3])/36 + (563*as^3*CF^3*ep*PlusD[zb, 1]*Zeta[3])/2 - (556*as^2*CA*CF*ep^2*PlusD[zb, 1]*Zeta[3])/9 - (50609*as^3*CA^2*CF*ep^2*PlusD[zb, 1]*Zeta[3])/54 + (524*as^2*CF^2*ep^2*PlusD[zb, 1]*Zeta[3])/3 - (21371*as^3*CA*CF^2*ep^2*PlusD[zb, 1]*Zeta[3])/216 + (1029*as^3*CF^3*ep^2*PlusD[zb, 1]*Zeta[3])/8 - (28*as*CF*ep^3*PlusD[zb, 1]*Zeta[3])/3 - (2108*as^2*CA*CF*ep^3*PlusD[zb, 1]*Zeta[3])/27 + (140*as^2*CF^2*ep^3*PlusD[zb, 1]*Zeta[3])/3 + (28*as*CF*ep^4*PlusD[zb, 1]*Zeta[3])/3 - (12586*as^2*CA*CF*ep^4*PlusD[zb, 1]*Zeta[3])/81 + (224*as^2*CF^2*ep^4*PlusD[zb, 1]*Zeta[3])/3 + (14*as^3*CA*CF*nf*PlusD[zb, 1]*Zeta[3])/3 + (274*as^3*CF^2*nf*PlusD[zb, 1]*Zeta[3])/3 + (1591*as^3*CA*CF*ep*nf*PlusD[zb, 1]*Zeta[3])/18 + (637*as^3*CF^2*ep*nf*PlusD[zb, 1]*Zeta[3])/18 + (124*as^2*CF*ep^2*nf*PlusD[zb, 1]*Zeta[3])/9 + (9457*as^3*CA*CF*ep^2*nf*PlusD[zb, 1]*Zeta[3])/36 + (1573*as^3*CF^2*ep^2*nf*PlusD[zb, 1]*Zeta[3])/27 + (248*as^2*CF*ep^3*nf*PlusD[zb, 1]*Zeta[3])/27 + (1612*as^2*CF*ep^4*nf*PlusD[zb, 1]*Zeta[3])/81 - (65*as^3*CF*ep*nf^2*PlusD[zb, 1]*Zeta[3])/9 - (455*as^3*CF*ep^2*nf^2*PlusD[zb, 1]*Zeta[3])/27 + (11*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/6 + (1075*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/12 + (5311*as^3*CF^3*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/6 + (1639*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/12 + (11339*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - (15287*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/12 + (203*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 1]*Zeta[3])/9 + (532*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 1]*Zeta[3])/3 + (1778*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 1]*Zeta[3])/27 - (602*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 1]*Zeta[3])/3 + (7*as*CF*ep^5*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - (7*as*CF*ep^6*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - (59*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - (4819*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/18 - (434*as^2*CF*ep^4*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/27 + 33*as^3*CA*CF^2*Log[Q2]*PlusD[zb, 1]*Zeta[3] + 786*as^3*CF^3*Log[Q2]*PlusD[zb, 1]*Zeta[3] + 110*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 1]*Zeta[3] + 1324*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 1]*Zeta[3] - 1443*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 1]*Zeta[3] + 28*as^2*CA*CF*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3] + (3451*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/4 + (880*as^2*CF^2*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 + (9017*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/12 - (1689*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/2 + (1112*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 1]*Zeta[3])/9 - (1048*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 + (28*as*CF*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 + (4216*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[3])/27 - (280*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - (28*as*CF*ep^5*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - 14*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3] - 274*as^3*CF^2*ep*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3] - (1591*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/6 - (637*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/6 - (248*as^2*CF*ep^3*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/9 - (496*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/27 + (65*as^3*CF*ep^2*nf^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - (11*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/2 - (1075*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/4 - (5311*as^3*CF^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/2 - (406*as^2*CA*CF*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/9 - (1064*as^2*CF^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - (7*as*CF*ep^6*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - (99*as^3*CA*CF^2*ep*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/2 - 1179*as^3*CF^3*ep*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] - 165*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] - 1986*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] + (4329*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/2 - 28*as^2*CA*CF*ep^3*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] - (880*as^2*CF^2*ep^3*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 - (1112*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/9 + (1048*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 - (14*as*CF*ep^5*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 + (14*as*CF*ep^6*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 + 21*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] + 411*as^3*CF^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] + (248*as^2*CF*ep^4*nf*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/9 + (99*as^3*CA*CF^2*ep^2*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/2 + 1179*as^3*CF^3*ep^2*Log[Q2]^3*PlusD[zb, 1]*Zeta[3] + (56*as^2*CA*CF*ep^4*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/3 + (1760*as^2*CF^2*ep^4*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/9 + (14*as*CF*ep^6*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/9 + 60*as^3*CA*CF^2*PlusD[zb, 2]*Zeta[3] + 930*as^3*CF^3*PlusD[zb, 2]*Zeta[3] + 110*as^3*CA^2*CF*ep*PlusD[zb, 2]*Zeta[3] + (2917*as^3*CA*CF^2*ep*PlusD[zb, 2]*Zeta[3])/2 - 1425*as^3*CF^3*ep*PlusD[zb, 2]*Zeta[3] + 28*as^2*CA*CF*ep^2*PlusD[zb, 2]*Zeta[3] + (3451*as^3*CA^2*CF*ep^2*PlusD[zb, 2]*Zeta[3])/4 + 312*as^2*CF^2*ep^2*PlusD[zb, 2]*Zeta[3] + (14509*as^3*CA*CF^2*ep^2*PlusD[zb, 2]*Zeta[3])/12 - (1483*as^3*CF^3*ep^2*PlusD[zb, 2]*Zeta[3])/2 + (1112*as^2*CA*CF*ep^3*PlusD[zb, 2]*Zeta[3])/9 - 340*as^2*CF^2*ep^3*PlusD[zb, 2]*Zeta[3] + (28*as*CF*ep^4*PlusD[zb, 2]*Zeta[3])/3 + (4216*as^2*CA*CF*ep^4*PlusD[zb, 2]*Zeta[3])/27 - (140*as^2*CF^2*ep^4*PlusD[zb, 2]*Zeta[3])/3 - (28*as*CF*ep^5*PlusD[zb, 2]*Zeta[3])/3 - 14*as^3*CA*CF*ep*nf*PlusD[zb, 2]*Zeta[3] - 293*as^3*CF^2*ep*nf*PlusD[zb, 2]*Zeta[3] - (1591*as^3*CA*CF*ep^2*nf*PlusD[zb, 2]*Zeta[3])/6 - (917*as^3*CF^2*ep^2*nf*PlusD[zb, 2]*Zeta[3])/6 - (248*as^2*CF*ep^3*nf*PlusD[zb, 2]*Zeta[3])/9 - (496*as^2*CF*ep^4*nf*PlusD[zb, 2]*Zeta[3])/27 + (65*as^3*CF*ep^2*nf^2*PlusD[zb, 2]*Zeta[3])/3 - (11*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/2 - (2009*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/6 - (17437*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/6 - (406*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 2]*Zeta[3])/9 - (3332*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 2]*Zeta[3])/9 - (7*as*CF*ep^6*Pi^2*PlusD[zb, 2]*Zeta[3])/3 - 180*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 2]*Zeta[3] - 2790*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 2]*Zeta[3] - 330*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 2]*Zeta[3] - (8751*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 2]*Zeta[3])/2 + 4275*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 2]*Zeta[3] - 56*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 2]*Zeta[3] - 624*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 2]*Zeta[3] - (2224*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 2]*Zeta[3])/9 + 680*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 2]*Zeta[3] - (28*as*CF*ep^5*Log[Q2]*PlusD[zb, 2]*Zeta[3])/3 + (28*as*CF*ep^6*Log[Q2]*PlusD[zb, 2]*Zeta[3])/3 + 42*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 2]*Zeta[3] + 879*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 2]*Zeta[3] + (496*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 2]*Zeta[3])/9 + 270*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 2]*Zeta[3] + 4185*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 2]*Zeta[3] + 56*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 2]*Zeta[3] + 624*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 2]*Zeta[3] + (14*as*CF*ep^6*Log[Q2]^2*PlusD[zb, 2]*Zeta[3])/3 - (442*as^3*CA*CF^2*ep*PlusD[zb, 3]*Zeta[3])/3 - (6236*as^3*CF^3*ep*PlusD[zb, 3]*Zeta[3])/3 - 220*as^3*CA^2*CF*ep^2*PlusD[zb, 3]*Zeta[3] - (27608*as^3*CA*CF^2*ep^2*PlusD[zb, 3]*Zeta[3])/9 + (8330*as^3*CF^3*ep^2*PlusD[zb, 3]*Zeta[3])/3 - (112*as^2*CA*CF*ep^3*PlusD[zb, 3]*Zeta[3])/3 - (3856*as^2*CF^2*ep^3*PlusD[zb, 3]*Zeta[3])/9 - (4448*as^2*CA*CF*ep^4*PlusD[zb, 3]*Zeta[3])/27 + (4024*as^2*CF^2*ep^4*PlusD[zb, 3]*Zeta[3])/9 - (56*as*CF*ep^5*PlusD[zb, 3]*Zeta[3])/9 + (56*as*CF*ep^6*PlusD[zb, 3]*Zeta[3])/9 + 28*as^3*CA*CF*ep^2*nf*PlusD[zb, 3]*Zeta[3] + (5480*as^3*CF^2*ep^2*nf*PlusD[zb, 3]*Zeta[3])/9 + (992*as^2*CF*ep^4*nf*PlusD[zb, 3]*Zeta[3])/27 + 442*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 3]*Zeta[3] + 6236*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 3]*Zeta[3] + (224*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 3]*Zeta[3])/3 + (7712*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 3]*Zeta[3])/9 + (56*as*CF*ep^6*Log[Q2]*PlusD[zb, 3]*Zeta[3])/9 + 244*as^3*CA*CF^2*ep^2*PlusD[zb, 4]*Zeta[3] + 3350*as^3*CF^3*ep^2*PlusD[zb, 4]*Zeta[3] + (112*as^2*CA*CF*ep^4*PlusD[zb, 4]*Zeta[3])/3 + (1304*as^2*CF^2*ep^4*PlusD[zb, 4]*Zeta[3])/3 + (28*as*CF*ep^6*PlusD[zb, 4]*Zeta[3])/9 - (25*as^3*CA^2*CF*del[zb]*Zeta[3]^2)/12 + (541*as^3*CA*CF^2*del[zb]*Zeta[3]^2)/12 + (593*as^3*CF^3*del[zb]*Zeta[3]^2)/2 - (529*as^3*CA^2*CF*ep*del[zb]*Zeta[3]^2)/48 + (40783*as^3*CA*CF^2*ep*del[zb]*Zeta[3]^2)/72 - (1945*as^3*CF^3*ep*del[zb]*Zeta[3]^2)/4 - (172*as^3*C3FF*CF*csum*ep*del[zb]*Zeta[3]^2)/3 - (13*as^2*CA*CF*ep^2*del[zb]*Zeta[3]^2)/2 - (109537*as^3*CA^2*CF*ep^2*del[zb]*Zeta[3]^2)/1728 + (809*as^2*CF^2*ep^2*del[zb]*Zeta[3]^2)/6 + (174869*as^3*CA*CF^2*ep^2*del[zb]*Zeta[3]^2)/216 - (539*as^3*CF^3*ep^2*del[zb]*Zeta[3]^2)/6 + (142*as^3*C3FF*CF*csum*ep^2*del[zb]*Zeta[3]^2)/9 - (62*as^2*CA*CF*ep^3*del[zb]*Zeta[3]^2)/3 - (499*as^2*CF^2*ep^3*del[zb]*Zeta[3]^2)/12 - (16339*as^2*CA*CF*ep^4*del[zb]*Zeta[3]^2)/72 + (4753*as^2*CF^2*ep^4*del[zb]*Zeta[3]^2)/12 - (49*as*CF*ep^5*del[zb]*Zeta[3]^2)/12 - (245*as*CF*ep^6*del[zb]*Zeta[3]^2)/36 + (43*as^3*CA*CF*ep*nf*del[zb]*Zeta[3]^2)/12 - (1049*as^3*CF^2*ep*nf*del[zb]*Zeta[3]^2)/9 - (3671*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[3]^2)/216 - (8219*as^3*CF^2*ep^2*nf*del[zb]*Zeta[3]^2)/54 - (22*as^2*CF*ep^3*nf*del[zb]*Zeta[3]^2)/3 - (7*as^2*CF*ep^4*nf*del[zb]*Zeta[3]^2)/36 + (164*as^3*CF*ep^2*nf^2*del[zb]*Zeta[3]^2)/27 + (419*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Zeta[3]^2)/36 - (3277*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Zeta[3]^2)/16 - (7369*as^3*CF^3*ep^2*Pi^2*del[zb]*Zeta[3]^2)/8 + (553*as^2*CA*CF*ep^4*Pi^2*del[zb]*Zeta[3]^2)/18 - (21491*as^2*CF^2*ep^4*Pi^2*del[zb]*Zeta[3]^2)/108 + (49*as*CF*ep^6*Pi^2*del[zb]*Zeta[3]^2)/54 + (25*as^3*CA^2*CF*ep*del[zb]*Log[Q2]*Zeta[3]^2)/4 - (541*as^3*CA*CF^2*ep*del[zb]*Log[Q2]*Zeta[3]^2)/4 - (1779*as^3*CF^3*ep*del[zb]*Log[Q2]*Zeta[3]^2)/2 + (529*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]*Zeta[3]^2)/16 - (40783*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]*Zeta[3]^2)/24 + (5835*as^3*CF^3*ep^2*del[zb]*Log[Q2]*Zeta[3]^2)/4 + 172*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2]*Zeta[3]^2 + 13*as^2*CA*CF*ep^3*del[zb]*Log[Q2]*Zeta[3]^2 - (809*as^2*CF^2*ep^3*del[zb]*Log[Q2]*Zeta[3]^2)/3 + (124*as^2*CA*CF*ep^4*del[zb]*Log[Q2]*Zeta[3]^2)/3 + (499*as^2*CF^2*ep^4*del[zb]*Log[Q2]*Zeta[3]^2)/6 + (49*as*CF*ep^6*del[zb]*Log[Q2]*Zeta[3]^2)/12 - (43*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[3]^2)/4 + (1049*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[3]^2)/3 + (44*as^2*CF*ep^4*nf*del[zb]*Log[Q2]*Zeta[3]^2)/3 - (75*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^2*Zeta[3]^2)/8 + (1623*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^2*Zeta[3]^2)/8 + (5337*as^3*CF^3*ep^2*del[zb]*Log[Q2]^2*Zeta[3]^2)/4 - 13*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^2*Zeta[3]^2 + (809*as^2*CF^2*ep^4*del[zb]*Log[Q2]^2*Zeta[3]^2)/3 - (67*as^3*CA^2*CF*ep*PlusD[zb, 0]*Zeta[3]^2)/6 - (471*as^3*CA*CF^2*ep*PlusD[zb, 0]*Zeta[3]^2)/2 - 2090*as^3*CF^3*ep*PlusD[zb, 0]*Zeta[3]^2 - (14701*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[3]^2)/36 - (5377*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[3]^2)/2 + 2606*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[3]^2 - (413*as^2*CA*CF*ep^3*PlusD[zb, 0]*Zeta[3]^2)/6 - (1216*as^2*CF^2*ep^3*PlusD[zb, 0]*Zeta[3]^2)/3 - (3427*as^2*CA*CF*ep^4*PlusD[zb, 0]*Zeta[3]^2)/27 + 438*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[3]^2 - (49*as*CF*ep^5*PlusD[zb, 0]*Zeta[3]^2)/9 + (49*as*CF*ep^6*PlusD[zb, 0]*Zeta[3]^2)/9 + (965*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3]^2)/18 + (1811*as^3*CF^2*ep^2*nf*PlusD[zb, 0]*Zeta[3]^2)/3 + (961*as^2*CF*ep^4*nf*PlusD[zb, 0]*Zeta[3]^2)/27 + (67*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/2 + (1413*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/2 + 6270*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2 + (413*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/3 + (2432*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/3 + (49*as*CF*ep^6*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/9 + 67*as^3*CA^2*CF*ep^2*PlusD[zb, 1]*Zeta[3]^2 + 1787*as^3*CA*CF^2*ep^2*PlusD[zb, 1]*Zeta[3]^2 + 13204*as^3*CF^3*ep^2*PlusD[zb, 1]*Zeta[3]^2 + (826*as^2*CA*CF*ep^4*PlusD[zb, 1]*Zeta[3]^2)/3 + (14984*as^2*CF^2*ep^4*PlusD[zb, 1]*Zeta[3]^2)/9 + (98*as*CF*ep^6*PlusD[zb, 1]*Zeta[3]^2)/9 - (15*as^3*CA^2*CF*del[zb]*Zeta[5])/16 - (23081*as^3*CA*CF^2*del[zb]*Zeta[5])/72 + (649*as^3*CF^3*del[zb]*Zeta[5])/2 - (40*as^3*C3FF*CF*csum*del[zb]*Zeta[5])/3 - (5*as^3*CA^2*CF*del[zb]*Zeta[5])/(12*ep) - (5*as^3*CA*CF^2*del[zb]*Zeta[5])/(4*ep) - (315*as^3*CF^3*del[zb]*Zeta[5])/(2*ep) + as^2*CA*CF*ep*del[zb]*Zeta[5] - (62099*as^3*CA^2*CF*ep*del[zb]*Zeta[5])/864 - (195*as^2*CF^2*ep*del[zb]*Zeta[5])/2 - (10580*as^3*CA*CF^2*ep*del[zb]*Zeta[5])/27 + (9965*as^3*CF^3*ep*del[zb]*Zeta[5])/24 + (496*as^3*C3FF*CF*csum*ep*del[zb]*Zeta[5])/9 - (75*as^2*CA*CF*ep^2*del[zb]*Zeta[5])/4 + (2363629*as^3*CA^2*CF*ep^2*del[zb]*Zeta[5])/25920 + (381*as^2*CF^2*ep^2*del[zb]*Zeta[5])/4 - (20561299*as^3*CA*CF^2*ep^2*del[zb]*Zeta[5])/12960 + (22781*as^3*CF^3*ep^2*del[zb]*Zeta[5])/15 + (5357*as^3*C3FF*CF*csum*ep^2*del[zb]*Zeta[5])/27 + (7313*as^2*CA*CF*ep^3*del[zb]*Zeta[5])/120 - (306*as^2*CF^2*ep^3*del[zb]*Zeta[5])/5 + (93*as*CF*ep^4*del[zb]*Zeta[5])/10 + (235949*as^2*CA*CF*ep^4*del[zb]*Zeta[5])/720 - (27933*as^2*CF^2*ep^4*del[zb]*Zeta[5])/80 + (31*as*CF*ep^5*del[zb]*Zeta[5])/2 + (124*as*CF*ep^6*del[zb]*Zeta[5])/5 - (11*as^3*CA*CF*nf*del[zb]*Zeta[5])/24 + (499*as^3*CF^2*nf*del[zb]*Zeta[5])/9 + (1957*as^3*CA*CF*ep*nf*del[zb]*Zeta[5])/54 + (2561*as^3*CF^2*ep*nf*del[zb]*Zeta[5])/108 + (13*as^2*CF*ep^2*nf*del[zb]*Zeta[5])/2 + (14401*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[5])/405 + (695369*as^3*CF^2*ep^2*nf*del[zb]*Zeta[5])/6480 - (103*as^2*CF*ep^3*nf*del[zb]*Zeta[5])/60 - (6421*as^2*CF*ep^4*nf*del[zb]*Zeta[5])/360 - (112*as^3*CF*ep*nf^2*del[zb]*Zeta[5])/27 - (23773*as^3*CF*ep^2*nf^2*del[zb]*Zeta[5])/3240 + (239*as^3*CA^2*CF*ep*Pi^2*del[zb]*Zeta[5])/72 + (717*as^3*CA*CF^2*ep*Pi^2*del[zb]*Zeta[5])/16 + (37577*as^3*CF^3*ep*Pi^2*del[zb]*Zeta[5])/72 - (1309*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Zeta[5])/1728 + (1351049*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Zeta[5])/1440 - (323413*as^3*CF^3*ep^2*Pi^2*del[zb]*Zeta[5])/360 + (476*as^3*C3FF*CF*csum*ep^2*Pi^2*del[zb]*Zeta[5])/9 - (53*as^2*CA*CF*ep^3*Pi^2*del[zb]*Zeta[5])/12 + (7163*as^2*CF^2*ep^3*Pi^2*del[zb]*Zeta[5])/60 - (97*as^2*CA*CF*ep^4*Pi^2*del[zb]*Zeta[5])/360 - (13723*as^2*CF^2*ep^4*Pi^2*del[zb]*Zeta[5])/120 - (31*as*CF*ep^5*Pi^2*del[zb]*Zeta[5])/15 - (403*as*CF*ep^6*Pi^2*del[zb]*Zeta[5])/120 + (1451*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Zeta[5])/864 - (9607*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Zeta[5])/60 - (1123*as^2*CF*ep^4*nf*Pi^2*del[zb]*Zeta[5])/180 + (5*as^3*CA^2*CF*del[zb]*Log[Q2]*Zeta[5])/4 + (15*as^3*CA*CF^2*del[zb]*Log[Q2]*Zeta[5])/4 + (945*as^3*CF^3*del[zb]*Log[Q2]*Zeta[5])/2 + (45*as^3*CA^2*CF*ep*del[zb]*Log[Q2]*Zeta[5])/16 + (23081*as^3*CA*CF^2*ep*del[zb]*Log[Q2]*Zeta[5])/24 - (1947*as^3*CF^3*ep*del[zb]*Log[Q2]*Zeta[5])/2 + 40*as^3*C3FF*CF*csum*ep*del[zb]*Log[Q2]*Zeta[5] - 2*as^2*CA*CF*ep^2*del[zb]*Log[Q2]*Zeta[5] + (62099*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]*Zeta[5])/288 + 195*as^2*CF^2*ep^2*del[zb]*Log[Q2]*Zeta[5] + (10580*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]*Zeta[5])/9 - (9965*as^3*CF^3*ep^2*del[zb]*Log[Q2]*Zeta[5])/8 - (496*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2]*Zeta[5])/3 + (75*as^2*CA*CF*ep^3*del[zb]*Log[Q2]*Zeta[5])/2 - (381*as^2*CF^2*ep^3*del[zb]*Log[Q2]*Zeta[5])/2 - (7313*as^2*CA*CF*ep^4*del[zb]*Log[Q2]*Zeta[5])/60 + (612*as^2*CF^2*ep^4*del[zb]*Log[Q2]*Zeta[5])/5 - (93*as*CF*ep^5*del[zb]*Log[Q2]*Zeta[5])/10 - (31*as*CF*ep^6*del[zb]*Log[Q2]*Zeta[5])/2 + (11*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]*Zeta[5])/8 - (499*as^3*CF^2*ep*nf*del[zb]*Log[Q2]*Zeta[5])/3 - (1957*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[5])/18 - (2561*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[5])/36 - 13*as^2*CF*ep^3*nf*del[zb]*Log[Q2]*Zeta[5] + (103*as^2*CF*ep^4*nf*del[zb]*Log[Q2]*Zeta[5])/30 + (112*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]*Zeta[5])/9 - (239*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[5])/24 - (2151*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[5])/16 - (37577*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[5])/24 + (53*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[5])/6 - (7163*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[5])/30 + (31*as*CF*ep^6*Pi^2*del[zb]*Log[Q2]*Zeta[5])/15 - (15*as^3*CA^2*CF*ep*del[zb]*Log[Q2]^2*Zeta[5])/8 - (45*as^3*CA*CF^2*ep*del[zb]*Log[Q2]^2*Zeta[5])/8 - (2835*as^3*CF^3*ep*del[zb]*Log[Q2]^2*Zeta[5])/4 - (135*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^2*Zeta[5])/32 - (23081*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^2*Zeta[5])/16 + (5841*as^3*CF^3*ep^2*del[zb]*Log[Q2]^2*Zeta[5])/4 - 60*as^3*C3FF*CF*csum*ep^2*del[zb]*Log[Q2]^2*Zeta[5] + 2*as^2*CA*CF*ep^3*del[zb]*Log[Q2]^2*Zeta[5] - 195*as^2*CF^2*ep^3*del[zb]*Log[Q2]^2*Zeta[5] - (75*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^2*Zeta[5])/2 + (381*as^2*CF^2*ep^4*del[zb]*Log[Q2]^2*Zeta[5])/2 + (93*as*CF*ep^6*del[zb]*Log[Q2]^2*Zeta[5])/20 - (33*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[5])/16 + (499*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[5])/2 + 13*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^2*Zeta[5] + (15*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]^3*Zeta[5])/8 + (45*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]^3*Zeta[5])/8 + (2835*as^3*CF^3*ep^2*del[zb]*Log[Q2]^3*Zeta[5])/4 - (4*as^2*CA*CF*ep^4*del[zb]*Log[Q2]^3*Zeta[5])/3 + 130*as^2*CF^2*ep^4*del[zb]*Log[Q2]^3*Zeta[5] - 6*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[5] - 2*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[5] + 1155*as^3*CF^3*PlusD[zb, 0]*Zeta[5] + (1805*as^3*CA^2*CF*ep*PlusD[zb, 0]*Zeta[5])/24 + (7413*as^3*CA*CF^2*ep*PlusD[zb, 0]*Zeta[5])/4 - (3453*as^3*CF^3*ep*PlusD[zb, 0]*Zeta[5])/2 + (43*as^2*CA*CF*ep^2*PlusD[zb, 0]*Zeta[5])/2 + (343871*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[5])/360 + 384*as^2*CF^2*ep^2*PlusD[zb, 0]*Zeta[5] + (21454*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[5])/15 - (16473*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[5])/20 + (2488*as^2*CA*CF*ep^3*PlusD[zb, 0]*Zeta[5])/15 - (2106*as^2*CF^2*ep^3*PlusD[zb, 0]*Zeta[5])/5 + (62*as*CF*ep^4*PlusD[zb, 0]*Zeta[5])/5 + (8687*as^2*CA*CF*ep^4*PlusD[zb, 0]*Zeta[5])/45 - 62*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[5] - (62*as*CF*ep^5*PlusD[zb, 0]*Zeta[5])/5 - (41*as^3*CA*CF*ep*nf*PlusD[zb, 0]*Zeta[5])/4 - (1054*as^3*CF^2*ep*nf*PlusD[zb, 0]*Zeta[5])/3 - (57917*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[5])/180 - (7714*as^3*CF^2*ep^2*nf*PlusD[zb, 0]*Zeta[5])/45 - (511*as^2*CF*ep^3*nf*PlusD[zb, 0]*Zeta[5])/15 - (1022*as^2*CF*ep^4*nf*PlusD[zb, 0]*Zeta[5])/45 + (2521*as^3*CF*ep^2*nf^2*PlusD[zb, 0]*Zeta[5])/90 + (116*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/9 - (389*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/2 - (71433*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/20 - (2497*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 0]*Zeta[5])/60 - (6844*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 0]*Zeta[5])/15 - (31*as*CF*ep^6*Pi^2*PlusD[zb, 0]*Zeta[5])/10 + 18*as^3*CA^2*CF*ep*Log[Q2]*PlusD[zb, 0]*Zeta[5] + 6*as^3*CA*CF^2*ep*Log[Q2]*PlusD[zb, 0]*Zeta[5] - 3465*as^3*CF^3*ep*Log[Q2]*PlusD[zb, 0]*Zeta[5] - (1805*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[5])/8 - (22239*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[5])/4 + (10359*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[5])/2 - 43*as^2*CA*CF*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[5] - 768*as^2*CF^2*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[5] - (4976*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[5])/15 + (4212*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[5])/5 - (62*as*CF*ep^5*Log[Q2]*PlusD[zb, 0]*Zeta[5])/5 + (62*as*CF*ep^6*Log[Q2]*PlusD[zb, 0]*Zeta[5])/5 + (123*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[5])/4 + 1054*as^3*CF^2*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[5] + (1022*as^2*CF*ep^4*nf*Log[Q2]*PlusD[zb, 0]*Zeta[5])/15 - 27*as^3*CA^2*CF*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[5] - 9*as^3*CA*CF^2*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[5] + (10395*as^3*CF^3*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[5])/2 + 43*as^2*CA*CF*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[5] + 768*as^2*CF^2*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[5] + (31*as*CF*ep^6*Log[Q2]^2*PlusD[zb, 0]*Zeta[5])/5 + 36*as^3*CA^2*CF*ep*PlusD[zb, 1]*Zeta[5] - 82*as^3*CA*CF^2*ep*PlusD[zb, 1]*Zeta[5] - 7686*as^3*CF^3*ep*PlusD[zb, 1]*Zeta[5] - (1805*as^3*CA^2*CF*ep^2*PlusD[zb, 1]*Zeta[5])/4 - (58601*as^3*CA*CF^2*ep^2*PlusD[zb, 1]*Zeta[5])/5 + (50463*as^3*CF^3*ep^2*PlusD[zb, 1]*Zeta[5])/5 - 86*as^2*CA*CF*ep^3*PlusD[zb, 1]*Zeta[5] - (7928*as^2*CF^2*ep^3*PlusD[zb, 1]*Zeta[5])/5 - (9952*as^2*CA*CF*ep^4*PlusD[zb, 1]*Zeta[5])/15 + 1660*as^2*CF^2*ep^4*PlusD[zb, 1]*Zeta[5] - (124*as*CF*ep^5*PlusD[zb, 1]*Zeta[5])/5 + (124*as*CF*ep^6*PlusD[zb, 1]*Zeta[5])/5 + (123*as^3*CA*CF*ep^2*nf*PlusD[zb, 1]*Zeta[5])/2 + (10982*as^3*CF^2*ep^2*nf*PlusD[zb, 1]*Zeta[5])/5 + (2044*as^2*CF*ep^4*nf*PlusD[zb, 1]*Zeta[5])/15 - 108*as^3*CA^2*CF*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[5] + 246*as^3*CA*CF^2*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[5] + 23058*as^3*CF^3*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[5] + 172*as^2*CA*CF*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[5] + (15856*as^2*CF^2*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[5])/5 + (124*as*CF*ep^6*Log[Q2]*PlusD[zb, 1]*Zeta[5])/5 - 108*as^3*CA^2*CF*ep^2*PlusD[zb, 2]*Zeta[5] + 383*as^3*CA*CF^2*ep^2*PlusD[zb, 2]*Zeta[5] + (123282*as^3*CF^3*ep^2*PlusD[zb, 2]*Zeta[5])/5 + 172*as^2*CA*CF*ep^4*PlusD[zb, 2]*Zeta[5] + (16104*as^2*CF^2*ep^4*PlusD[zb, 2]*Zeta[5])/5 + (124*as*CF*ep^6*PlusD[zb, 2]*Zeta[5])/5 - (14903*as^3*CA^2*CF*ep^2*del[zb]*Zeta[3]*Zeta[5])/360 + (17641*as^3*CA*CF^2*ep^2*del[zb]*Zeta[3]*Zeta[5])/12 + (474463*as^3*CF^3*ep^2*del[zb]*Zeta[3]*Zeta[5])/30 + (2143*as^2*CA*CF*ep^4*del[zb]*Zeta[3]*Zeta[5])/30 + (11729*as^2*CF^2*ep^4*del[zb]*Zeta[3]*Zeta[5])/5 + (2119*as^3*CA^2*CF*ep*del[zb]*Zeta[7])/96 - (2093*as^3*CA*CF^2*ep*del[zb]*Zeta[7])/32 - 5475*as^3*CF^3*ep*del[zb]*Zeta[7] - (28343*as^3*CA^2*CF*ep^2*del[zb]*Zeta[7])/96 - (1576391*as^3*CA*CF^2*ep^2*del[zb]*Zeta[7])/192 + (60195*as^3*CF^3*ep^2*del[zb]*Zeta[7])/8 - (4271*as^3*C3FF*CF*csum*ep^2*del[zb]*Zeta[7])/6 - (1147*as^2*CA*CF*ep^3*del[zb]*Zeta[7])/16 - (3933*as^2*CF^2*ep^3*del[zb]*Zeta[7])/4 - (8575*as^2*CA*CF*ep^4*del[zb]*Zeta[7])/16 + (5985*as^2*CF^2*ep^4*del[zb]*Zeta[7])/4 + (381*as*CF*ep^6*del[zb]*Zeta[7])/14 + (10685*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[7])/192 + (34027*as^3*CF^2*ep^2*nf*del[zb]*Zeta[7])/24 + (169*as^2*CF*ep^4*nf*del[zb]*Zeta[7])/2 - (2119*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2]*Zeta[7])/32 + (6279*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2]*Zeta[7])/32 + 16425*as^3*CF^3*ep^2*del[zb]*Log[Q2]*Zeta[7] + (1147*as^2*CA*CF*ep^4*del[zb]*Log[Q2]*Zeta[7])/8 + (3933*as^2*CF^2*ep^4*del[zb]*Log[Q2]*Zeta[7])/2 - (12925*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[7])/96 + (1147*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[7])/8 + (69981*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[7])/2 + (403*as^2*CA*CF*ep^4*PlusD[zb, 0]*Zeta[7])/4 + 4608*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[7] + (254*as*CF*ep^6*PlusD[zb, 0]*Zeta[7])/7 - (449*as^3*CA^2*CF*ep^2*del[zb]*Zeta[5, 3])/180 - (236*as^3*CA*CF^2*ep^2*del[zb]*Zeta[5, 3])/15 + (31*as^3*CF^3*ep^2*del[zb]*Zeta[5, 3])/3 + 33*as^2*CA*CF*ep^4*del[zb]*Zeta[5, 3] - 66*as^2*CF^2*ep^4*del[zb]*Zeta[5, 3]

==> anc/SVXS_bare_Higgs.txt <==
del[zb] + (271*as^2*CA^2*del[zb])/48 + (240137*as^3*CA^3*del[zb])/2592 + (11*as^3*CA^3*del[zb])/(12*ep^2) + (3*as^2*CA^2*del[zb])/(4*ep) + (5173*as^3*CA^3*del[zb])/(432*ep) + ep*del[zb] - as*CA*ep*del[zb] + (2519*as^2*CA^2*ep*del[zb])/96 + (733487*as^3*CA^3*ep*del[zb])/1296 + ep^2*del[zb] - 4*as*CA*ep^2*del[zb] + (174817*as^2*CA^2*ep^2*del[zb])/1728 + (283300489*as^3*CA^3*ep^2*del[zb])/93312 + ep^3*del[zb] - 11*as*CA*ep^3*del[zb] + (408425*as^2*CA^2*ep^3*del[zb])/1152 + ep^4*del[zb] - 26*as*CA*ep^4*del[zb] + (73127785*as^2*CA^2*ep^4*del[zb])/62208 + ep^5*del[zb] - 57*as*CA*ep^5*del[zb] + ep^6*del[zb] - 120*as*CA*ep^6*del[zb] + ep^7*del[zb] + ep^8*del[zb] - (7*as^2*CA*nf*del[zb])/4 - (228169*as^3*CA^2*nf*del[zb])/5184 - (73*as^2*CF*nf*del[zb])/48 - (72545*as^3*CA*CF*nf*del[zb])/2592 + (155*as^3*CF^2*nf*del[zb])/144 - (17*as^3*CA^2*nf*del[zb])/(36*ep^2) - (11*as^3*CA*CF*nf*del[zb])/(72*ep^2) - (as^2*CA*nf*del[zb])/(4*ep) - (187*as^3*CA^2*nf*del[zb])/(32*ep) - (as^2*CF*nf*del[zb])/(8*ep) - (1265*as^3*CA*CF*nf*del[zb])/(432*ep) + (as^3*CF^2*nf*del[zb])/(48*ep) - (1181*as^2*CA*ep*nf*del[zb])/144 - (8252225*as^3*CA^2*ep*nf*del[zb])/31104 - (2465*as^2*CF*ep*nf*del[zb])/288 - (2993243*as^3*CA*CF*ep*nf*del[zb])/15552 + (20473*as^3*CF^2*ep*nf*del[zb])/1728 - (3109*as^2*CA*ep^2*nf*del[zb])/96 - (87839383*as^3*CA^2*ep^2*nf*del[zb])/62208 - (62281*as^2*CF*ep^2*nf*del[zb])/1728 - (103289549*as^3*CA*CF*ep^2*nf*del[zb])/93312 + (6956*as^3*CF^2*ep^2*nf*del[zb])/81 - (604601*as^2*CA*ep^3*nf*del[zb])/5184 - (1361681*as^2*CF*ep^3*nf*del[zb])/10368 - (4118363*as^2*CA*ep^4*nf*del[zb])/10368 - (27466777*as^2*CF*ep^4*nf*del[zb])/62208 + (7433*as^3*CA*nf^2*del[zb])/1728 + (5953*as^3*CF*nf^2*del[zb])/1296 + (as^3*CA*nf^2*del[zb])/(18*ep^2) + (as^3*CF*nf^2*del[zb])/(36*ep^2) + (529*as^3*CA*nf^2*del[zb])/(864*ep) + (14*as^3*CF*nf^2*del[zb])/(27*ep) + (768995*as^3*CA*ep*nf^2*del[zb])/31104 + (116309*as^3*CF*ep*nf^2*del[zb])/3888 + (23720971*as^3*CA*ep^2*nf^2*del[zb])/186624 + (7718287*as^3*CF*ep^2*nf^2*del[zb])/46656 + (as*CA*Pi^2*del[zb])/3 + (16*as^2*CA^2*Pi^2*del[zb])/27 - (6293*as^3*CA^3*Pi^2*del[zb])/7776 - (11*as^3*CA^3*Pi^2*del[zb])/(36*ep^3) - (as^2*CA^2*Pi^2*del[zb])/(3*ep^2) - (31*as^3*CA^3*Pi^2*del[zb])/(48*ep^2) - (as^2*CA^2*Pi^2*del[zb])/(36*ep) - (19*as^3*CA^3*Pi^2*del[zb])/(324*ep) + (as*CA*ep*Pi^2*del[zb])/3 - (43*as^2*CA^2*ep*Pi^2*del[zb])/324 - (643331*as^3*CA^3*ep*Pi^2*del[zb])/15552 + (as*CA*ep^2*Pi^2*del[zb])/3 - (69421*as^2*CA^2*ep^2*Pi^2*del[zb])/7776 - (109954627*as^3*CA^3*ep^2*Pi^2*del[zb])/279936 + (11*as*CA*ep^3*Pi^2*del[zb])/12 - (2286115*as^2*CA^2*ep^3*Pi^2*del[zb])/46656 + (8*as*CA*ep^4*Pi^2*del[zb])/3 - (55496431*as^2*CA^2*ep^4*Pi^2*del[zb])/279936 + (27*as*CA*ep^5*Pi^2*del[zb])/4 + (31*as*CA*ep^6*Pi^2*del[zb])/2 - (4*as^2*CA*nf*Pi^2*del[zb])/27 + (3169*as^3*CA^2*nf*Pi^2*del[zb])/3888 + (5*as^3*CA*CF*nf*Pi^2*del[zb])/32 + (as^3*CA^2*nf*Pi^2*del[zb])/(18*ep^3) + (5*as^3*CA^2*nf*Pi^2*del[zb])/(108*ep^2) - (as^2*CA*nf*Pi^2*del[zb])/(18*ep) - (13*as^3*CA^2*nf*Pi^2*del[zb])/(48*ep) - (as^3*CA*CF*nf*Pi^2*del[zb])/(16*ep) + (67*as^2*CA*ep*nf*Pi^2*del[zb])/324 + (2169059*as^3*CA^2*ep*nf*Pi^2*del[zb])/93312 + (43*as^2*CF*ep*nf*Pi^2*del[zb])/144 + (6499*as^3*CA*CF*ep*nf*Pi^2*del[zb])/576 - (2*as^3*CF^2*ep*nf*Pi^2*del[zb])/9 + (2933*as^2*CA*ep^2*nf*Pi^2*del[zb])/972 + (37185691*as^3*CA^2*ep^2*nf*Pi^2*del[zb])/186624 + (2879*as^2*CF*ep^2*nf*Pi^2*del[zb])/864 + (1274737*as^3*CA*CF*ep^2*nf*Pi^2*del[zb])/10368 - (21293*as^3*CF^2*ep^2*nf*Pi^2*del[zb])/3456 + (371099*as^2*CA*ep^3*nf*Pi^2*del[zb])/23328 + (94519*as^2*CF*ep^3*nf*Pi^2*del[zb])/5184 + (9176147*as^2*CA*ep^4*nf*Pi^2*del[zb])/139968 + (2352095*as^2*CF*ep^4*nf*Pi^2*del[zb])/31104 - (95*as^3*CA*nf^2*Pi^2*del[zb])/648 - (11*as^3*CF*nf^2*Pi^2*del[zb])/72 + (as^3*CA*nf^2*Pi^2*del[zb])/(108*ep^2) + (13*as^3*CA*nf^2*Pi^2*del[zb])/(324*ep) - (246191*as^3*CA*ep*nf^2*Pi^2*del[zb])/93312 - (761*as^3*CF*ep*nf^2*Pi^2*del[zb])/288 - (11215999*as^3*CA*ep^2*nf^2*Pi^2*del[zb])/559872 - (59191*as^3*CF*ep^2*nf^2*Pi^2*del[zb])/2592 - (as^2*CA^2*Pi^4*del[zb])/80 - (14293*as^3*CA^3*Pi^4*del[zb])/15552 - (23*as^3*CA^3*Pi^4*del[zb])/(180*ep^2) - (2773*as^3*CA^3*Pi^4*del[zb])/(25920*ep) - (437*as^2*CA^2*ep*Pi^4*del[zb])/1080 - (2712863*as^3*CA^3*ep*Pi^4*del[zb])/466560 - (11*as*CA*ep^2*Pi^4*del[zb])/180 - (313*as^2*CA^2*ep^2*Pi^4*del[zb])/240 - (57333059*as^3*CA^3*ep^2*Pi^4*del[zb])/2799360 - (11*as*CA*ep^3*Pi^4*del[zb])/180 - (99731*as^2*CA^2*ep^3*Pi^4*del[zb])/38880 - (11*as*CA*ep^4*Pi^4*del[zb])/180 - (658687*as^2*CA^2*ep^4*Pi^4*del[zb])/155520 - (161*as*CA*ep^5*Pi^4*del[zb])/1440 - (19*as*CA*ep^6*Pi^4*del[zb])/72 + (515*as^3*CA^2*nf*Pi^4*del[zb])/1944 + (77*as^3*CA*CF*nf*Pi^4*del[zb])/2160 - (49*as^3*CA^2*nf*Pi^4*del[zb])/(12960*ep) + (19*as^2*CA*ep*nf*Pi^4*del[zb])/360 + (8977*as^3*CA^2*ep*nf*Pi^4*del[zb])/5832 + (as^2*CF*ep*nf*Pi^4*del[zb])/54 + (2903*as^3*CA*CF*ep*nf*Pi^4*del[zb])/6480 + (41*as^3*CF^2*ep*nf*Pi^4*del[zb])/720 + (391*as^2*CA*ep^2*nf*Pi^4*del[zb])/3240 + (2301071*as^3*CA^2*ep^2*nf*Pi^4*del[zb])/699840 + (29*as^2*CF*ep^2*nf*Pi^4*del[zb])/324 + (218173*as^3*CA*CF*ep^2*nf*Pi^4*del[zb])/103680 + (1037*as^3*CF^2*ep^2*nf*Pi^4*del[zb])/1440 - (19*as^2*CA*ep^3*nf*Pi^4*del[zb])/12960 + (15067*as^2*CF*ep^3*nf*Pi^4*del[zb])/77760 - (141581*as^2*CA*ep^4*nf*Pi^4*del[zb])/116640 + (16451*as^2*CF*ep^4*nf*Pi^4*del[zb])/466560 - (47*as^3*CA*nf^2*Pi^4*del[zb])/2160 - (7*as^3*CF*nf^2*Pi^4*del[zb])/1080 - (527*as^3*CA*ep*nf^2*Pi^4*del[zb])/6480 - (35*as^3*CF*ep*nf^2*Pi^4*del[zb])/648 + (3233*as^3*CA*ep^2*nf^2*Pi^4*del[zb])/38880 - (6199*as^3*CF*ep^2*nf^2*Pi^4*del[zb])/51840 - (4483*as^3*CA^3*Pi^6*del[zb])/22680 - (158839*as^3*CA^3*ep*Pi^6*del[zb])/311040 - (5083*as^2*CA^2*ep^2*Pi^6*del[zb])/90720 - (739771*as^3*CA^3*ep^2*Pi^6*del[zb])/1451520 + (2903*as^2*CA^2*ep^3*Pi^6*del[zb])/90720 - (209*as*CA*ep^4*Pi^6*del[zb])/30240 + (13117*as^2*CA^2*ep^4*Pi^6*del[zb])/30240 - (209*as*CA*ep^5*Pi^6*del[zb])/30240 - (209*as*CA*ep^6*Pi^6*del[zb])/30240 + (60947*as^3*CA^2*ep*nf*Pi^6*del[zb])/1088640 + (1177*as^3*CA*CF*ep*nf*Pi^6*del[zb])/68040 - (557*as^3*CF^2*ep*nf*Pi^6*del[zb])/34020 + (67645*as^3*CA^2*ep^2*nf*Pi^6*del[zb])/653184 - (25999*as^3*CA*CF*ep^2*nf*Pi^6*del[zb])/544320 - (16127*as^3*CF^2*ep^2*nf*Pi^6*del[zb])/116640 + (181*as^2*CA*ep^3*nf*Pi^6*del[zb])/7560 - (151*as^2*CF*ep^3*nf*Pi^6*del[zb])/3780 + (4859*as^2*CA*ep^4*nf*Pi^6*del[zb])/45360 - (4379*as^2*CF*ep^4*nf*Pi^6*del[zb])/22680 - (661*as^3*CA*ep^2*nf^2*Pi^6*del[zb])/51840 + (8093*as^3*CF*ep^2*nf^2*Pi^6*del[zb])/272160 - (1362659*as^3*CA^3*ep^2*Pi^8*del[zb])/2177280 - (1937221*as^2*CA^2*ep^4*Pi^8*del[zb])/27216000 - (997*as*CA*ep^6*Pi^8*del[zb])/604800 + (95*as^3*CA^3*ep^2*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/8 + (341*as^2*CA^2*ep^4*del[zb]*G[0, 0, 1, 0, 0, 0, 0, 1, 1])/10 - (3*as^2*CA^2*del[zb]*Log[Q2])/2 - (5173*as^3*CA^3*del[zb]*Log[Q2])/144 - (11*as^3*CA^3*del[zb]*Log[Q2])/(4*ep) - (271*as^2*CA^2*ep*del[zb]*Log[Q2])/24 - (240137*as^3*CA^3*ep*del[zb]*Log[Q2])/864 + as*CA*ep^2*del[zb]*Log[Q2] - (2519*as^2*CA^2*ep^2*del[zb]*Log[Q2])/48 - (733487*as^3*CA^3*ep^2*del[zb]*Log[Q2])/432 + 4*as*CA*ep^3*del[zb]*Log[Q2] - (174817*as^2*CA^2*ep^3*del[zb]*Log[Q2])/864 + 11*as*CA*ep^4*del[zb]*Log[Q2] - (408425*as^2*CA^2*ep^4*del[zb]*Log[Q2])/576 + 26*as*CA*ep^5*del[zb]*Log[Q2] + 57*as*CA*ep^6*del[zb]*Log[Q2] + (as^2*CA*nf*del[zb]*Log[Q2])/2 + (561*as^3*CA^2*nf*del[zb]*Log[Q2])/32 + (as^2*CF*nf*del[zb]*Log[Q2])/4 + (1265*as^3*CA*CF*nf*del[zb]*Log[Q2])/144 - (as^3*CF^2*nf*del[zb]*Log[Q2])/16 + (17*as^3*CA^2*nf*del[zb]*Log[Q2])/(12*ep) + (11*as^3*CA*CF*nf*del[zb]*Log[Q2])/(24*ep) + (7*as^2*CA*ep*nf*del[zb]*Log[Q2])/2 + (228169*as^3*CA^2*ep*nf*del[zb]*Log[Q2])/1728 + (73*as^2*CF*ep*nf*del[zb]*Log[Q2])/24 + (72545*as^3*CA*CF*ep*nf*del[zb]*Log[Q2])/864 - (155*as^3*CF^2*ep*nf*del[zb]*Log[Q2])/48 + (1181*as^2*CA*ep^2*nf*del[zb]*Log[Q2])/72 + (8252225*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2])/10368 + (2465*as^2*CF*ep^2*nf*del[zb]*Log[Q2])/144 + (2993243*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2])/5184 - (20473*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2])/576 + (3109*as^2*CA*ep^3*nf*del[zb]*Log[Q2])/48 + (62281*as^2*CF*ep^3*nf*del[zb]*Log[Q2])/864 + (604601*as^2*CA*ep^4*nf*del[zb]*Log[Q2])/2592 + (1361681*as^2*CF*ep^4*nf*del[zb]*Log[Q2])/5184 - (529*as^3*CA*nf^2*del[zb]*Log[Q2])/288 - (14*as^3*CF*nf^2*del[zb]*Log[Q2])/9 - (as^3*CA*nf^2*del[zb]*Log[Q2])/(6*ep) - (as^3*CF*nf^2*del[zb]*Log[Q2])/(12*ep) - (7433*as^3*CA*ep*nf^2*del[zb]*Log[Q2])/576 - (5953*as^3*CF*ep*nf^2*del[zb]*Log[Q2])/432 - (768995*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2])/10368 - (116309*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2])/1296 + (as^2*CA^2*Pi^2*del[zb]*Log[Q2])/18 + (19*as^3*CA^3*Pi^2*del[zb]*Log[Q2])/108 + (11*as^3*CA^3*Pi^2*del[zb]*Log[Q2])/(12*ep^2) + (2*as^2*CA^2*Pi^2*del[zb]*Log[Q2])/(3*ep) + (31*as^3*CA^3*Pi^2*del[zb]*Log[Q2])/(16*ep) - (as*CA*ep*Pi^2*del[zb]*Log[Q2])/3 - (32*as^2*CA^2*ep*Pi^2*del[zb]*Log[Q2])/27 + (6293*as^3*CA^3*ep*Pi^2*del[zb]*Log[Q2])/2592 - (as*CA*ep^2*Pi^2*del[zb]*Log[Q2])/3 + (43*as^2*CA^2*ep^2*Pi^2*del[zb]*Log[Q2])/162 + (643331*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2])/5184 - (as*CA*ep^3*Pi^2*del[zb]*Log[Q2])/3 + (69421*as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2])/3888 - (11*as*CA*ep^4*Pi^2*del[zb]*Log[Q2])/12 + (2286115*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2])/23328 - (8*as*CA*ep^5*Pi^2*del[zb]*Log[Q2])/3 - (27*as*CA*ep^6*Pi^2*del[zb]*Log[Q2])/4 + (as^2*CA*nf*Pi^2*del[zb]*Log[Q2])/9 + (13*as^3*CA^2*nf*Pi^2*del[zb]*Log[Q2])/16 + (3*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2])/16 - (as^3*CA^2*nf*Pi^2*del[zb]*Log[Q2])/(6*ep^2) - (5*as^3*CA^2*nf*Pi^2*del[zb]*Log[Q2])/(36*ep) + (8*as^2*CA*ep*nf*Pi^2*del[zb]*Log[Q2])/27 - (3169*as^3*CA^2*ep*nf*Pi^2*del[zb]*Log[Q2])/1296 - (15*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2])/32 - (67*as^2*CA*ep^2*nf*Pi^2*del[zb]*Log[Q2])/162 - (2169059*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2])/31104 - (43*as^2*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2])/72 - (6499*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2])/192 + (2*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2])/3 - (2933*as^2*CA*ep^3*nf*Pi^2*del[zb]*Log[Q2])/486 - (2879*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2])/432 - (371099*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2])/11664 - (94519*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2])/2592 - (13*as^3*CA*nf^2*Pi^2*del[zb]*Log[Q2])/108 - (as^3*CA*nf^2*Pi^2*del[zb]*Log[Q2])/(36*ep) + (95*as^3*CA*ep*nf^2*Pi^2*del[zb]*Log[Q2])/216 + (11*as^3*CF*ep*nf^2*Pi^2*del[zb]*Log[Q2])/24 + (246191*as^3*CA*ep^2*nf^2*Pi^2*del[zb]*Log[Q2])/31104 + (761*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2])/96 + (2773*as^3*CA^3*Pi^4*del[zb]*Log[Q2])/8640 + (23*as^3*CA^3*Pi^4*del[zb]*Log[Q2])/(60*ep) + (as^2*CA^2*ep*Pi^4*del[zb]*Log[Q2])/40 + (14293*as^3*CA^3*ep*Pi^4*del[zb]*Log[Q2])/5184 + (437*as^2*CA^2*ep^2*Pi^4*del[zb]*Log[Q2])/540 + (2712863*as^3*CA^3*ep^2*Pi^4*del[zb]*Log[Q2])/155520 + (11*as*CA*ep^3*Pi^4*del[zb]*Log[Q2])/180 + (313*as^2*CA^2*ep^3*Pi^4*del[zb]*Log[Q2])/120 + (11*as*CA*ep^4*Pi^4*del[zb]*Log[Q2])/180 + (99731*as^2*CA^2*ep^4*Pi^4*del[zb]*Log[Q2])/19440 + (11*as*CA*ep^5*Pi^4*del[zb]*Log[Q2])/180 + (161*as*CA*ep^6*Pi^4*del[zb]*Log[Q2])/1440 + (49*as^3*CA^2*nf*Pi^4*del[zb]*Log[Q2])/4320 - (515*as^3*CA^2*ep*nf*Pi^4*del[zb]*Log[Q2])/648 - (77*as^3*CA*CF*ep*nf*Pi^4*del[zb]*Log[Q2])/720 - (19*as^2*CA*ep^2*nf*Pi^4*del[zb]*Log[Q2])/180 - (8977*as^3*CA^2*ep^2*nf*Pi^4*del[zb]*Log[Q2])/1944 - (as^2*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2])/27 - (2903*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2])/2160 - (41*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2])/240 - (391*as^2*CA*ep^3*nf*Pi^4*del[zb]*Log[Q2])/1620 - (29*as^2*CF*ep^3*nf*Pi^4*del[zb]*Log[Q2])/162 + (19*as^2*CA*ep^4*nf*Pi^4*del[zb]*Log[Q2])/6480 - (15067*as^2*CF*ep^4*nf*Pi^4*del[zb]*Log[Q2])/38880 + (47*as^3*CA*ep*nf^2*Pi^4*del[zb]*Log[Q2])/720 + (7*as^3*CF*ep*nf^2*Pi^4*del[zb]*Log[Q2])/360 + (527*as^3*CA*ep^2*nf^2*Pi^4*del[zb]*Log[Q2])/2160 + (35*as^3*CF*ep^2*nf^2*Pi^4*del[zb]*Log[Q2])/216 + (4483*as^3*CA^3*ep*Pi^6*del[zb]*Log[Q2])/7560 + (158839*as^3*CA^3*ep^2*Pi^6*del[zb]*Log[Q2])/103680 + (5083*as^2*CA^2*ep^3*Pi^6*del[zb]*Log[Q2])/45360 - (2903*as^2*CA^2*ep^4*Pi^6*del[zb]*Log[Q2])/45360 + (209*as*CA*ep^5*Pi^6*del[zb]*Log[Q2])/30240 + (209*as*CA*ep^6*Pi^6*del[zb]*Log[Q2])/30240 - (60947*as^3*CA^2*ep^2*nf*Pi^6*del[zb]*Log[Q2])/362880 - (1177*as^3*CA*CF*ep^2*nf*Pi^6*del[zb]*Log[Q2])/22680 + (557*as^3*CF^2*ep^2*nf*Pi^6*del[zb]*Log[Q2])/11340 - (181*as^2*CA*ep^4*nf*Pi^6*del[zb]*Log[Q2])/3780 + (151*as^2*CF*ep^4*nf*Pi^6*del[zb]*Log[Q2])/1890 + (33*as^3*CA^3*del[zb]*Log[Q2]^2)/8 + (3*as^2*CA^2*ep*del[zb]*Log[Q2]^2)/2 + (5173*as^3*CA^3*ep*del[zb]*Log[Q2]^2)/96 + (271*as^2*CA^2*ep^2*del[zb]*Log[Q2]^2)/24 + (240137*as^3*CA^3*ep^2*del[zb]*Log[Q2]^2)/576 - (as*CA*ep^3*del[zb]*Log[Q2]^2)/2 + (2519*as^2*CA^2*ep^3*del[zb]*Log[Q2]^2)/48 - 2*as*CA*ep^4*del[zb]*Log[Q2]^2 + (174817*as^2*CA^2*ep^4*del[zb]*Log[Q2]^2)/864 - (11*as*CA*ep^5*del[zb]*Log[Q2]^2)/2 - 13*as*CA*ep^6*del[zb]*Log[Q2]^2 - (17*as^3*CA^2*nf*del[zb]*Log[Q2]^2)/8 - (11*as^3*CA*CF*nf*del[zb]*Log[Q2]^2)/16 - (as^2*CA*ep*nf*del[zb]*Log[Q2]^2)/2 - (1683*as^3*CA^2*ep*nf*del[zb]*Log[Q2]^2)/64 - (as^2*CF*ep*nf*del[zb]*Log[Q2]^2)/4 - (1265*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^2)/96 + (3*as^3*CF^2*ep*nf*del[zb]*Log[Q2]^2)/32 - (7*as^2*CA*ep^2*nf*del[zb]*Log[Q2]^2)/2 - (228169*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^2)/1152 - (73*as^2*CF*ep^2*nf*del[zb]*Log[Q2]^2)/24 - (72545*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^2)/576 + (155*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^2)/32 - (1181*as^2*CA*ep^3*nf*del[zb]*Log[Q2]^2)/72 - (2465*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^2)/144 - (3109*as^2*CA*ep^4*nf*del[zb]*Log[Q2]^2)/48 - (62281*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^2)/864 + (as^3*CA*nf^2*del[zb]*Log[Q2]^2)/4 + (as^3*CF*nf^2*del[zb]*Log[Q2]^2)/8 + (529*as^3*CA*ep*nf^2*del[zb]*Log[Q2]^2)/192 + (7*as^3*CF*ep*nf^2*del[zb]*Log[Q2]^2)/3 + (7433*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]^2)/384 + (5953*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^2)/288 - (2*as^2*CA^2*Pi^2*del[zb]*Log[Q2]^2)/3 - (93*as^3*CA^3*Pi^2*del[zb]*Log[Q2]^2)/32 - (11*as^3*CA^3*Pi^2*del[zb]*Log[Q2]^2)/(8*ep) - (as^2*CA^2*ep*Pi^2*del[zb]*Log[Q2]^2)/18 - (19*as^3*CA^3*ep*Pi^2*del[zb]*Log[Q2]^2)/72 + (as*CA*ep^2*Pi^2*del[zb]*Log[Q2]^2)/6 + (32*as^2*CA^2*ep^2*Pi^2*del[zb]*Log[Q2]^2)/27 - (6293*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]^2)/1728 + (as*CA*ep^3*Pi^2*del[zb]*Log[Q2]^2)/6 - (43*as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2]^2)/162 + (as*CA*ep^4*Pi^2*del[zb]*Log[Q2]^2)/6 - (69421*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^2)/3888 + (11*as*CA*ep^5*Pi^2*del[zb]*Log[Q2]^2)/24 + (4*as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^2)/3 + (5*as^3*CA^2*nf*Pi^2*del[zb]*Log[Q2]^2)/24 + (as^3*CA^2*nf*Pi^2*del[zb]*Log[Q2]^2)/(4*ep) - (as^2*CA*ep*nf*Pi^2*del[zb]*Log[Q2]^2)/9 - (39*as^3*CA^2*ep*nf*Pi^2*del[zb]*Log[Q2]^2)/32 - (9*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2]^2)/32 - (8*as^2*CA*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2)/27 + (3169*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2)/864 + (45*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2)/64 + (67*as^2*CA*ep^3*nf*Pi^2*del[zb]*Log[Q2]^2)/162 + (43*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2]^2)/72 + (2933*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2]^2)/486 + (2879*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^2)/432 + (as^3*CA*nf^2*Pi^2*del[zb]*Log[Q2]^2)/24 + (13*as^3*CA*ep*nf^2*Pi^2*del[zb]*Log[Q2]^2)/72 - (95*as^3*CA*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^2)/144 - (11*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^2)/16 - (23*as^3*CA^3*Pi^4*del[zb]*Log[Q2]^2)/40 - (2773*as^3*CA^3*ep*Pi^4*del[zb]*Log[Q2]^2)/5760 - (as^2*CA^2*ep^2*Pi^4*del[zb]*Log[Q2]^2)/40 - (14293*as^3*CA^3*ep^2*Pi^4*del[zb]*Log[Q2]^2)/3456 - (437*as^2*CA^2*ep^3*Pi^4*del[zb]*Log[Q2]^2)/540 - (11*as*CA*ep^4*Pi^4*del[zb]*Log[Q2]^2)/360 - (313*as^2*CA^2*ep^4*Pi^4*del[zb]*Log[Q2]^2)/120 - (11*as*CA*ep^5*Pi^4*del[zb]*Log[Q2]^2)/360 - (11*as*CA*ep^6*Pi^4*del[zb]*Log[Q2]^2)/360 - (49*as^3*CA^2*ep*nf*Pi^4*del[zb]*Log[Q2]^2)/2880 + (515*as^3*CA^2*ep^2*nf*Pi^4*del[zb]*Log[Q2]^2)/432 + (77*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2]^2)/480 + (19*as^2*CA*ep^3*nf*Pi^4*del[zb]*Log[Q2]^2)/180 + (as^2*CF*ep^3*nf*Pi^4*del[zb]*Log[Q2]^2)/27 + (391*as^2*CA*ep^4*nf*Pi^4*del[zb]*Log[Q2]^2)/1620 + (29*as^2*CF*ep^4*nf*Pi^4*del[zb]*Log[Q2]^2)/162 - (47*as^3*CA*ep^2*nf^2*Pi^4*del[zb]*Log[Q2]^2)/480 - (7*as^3*CF*ep^2*nf^2*Pi^4*del[zb]*Log[Q2]^2)/240 - (4483*as^3*CA^3*ep^2*Pi^6*del[zb]*Log[Q2]^2)/5040 - (5083*as^2*CA^2*ep^4*Pi^6*del[zb]*Log[Q2]^2)/45360 - (209*as*CA*ep^6*Pi^6*del[zb]*Log[Q2]^2)/60480 - (33*as^3*CA^3*ep*del[zb]*Log[Q2]^3)/8 - as^2*CA^2*ep^2*del[zb]*Log[Q2]^3 - (5173*as^3*CA^3*ep^2*del[zb]*Log[Q2]^3)/96 - (271*as^2*CA^2*ep^3*del[zb]*Log[Q2]^3)/36 + (as*CA*ep^4*del[zb]*Log[Q2]^3)/6 - (2519*as^2*CA^2*ep^4*del[zb]*Log[Q2]^3)/72 + (2*as*CA*ep^5*del[zb]*Log[Q2]^3)/3 + (11*as*CA*ep^6*del[zb]*Log[Q2]^3)/6 + (17*as^3*CA^2*ep*nf*del[zb]*Log[Q2]^3)/8 + (11*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^3)/16 + (as^2*CA*ep^2*nf*del[zb]*Log[Q2]^3)/3 + (1683*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^3)/64 + (as^2*CF*ep^2*nf*del[zb]*Log[Q2]^3)/6 + (1265*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^3)/96 - (3*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^3)/32 + (7*as^2*CA*ep^3*nf*del[zb]*Log[Q2]^3)/3 + (73*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^3)/36 + (1181*as^2*CA*ep^4*nf*del[zb]*Log[Q2]^3)/108 + (2465*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^3)/216 - (as^3*CA*ep*nf^2*del[zb]*Log[Q2]^3)/4 - (as^3*CF*ep*nf^2*del[zb]*Log[Q2]^3)/8 - (529*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]^3)/192 - (7*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^3)/3 + (11*as^3*CA^3*Pi^2*del[zb]*Log[Q2]^3)/8 + (4*as^2*CA^2*ep*Pi^2*del[zb]*Log[Q2]^3)/9 + (93*as^3*CA^3*ep*Pi^2*del[zb]*Log[Q2]^3)/32 + (as^2*CA^2*ep^2*Pi^2*del[zb]*Log[Q2]^3)/27 + (19*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]^3)/72 - (as*CA*ep^3*Pi^2*del[zb]*Log[Q2]^3)/18 - (64*as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2]^3)/81 - (as*CA*ep^4*Pi^2*del[zb]*Log[Q2]^3)/18 + (43*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^3)/243 - (as*CA*ep^5*Pi^2*del[zb]*Log[Q2]^3)/18 - (11*as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^3)/72 - (as^3*CA^2*nf*Pi^2*del[zb]*Log[Q2]^3)/4 - (5*as^3*CA^2*ep*nf*Pi^2*del[zb]*Log[Q2]^3)/24 + (2*as^2*CA*ep^2*nf*Pi^2*del[zb]*Log[Q2]^3)/27 + (39*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^3)/32 + (9*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^3)/32 + (16*as^2*CA*ep^3*nf*Pi^2*del[zb]*Log[Q2]^3)/81 - (67*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2]^3)/243 - (43*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^3)/108 - (as^3*CA*ep*nf^2*Pi^2*del[zb]*Log[Q2]^3)/24 - (13*as^3*CA*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^3)/72 + (23*as^3*CA^3*ep*Pi^4*del[zb]*Log[Q2]^3)/40 + (2773*as^3*CA^3*ep^2*Pi^4*del[zb]*Log[Q2]^3)/5760 + (as^2*CA^2*ep^3*Pi^4*del[zb]*Log[Q2]^3)/60 + (437*as^2*CA^2*ep^4*Pi^4*del[zb]*Log[Q2]^3)/810 + (11*as*CA*ep^5*Pi^4*del[zb]*Log[Q2]^3)/1080 + (11*as*CA*ep^6*Pi^4*del[zb]*Log[Q2]^3)/1080 + (49*as^3*CA^2*ep^2*nf*Pi^4*del[zb]*Log[Q2]^3)/2880 - (19*as^2*CA*ep^4*nf*Pi^4*del[zb]*Log[Q2]^3)/270 - (2*as^2*CF*ep^4*nf*Pi^4*del[zb]*Log[Q2]^3)/81 + (99*as^3*CA^3*ep^2*del[zb]*Log[Q2]^4)/32 + (as^2*CA^2*ep^3*del[zb]*Log[Q2]^4)/2 + (271*as^2*CA^2*ep^4*del[zb]*Log[Q2]^4)/72 - (as*CA*ep^5*del[zb]*Log[Q2]^4)/24 - (as*CA*ep^6*del[zb]*Log[Q2]^4)/6 - (51*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^4)/32 - (33*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^4)/64 - (as^2*CA*ep^3*nf*del[zb]*Log[Q2]^4)/6 - (as^2*CF*ep^3*nf*del[zb]*Log[Q2]^4)/12 - (7*as^2*CA*ep^4*nf*del[zb]*Log[Q2]^4)/6 - (73*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^4)/72 + (3*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]^4)/16 + (3*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^4)/32 - (33*as^3*CA^3*ep*Pi^2*del[zb]*Log[Q2]^4)/32 - (2*as^2*CA^2*ep^2*Pi^2*del[zb]*Log[Q2]^4)/9 - (279*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]^4)/128 - (as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2]^4)/54 + (as*CA*ep^4*Pi^2*del[zb]*Log[Q2]^4)/72 + (32*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^4)/81 + (as*CA*ep^5*Pi^2*del[zb]*Log[Q2]^4)/72 + (as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^4)/72 + (3*as^3*CA^2*ep*nf*Pi^2*del[zb]*Log[Q2]^4)/16 + (5*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^4)/32 - (as^2*CA*ep^3*nf*Pi^2*del[zb]*Log[Q2]^4)/27 - (8*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2]^4)/81 + (as^3*CA*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]^4)/32 - (69*as^3*CA^3*ep^2*Pi^4*del[zb]*Log[Q2]^4)/160 - (as^2*CA^2*ep^4*Pi^4*del[zb]*Log[Q2]^4)/120 - (11*as*CA*ep^6*Pi^4*del[zb]*Log[Q2]^4)/4320 - (as^2*CA^2*ep^4*del[zb]*Log[Q2]^5)/5 + (as*CA*ep^6*del[zb]*Log[Q2]^5)/120 + (as^2*CA*ep^4*nf*del[zb]*Log[Q2]^5)/15 + (as^2*CF*ep^4*nf*del[zb]*Log[Q2]^5)/30 + (99*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]^5)/160 + (4*as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2]^5)/45 + (as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^5)/135 - (as*CA*ep^5*Pi^2*del[zb]*Log[Q2]^5)/360 - (as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^5)/360 - (9*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^5)/80 + (2*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2]^5)/135 - (4*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^6)/135 + (as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^6)/2160 - 2*as*CA*PlusD[zb, 0] - (122*as^2*CA^2*PlusD[zb, 0])/27 - (1984121*as^3*CA^3*PlusD[zb, 0])/23328 - (121*as^3*CA^3*PlusD[zb, 0])/(216*ep^3) - (11*as^2*CA^2*PlusD[zb, 0])/(12*ep^2) - (1481*as^3*CA^3*PlusD[zb, 0])/(324*ep^2) - (2*as*CA*PlusD[zb, 0])/ep - (25*as^2*CA^2*PlusD[zb, 0])/(9*ep) - (28519*as^3*CA^3*PlusD[zb, 0])/(1296*ep) - 2*as*CA*ep*PlusD[zb, 0] - (487*as^2*CA^2*ep*PlusD[zb, 0])/81 - (41660521*as^3*CA^3*ep*PlusD[zb, 0])/139968 - 2*as*CA*ep^2*PlusD[zb, 0] - (1703*as^2*CA^2*ep^2*PlusD[zb, 0])/243 - (92134361*as^3*CA^3*ep^2*PlusD[zb, 0])/93312 - 2*as*CA*ep^3*PlusD[zb, 0] - (5107*as^2*CA^2*ep^3*PlusD[zb, 0])/729 - 2*as*CA*ep^4*PlusD[zb, 0] - (10943*as^2*CA^2*ep^4*PlusD[zb, 0])/2187 - 2*as*CA*ep^5*PlusD[zb, 0] - 2*as*CA*ep^6*PlusD[zb, 0] + (26*as^2*CA*nf*PlusD[zb, 0])/27 + (303767*as^3*CA^2*nf*PlusD[zb, 0])/11664 + (16867*as^3*CA*CF*nf*PlusD[zb, 0])/864 + (11*as^3*CA^2*nf*PlusD[zb, 0])/(54*ep^3) + (as^2*CA*nf*PlusD[zb, 0])/(6*ep^2) + (989*as^3*CA^2*nf*PlusD[zb, 0])/(648*ep^2) + (7*as^3*CA*CF*nf*PlusD[zb, 0])/(24*ep^2) + (4*as^2*CA*nf*PlusD[zb, 0])/(9*ep) + (743*as^3*CA^2*nf*PlusD[zb, 0])/(108*ep) + (499*as^3*CA*CF*nf*PlusD[zb, 0])/(144*ep) + (160*as^2*CA*ep*nf*PlusD[zb, 0])/81 + (6355333*as^3*CA^2*ep*nf*PlusD[zb, 0])/69984 + (428875*as^3*CA*CF*ep*nf*PlusD[zb, 0])/5184 + (968*as^2*CA*ep^2*nf*PlusD[zb, 0])/243 + (42329435*as^3*CA^2*ep^2*nf*PlusD[zb, 0])/139968 + (9452995*as^3*CA*CF*ep^2*nf*PlusD[zb, 0])/31104 + (5824*as^2*CA*ep^3*nf*PlusD[zb, 0])/729 + (34976*as^2*CA*ep^4*nf*PlusD[zb, 0])/2187 - (484*as^3*CA*nf^2*PlusD[zb, 0])/729 - (as^3*CA*nf^2*PlusD[zb, 0])/(54*ep^3) - (13*as^3*CA*nf^2*PlusD[zb, 0])/(162*ep^2) - (20*as^3*CA*nf^2*PlusD[zb, 0])/(81*ep) - (3640*as^3*CA*ep*nf^2*PlusD[zb, 0])/2187 - (8744*as^3*CA*ep^2*nf^2*PlusD[zb, 0])/2187 + (131*as^2*CA^2*Pi^2*PlusD[zb, 0])/72 + (74855*as^3*CA^3*Pi^2*PlusD[zb, 0])/3888 + (2*as^3*CA^3*Pi^2*PlusD[zb, 0])/(3*ep^3) + (91*as^3*CA^3*Pi^2*PlusD[zb, 0])/(54*ep^2) + (3*as^2*CA^2*Pi^2*PlusD[zb, 0])/(4*ep) + (13721*as^3*CA^3*Pi^2*PlusD[zb, 0])/(2592*ep) + (as*CA*ep*Pi^2*PlusD[zb, 0])/2 + (431*as^2*CA^2*ep*Pi^2*PlusD[zb, 0])/108 + (3281149*as^3*CA^3*ep*Pi^2*PlusD[zb, 0])/46656 + (as*CA*ep^2*Pi^2*PlusD[zb, 0])/2 + (2167*as^2*CA^2*ep^2*Pi^2*PlusD[zb, 0])/324 + (67845985*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 0])/279936 + (as*CA*ep^3*Pi^2*PlusD[zb, 0])/2 + (10139*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 0])/972 + (as*CA*ep^4*Pi^2*PlusD[zb, 0])/2 + (47413*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 0])/2916 + (as*CA*ep^5*Pi^2*PlusD[zb, 0])/2 + (as*CA*ep^6*Pi^2*PlusD[zb, 0])/2 - (7*as^2*CA*nf*Pi^2*PlusD[zb, 0])/36 - (39409*as^3*CA^2*nf*Pi^2*PlusD[zb, 0])/7776 - (223*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/288 - (5*as^3*CA^2*nf*Pi^2*PlusD[zb, 0])/(27*ep^2) - (683*as^3*CA^2*nf*Pi^2*PlusD[zb, 0])/(648*ep) - (14*as^2*CA*ep*nf*Pi^2*PlusD[zb, 0])/27 - (232141*as^3*CA^2*ep*nf*Pi^2*PlusD[zb, 0])/11664 - (14843*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 0])/1728 - (91*as^2*CA*ep^2*nf*Pi^2*PlusD[zb, 0])/81 - (9885167*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 0])/139968 - (490987*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 0])/10368 - (560*as^2*CA*ep^3*nf*Pi^2*PlusD[zb, 0])/243 - (3388*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 0])/729 + (143*as^3*CA*nf^2*Pi^2*PlusD[zb, 0])/648 + (11*as^3*CA*nf^2*Pi^2*PlusD[zb, 0])/(216*ep) + (55*as^3*CA*ep*nf^2*Pi^2*PlusD[zb, 0])/81 + (1331*as^3*CA*ep^2*nf^2*Pi^2*PlusD[zb, 0])/729 + (931*as^3*CA^3*Pi^4*PlusD[zb, 0])/540 + (227*as^3*CA^3*Pi^4*PlusD[zb, 0])/(540*ep) + (71*as^2*CA^2*ep*Pi^4*PlusD[zb, 0])/180 + (466829*as^3*CA^3*ep*Pi^4*PlusD[zb, 0])/103680 + (601*as^2*CA^2*ep^2*Pi^4*PlusD[zb, 0])/1440 + (1327781*as^3*CA^3*ep^2*Pi^4*PlusD[zb, 0])/155520 + (as*CA*ep^3*Pi^4*PlusD[zb, 0])/48 + (167*as^2*CA^2*ep^3*Pi^4*PlusD[zb, 0])/360 + (as*CA*ep^4*Pi^4*PlusD[zb, 0])/48 + (251*as^2*CA^2*ep^4*Pi^4*PlusD[zb, 0])/270 + (as*CA*ep^5*Pi^4*PlusD[zb, 0])/48 + (as*CA*ep^6*Pi^4*PlusD[zb, 0])/48 - (7*as^3*CA^2*nf*Pi^4*PlusD[zb, 0])/36 - (23*as^3*CA*CF*nf*Pi^4*PlusD[zb, 0])/540 - (11291*as^3*CA^2*ep*nf*Pi^4*PlusD[zb, 0])/25920 - (131*as^3*CA*CF*ep*nf*Pi^4*PlusD[zb, 0])/648 - (as^2*CA*ep^2*nf*Pi^4*PlusD[zb, 0])/240 - (9217*as^3*CA^2*ep^2*nf*Pi^4*PlusD[zb, 0])/311040 - (96257*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 0])/311040 - (as^2*CA*ep^3*nf*Pi^4*PlusD[zb, 0])/90 - (13*as^2*CA*ep^4*nf*Pi^4*PlusD[zb, 0])/540 - (139*as^3*CA*ep*nf^2*Pi^4*PlusD[zb, 0])/25920 - (1807*as^3*CA*ep^2*nf^2*Pi^4*PlusD[zb, 0])/77760 + (351383*as^3*CA^3*ep*Pi^6*PlusD[zb, 0])/272160 + (36287*as^3*CA^3*ep^2*Pi^6*PlusD[zb, 0])/12096 + (24961*as^2*CA^2*ep^3*Pi^6*PlusD[zb, 0])/90720 + (15425*as^2*CA^2*ep^4*Pi^6*PlusD[zb, 0])/36288 + (19*as*CA*ep^5*Pi^6*PlusD[zb, 0])/2880 + (19*as*CA*ep^6*Pi^6*PlusD[zb, 0])/2880 - (111541*as^3*CA^2*ep^2*nf*Pi^6*PlusD[zb, 0])/272160 + (1499*as^3*CA*CF*ep^2*nf*Pi^6*PlusD[zb, 0])/15120 - (2473*as^2*CA*ep^4*nf*Pi^6*PlusD[zb, 0])/90720 + 2*as*CA*Log[Q2]*PlusD[zb, 0] + (50*as^2*CA^2*Log[Q2]*PlusD[zb, 0])/9 + (28519*as^3*CA^3*Log[Q2]*PlusD[zb, 0])/432 + (121*as^3*CA^3*Log[Q2]*PlusD[zb, 0])/(72*ep^2) + (11*as^2*CA^2*Log[Q2]*PlusD[zb, 0])/(6*ep) + (1481*as^3*CA^3*Log[Q2]*PlusD[zb, 0])/(108*ep) + 2*as*CA*ep*Log[Q2]*PlusD[zb, 0] + (244*as^2*CA^2*ep*Log[Q2]*PlusD[zb, 0])/27 + (1984121*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 0])/7776 + 2*as*CA*ep^2*Log[Q2]*PlusD[zb, 0] + (974*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 0])/81 + (41660521*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 0])/46656 + 2*as*CA*ep^3*Log[Q2]*PlusD[zb, 0] + (3406*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 0])/243 + 2*as*CA*ep^4*Log[Q2]*PlusD[zb, 0] + (10214*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 0])/729 + 2*as*CA*ep^5*Log[Q2]*PlusD[zb, 0] + 2*as*CA*ep^6*Log[Q2]*PlusD[zb, 0] - (8*as^2*CA*nf*Log[Q2]*PlusD[zb, 0])/9 - (743*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 0])/36 - (499*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0])/48 - (11*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 0])/(18*ep^2) - (as^2*CA*nf*Log[Q2]*PlusD[zb, 0])/(3*ep) - (989*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 0])/(216*ep) - (7*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0])/(8*ep) - (52*as^2*CA*ep*nf*Log[Q2]*PlusD[zb, 0])/27 - (303767*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 0])/3888 - (16867*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 0])/288 - (320*as^2*CA*ep^2*nf*Log[Q2]*PlusD[zb, 0])/81 - (6355333*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 0])/23328 - (428875*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0])/1728 - (1936*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 0])/243 - (11648*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 0])/729 + (20*as^3*CA*nf^2*Log[Q2]*PlusD[zb, 0])/27 + (as^3*CA*nf^2*Log[Q2]*PlusD[zb, 0])/(18*ep^2) + (13*as^3*CA*nf^2*Log[Q2]*PlusD[zb, 0])/(54*ep) + (484*as^3*CA*ep*nf^2*Log[Q2]*PlusD[zb, 0])/243 + (3640*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 0])/729 - (3*as^2*CA^2*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (13721*as^3*CA^3*Pi^2*Log[Q2]*PlusD[zb, 0])/864 - (2*as^3*CA^3*Pi^2*Log[Q2]*PlusD[zb, 0])/ep^2 - (91*as^3*CA^3*Pi^2*Log[Q2]*PlusD[zb, 0])/(18*ep) - (131*as^2*CA^2*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/36 - (74855*as^3*CA^3*ep*Pi^2*Log[Q2]*PlusD[zb, 0])/1296 - (as*CA*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (431*as^2*CA^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/54 - (3281149*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0])/15552 - (as*CA*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (2167*as^2*CA^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0])/162 - (as*CA*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (10139*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0])/486 - (as*CA*ep^5*Pi^2*Log[Q2]*PlusD[zb, 0])/2 - (as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 0])/2 + (683*as^3*CA^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/216 + (5*as^3*CA^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/(9*ep) + (7*as^2*CA*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/18 + (39409*as^3*CA^2*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/2592 + (223*as^3*CA*CF*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/96 + (28*as^2*CA*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/27 + (232141*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/3888 + (14843*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/576 + (182*as^2*CA*ep^3*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/81 + (1120*as^2*CA*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 0])/243 - (11*as^3*CA*nf^2*Pi^2*Log[Q2]*PlusD[zb, 0])/72 - (143*as^3*CA*ep*nf^2*Pi^2*Log[Q2]*PlusD[zb, 0])/216 - (55*as^3*CA*ep^2*nf^2*Pi^2*Log[Q2]*PlusD[zb, 0])/27 - (227*as^3*CA^3*Pi^4*Log[Q2]*PlusD[zb, 0])/180 - (931*as^3*CA^3*ep*Pi^4*Log[Q2]*PlusD[zb, 0])/180 - (71*as^2*CA^2*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/90 - (466829*as^3*CA^3*ep^2*Pi^4*Log[Q2]*PlusD[zb, 0])/34560 - (601*as^2*CA^2*ep^3*Pi^4*Log[Q2]*PlusD[zb, 0])/720 - (as*CA*ep^4*Pi^4*Log[Q2]*PlusD[zb, 0])/48 - (167*as^2*CA^2*ep^4*Pi^4*Log[Q2]*PlusD[zb, 0])/180 - (as*CA*ep^5*Pi^4*Log[Q2]*PlusD[zb, 0])/48 - (as*CA*ep^6*Pi^4*Log[Q2]*PlusD[zb, 0])/48 + (7*as^3*CA^2*ep*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/12 + (23*as^3*CA*CF*ep*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/180 + (11291*as^3*CA^2*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/8640 + (131*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/216 + (as^2*CA*ep^3*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/120 + (as^2*CA*ep^4*nf*Pi^4*Log[Q2]*PlusD[zb, 0])/45 + (139*as^3*CA*ep^2*nf^2*Pi^4*Log[Q2]*PlusD[zb, 0])/8640 - (351383*as^3*CA^3*ep^2*Pi^6*Log[Q2]*PlusD[zb, 0])/90720 - (24961*as^2*CA^2*ep^4*Pi^6*Log[Q2]*PlusD[zb, 0])/45360 - (19*as*CA*ep^6*Pi^6*Log[Q2]*PlusD[zb, 0])/2880 - (11*as^2*CA^2*Log[Q2]^2*PlusD[zb, 0])/6 - (1481*as^3*CA^3*Log[Q2]^2*PlusD[zb, 0])/72 - (121*as^3*CA^3*Log[Q2]^2*PlusD[zb, 0])/(48*ep) - as*CA*ep*Log[Q2]^2*PlusD[zb, 0] - (50*as^2*CA^2*ep*Log[Q2]^2*PlusD[zb, 0])/9 - (28519*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 0])/288 - as*CA*ep^2*Log[Q2]^2*PlusD[zb, 0] - (244*as^2*CA^2*ep^2*Log[Q2]^2*PlusD[zb, 0])/27 - (1984121*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 0])/5184 - as*CA*ep^3*Log[Q2]^2*PlusD[zb, 0] - (974*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 0])/81 - as*CA*ep^4*Log[Q2]^2*PlusD[zb, 0] - (3406*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 0])/243 - as*CA*ep^5*Log[Q2]^2*PlusD[zb, 0] - as*CA*ep^6*Log[Q2]^2*PlusD[zb, 0] + (as^2*CA*nf*Log[Q2]^2*PlusD[zb, 0])/3 + (989*as^3*CA^2*nf*Log[Q2]^2*PlusD[zb, 0])/144 + (21*as^3*CA*CF*nf*Log[Q2]^2*PlusD[zb, 0])/16 + (11*as^3*CA^2*nf*Log[Q2]^2*PlusD[zb, 0])/(12*ep) + (8*as^2*CA*ep*nf*Log[Q2]^2*PlusD[zb, 0])/9 + (743*as^3*CA^2*ep*nf*Log[Q2]^2*PlusD[zb, 0])/24 + (499*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 0])/32 + (52*as^2*CA*ep^2*nf*Log[Q2]^2*PlusD[zb, 0])/27 + (303767*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 0])/2592 + (16867*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 0])/192 + (320*as^2*CA*ep^3*nf*Log[Q2]^2*PlusD[zb, 0])/81 + (1936*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 0])/243 - (13*as^3*CA*nf^2*Log[Q2]^2*PlusD[zb, 0])/36 - (as^3*CA*nf^2*Log[Q2]^2*PlusD[zb, 0])/(12*ep) - (10*as^3*CA*ep*nf^2*Log[Q2]^2*PlusD[zb, 0])/9 - (242*as^3*CA*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 0])/81 + (91*as^3*CA^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/12 + (3*as^3*CA^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/ep + (3*as^2*CA^2*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/2 + (13721*as^3*CA^3*ep*Pi^2*Log[Q2]^2*PlusD[zb, 0])/576 + (131*as^2*CA^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/36 + (74855*as^3*CA^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/864 + (as*CA*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/4 + (431*as^2*CA^2*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 0])/54 + (as*CA*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0])/4 + (2167*as^2*CA^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0])/162 + (as*CA*ep^5*Pi^2*Log[Q2]^2*PlusD[zb, 0])/4 + (as*CA*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 0])/4 - (5*as^3*CA^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/6 - (683*as^3*CA^2*ep*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/144 - (7*as^2*CA*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/18 - (39409*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/1728 - (223*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/64 - (28*as^2*CA*ep^3*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/27 - (182*as^2*CA*ep^4*nf*Pi^2*Log[Q2]^2*PlusD[zb, 0])/81 + (11*as^3*CA*ep*nf^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/48 + (143*as^3*CA*ep^2*nf^2*Pi^2*Log[Q2]^2*PlusD[zb, 0])/144 + (227*as^3*CA^3*ep*Pi^4*Log[Q2]^2*PlusD[zb, 0])/120 + (931*as^3*CA^3*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 0])/120 + (71*as^2*CA^2*ep^3*Pi^4*Log[Q2]^2*PlusD[zb, 0])/90 + (601*as^2*CA^2*ep^4*Pi^4*Log[Q2]^2*PlusD[zb, 0])/720 + (as*CA*ep^5*Pi^4*Log[Q2]^2*PlusD[zb, 0])/96 + (as*CA*ep^6*Pi^4*Log[Q2]^2*PlusD[zb, 0])/96 - (7*as^3*CA^2*ep^2*nf*Pi^4*Log[Q2]^2*PlusD[zb, 0])/8 - (23*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2]^2*PlusD[zb, 0])/120 - (as^2*CA*ep^4*nf*Pi^4*Log[Q2]^2*PlusD[zb, 0])/120 + (121*as^3*CA^3*Log[Q2]^3*PlusD[zb, 0])/48 + (11*as^2*CA^2*ep*Log[Q2]^3*PlusD[zb, 0])/9 + (1481*as^3*CA^3*ep*Log[Q2]^3*PlusD[zb, 0])/72 + (as*CA*ep^2*Log[Q2]^3*PlusD[zb, 0])/3 + (100*as^2*CA^2*ep^2*Log[Q2]^3*PlusD[zb, 0])/27 + (28519*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 0])/288 + (as*CA*ep^3*Log[Q2]^3*PlusD[zb, 0])/3 + (488*as^2*CA^2*ep^3*Log[Q2]^3*PlusD[zb, 0])/81 + (as*CA*ep^4*Log[Q2]^3*PlusD[zb, 0])/3 + (1948*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 0])/243 + (as*CA*ep^5*Log[Q2]^3*PlusD[zb, 0])/3 + (as*CA*ep^6*Log[Q2]^3*PlusD[zb, 0])/3 - (11*as^3*CA^2*nf*Log[Q2]^3*PlusD[zb, 0])/12 - (2*as^2*CA*ep*nf*Log[Q2]^3*PlusD[zb, 0])/9 - (989*as^3*CA^2*ep*nf*Log[Q2]^3*PlusD[zb, 0])/144 - (21*as^3*CA*CF*ep*nf*Log[Q2]^3*PlusD[zb, 0])/16 - (16*as^2*CA*ep^2*nf*Log[Q2]^3*PlusD[zb, 0])/27 - (743*as^3*CA^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 0])/24 - (499*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 0])/32 - (104*as^2*CA*ep^3*nf*Log[Q2]^3*PlusD[zb, 0])/81 - (640*as^2*CA*ep^4*nf*Log[Q2]^3*PlusD[zb, 0])/243 + (as^3*CA*nf^2*Log[Q2]^3*PlusD[zb, 0])/12 + (13*as^3*CA*ep*nf^2*Log[Q2]^3*PlusD[zb, 0])/36 + (10*as^3*CA*ep^2*nf^2*Log[Q2]^3*PlusD[zb, 0])/9 - 3*as^3*CA^3*Pi^2*Log[Q2]^3*PlusD[zb, 0] - (91*as^3*CA^3*ep*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 - as^2*CA^2*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0] - (13721*as^3*CA^3*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/576 - (131*as^2*CA^2*ep^3*Pi^2*Log[Q2]^3*PlusD[zb, 0])/54 - (as*CA*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 - (431*as^2*CA^2*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 0])/81 - (as*CA*ep^5*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 - (as*CA*ep^6*Pi^2*Log[Q2]^3*PlusD[zb, 0])/12 + (5*as^3*CA^2*ep*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/6 + (683*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/144 + (7*as^2*CA*ep^3*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/27 + (56*as^2*CA*ep^4*nf*Pi^2*Log[Q2]^3*PlusD[zb, 0])/81 - (11*as^3*CA*ep^2*nf^2*Pi^2*Log[Q2]^3*PlusD[zb, 0])/48 - (227*as^3*CA^3*ep^2*Pi^4*Log[Q2]^3*PlusD[zb, 0])/120 - (71*as^2*CA^2*ep^4*Pi^4*Log[Q2]^3*PlusD[zb, 0])/135 - (as*CA*ep^6*Pi^4*Log[Q2]^3*PlusD[zb, 0])/288 - (121*as^3*CA^3*ep*Log[Q2]^4*PlusD[zb, 0])/64 - (11*as^2*CA^2*ep^2*Log[Q2]^4*PlusD[zb, 0])/18 - (1481*as^3*CA^3*ep^2*Log[Q2]^4*PlusD[zb, 0])/96 - (as*CA*ep^3*Log[Q2]^4*PlusD[zb, 0])/12 - (50*as^2*CA^2*ep^3*Log[Q2]^4*PlusD[zb, 0])/27 - (as*CA*ep^4*Log[Q2]^4*PlusD[zb, 0])/12 - (244*as^2*CA^2*ep^4*Log[Q2]^4*PlusD[zb, 0])/81 - (as*CA*ep^5*Log[Q2]^4*PlusD[zb, 0])/12 - (as*CA*ep^6*Log[Q2]^4*PlusD[zb, 0])/12 + (11*as^3*CA^2*ep*nf*Log[Q2]^4*PlusD[zb, 0])/16 + (as^2*CA*ep^2*nf*Log[Q2]^4*PlusD[zb, 0])/9 + (989*as^3*CA^2*ep^2*nf*Log[Q2]^4*PlusD[zb, 0])/192 + (63*as^3*CA*CF*ep^2*nf*Log[Q2]^4*PlusD[zb, 0])/64 + (8*as^2*CA*ep^3*nf*Log[Q2]^4*PlusD[zb, 0])/27 + (52*as^2*CA*ep^4*nf*Log[Q2]^4*PlusD[zb, 0])/81 - (as^3*CA*ep*nf^2*Log[Q2]^4*PlusD[zb, 0])/16 - (13*as^3*CA*ep^2*nf^2*Log[Q2]^4*PlusD[zb, 0])/48 + (9*as^3*CA^3*ep*Pi^2*Log[Q2]^4*PlusD[zb, 0])/4 + (91*as^3*CA^3*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 0])/16 + (as^2*CA^2*ep^3*Pi^2*Log[Q2]^4*PlusD[zb, 0])/2 + (131*as^2*CA^2*ep^4*Pi^2*Log[Q2]^4*PlusD[zb, 0])/108 + (as*CA*ep^5*Pi^2*Log[Q2]^4*PlusD[zb, 0])/48 + (as*CA*ep^6*Pi^2*Log[Q2]^4*PlusD[zb, 0])/48 - (5*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]^4*PlusD[zb, 0])/8 - (7*as^2*CA*ep^4*nf*Pi^2*Log[Q2]^4*PlusD[zb, 0])/54 + (363*as^3*CA^3*ep^2*Log[Q2]^5*PlusD[zb, 0])/320 + (11*as^2*CA^2*ep^3*Log[Q2]^5*PlusD[zb, 0])/45 + (as*CA*ep^4*Log[Q2]^5*PlusD[zb, 0])/60 + (20*as^2*CA^2*ep^4*Log[Q2]^5*PlusD[zb, 0])/27 + (as*CA*ep^5*Log[Q2]^5*PlusD[zb, 0])/60 + (as*CA*ep^6*Log[Q2]^5*PlusD[zb, 0])/60 - (33*as^3*CA^2*ep^2*nf*Log[Q2]^5*PlusD[zb, 0])/80 - (2*as^2*CA*ep^3*nf*Log[Q2]^5*PlusD[zb, 0])/45 - (16*as^2*CA*ep^4*nf*Log[Q2]^5*PlusD[zb, 0])/135 + (3*as^3*CA*ep^2*nf^2*Log[Q2]^5*PlusD[zb, 0])/80 - (27*as^3*CA^3*ep^2*Pi^2*Log[Q2]^5*PlusD[zb, 0])/20 - (as^2*CA^2*ep^4*Pi^2*Log[Q2]^5*PlusD[zb, 0])/5 - (as*CA*ep^6*Pi^2*Log[Q2]^5*PlusD[zb, 0])/240 - (11*as^2*CA^2*ep^4*Log[Q2]^6*PlusD[zb, 0])/135 - (as*CA*ep^5*Log[Q2]^6*PlusD[zb, 0])/360 - (as*CA*ep^6*Log[Q2]^6*PlusD[zb, 0])/360 + (2*as^2*CA*ep^4*nf*Log[Q2]^6*PlusD[zb, 0])/135 + (as*CA*ep^6*Log[Q2]^7*PlusD[zb, 0])/2520 + 4*as*CA*PlusD[zb, 1] + (136*as^2*CA^2*PlusD[zb, 1])/9 + (83429*as^3*CA^3*PlusD[zb, 1])/648 + (11*as^3*CA^3*PlusD[zb, 1])/(3*ep^3) + (4*as^2*CA^2*PlusD[zb, 1])/ep^2 + (521*as^3*CA^3*PlusD[zb, 1])/(36*ep^2) + (23*as^2*CA^2*PlusD[zb, 1])/(3*ep) + (87*as^3*CA^3*PlusD[zb, 1])/(2*ep) + 4*as*CA*ep*PlusD[zb, 1] + (704*as^2*CA^2*ep*PlusD[zb, 1])/27 + (1491013*as^3*CA^3*ep*PlusD[zb, 1])/3888 + 4*as*CA*ep^2*PlusD[zb, 1] + (3568*as^2*CA^2*ep^2*PlusD[zb, 1])/81 + (8950799*as^3*CA^3*ep^2*PlusD[zb, 1])/7776 + 4*as*CA*ep^3*PlusD[zb, 1] + (18476*as^2*CA^2*ep^3*PlusD[zb, 1])/243 + 4*as*CA*ep^4*PlusD[zb, 1] + (99160*as^2*CA^2*ep^4*PlusD[zb, 1])/729 + 4*as*CA*ep^5*PlusD[zb, 1] + 4*as*CA*ep^6*PlusD[zb, 1] - (16*as^2*CA*nf*PlusD[zb, 1])/9 - (5753*as^3*CA^2*nf*PlusD[zb, 1])/162 - (69*as^3*CA*CF*nf*PlusD[zb, 1])/8 - (2*as^3*CA^2*nf*PlusD[zb, 1])/(3*ep^3) - (3*as^3*CA^2*nf*PlusD[zb, 1])/ep^2 - (2*as^2*CA*nf*PlusD[zb, 1])/(3*ep) - (1189*as^3*CA^2*nf*PlusD[zb, 1])/(108*ep) - (3*as^3*CA*CF*nf*PlusD[zb, 1])/(4*ep) - (104*as^2*CA*ep*nf*PlusD[zb, 1])/27 - (70289*as^3*CA^2*ep*nf*PlusD[zb, 1])/648 - (7007*as^3*CA*CF*ep*nf*PlusD[zb, 1])/144 - (640*as^2*CA*ep^2*nf*PlusD[zb, 1])/81 - (3786905*as^3*CA^2*ep^2*nf*PlusD[zb, 1])/11664 - (59917*as^3*CA*CF*ep^2*nf*PlusD[zb, 1])/288 - (3872*as^2*CA*ep^3*nf*PlusD[zb, 1])/243 - (23296*as^2*CA*ep^4*nf*PlusD[zb, 1])/729 + (40*as^3*CA*nf^2*PlusD[zb, 1])/27 + (as^3*CA*nf^2*PlusD[zb, 1])/(9*ep^2) + (13*as^3*CA*nf^2*PlusD[zb, 1])/(27*ep) + (968*as^3*CA*ep*nf^2*PlusD[zb, 1])/243 + (7280*as^3*CA*ep^2*nf^2*PlusD[zb, 1])/729 - (19*as^2*CA^2*Pi^2*PlusD[zb, 1])/3 - (25241*as^3*CA^3*Pi^2*PlusD[zb, 1])/432 - (17*as^3*CA^3*Pi^2*PlusD[zb, 1])/(3*ep^2) - (721*as^3*CA^3*Pi^2*PlusD[zb, 1])/(36*ep) - (191*as^2*CA^2*ep*Pi^2*PlusD[zb, 1])/18 - (101783*as^3*CA^3*ep*Pi^2*PlusD[zb, 1])/648 - as*CA*ep^2*Pi^2*PlusD[zb, 1] - (521*as^2*CA^2*ep^2*Pi^2*PlusD[zb, 1])/27 - (3340045*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 1])/7776 - as*CA*ep^3*Pi^2*PlusD[zb, 1] - (2707*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 1])/81 - as*CA*ep^4*Pi^2*PlusD[zb, 1] - (14189*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 1])/243 - as*CA*ep^5*Pi^2*PlusD[zb, 1] - as*CA*ep^6*Pi^2*PlusD[zb, 1] + (1115*as^3*CA^2*nf*Pi^2*PlusD[zb, 1])/108 + (47*as^3*CA^2*nf*Pi^2*PlusD[zb, 1])/(18*ep) + (7*as^2*CA*ep*nf*Pi^2*PlusD[zb, 1])/9 + (44521*as^3*CA^2*ep*nf*Pi^2*PlusD[zb, 1])/1296 + (289*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 1])/144 + (56*as^2*CA*ep^2*nf*Pi^2*PlusD[zb, 1])/27 + (203863*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 1])/1944 + (18869*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 1])/864 + (364*as^2*CA*ep^3*nf*Pi^2*PlusD[zb, 1])/81 + (2240*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 1])/243 - (11*as^3*CA*nf^2*Pi^2*PlusD[zb, 1])/36 - (143*as^3*CA*ep*nf^2*Pi^2*PlusD[zb, 1])/108 - (110*as^3*CA*ep^2*nf^2*Pi^2*PlusD[zb, 1])/27 - (371*as^3*CA^3*Pi^4*PlusD[zb, 1])/180 - (18881*as^3*CA^3*ep*Pi^4*PlusD[zb, 1])/4320 - (5*as^2*CA^2*ep^2*Pi^4*PlusD[zb, 1])/6 - (51967*as^3*CA^3*ep^2*Pi^4*PlusD[zb, 1])/5760 - (37*as^2*CA^2*ep^3*Pi^4*PlusD[zb, 1])/40 - (as*CA*ep^4*Pi^4*PlusD[zb, 1])/24 - (10*as^2*CA^2*ep^4*Pi^4*PlusD[zb, 1])/9 - (as*CA*ep^5*Pi^4*PlusD[zb, 1])/24 - (as*CA*ep^6*Pi^4*PlusD[zb, 1])/24 + (5*as^3*CA^2*ep*nf*Pi^4*PlusD[zb, 1])/16 + (29*as^3*CA*CF*ep*nf*Pi^4*PlusD[zb, 1])/270 + (6433*as^3*CA^2*ep^2*nf*Pi^4*PlusD[zb, 1])/12960 + (161*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 1])/324 + (as^2*CA*ep^3*nf*Pi^4*PlusD[zb, 1])/60 + (2*as^2*CA*ep^4*nf*Pi^4*PlusD[zb, 1])/45 + (139*as^3*CA*ep^2*nf^2*Pi^4*PlusD[zb, 1])/4320 - (27817*as^3*CA^3*ep^2*Pi^6*PlusD[zb, 1])/3360 - (25531*as^2*CA^2*ep^4*Pi^6*PlusD[zb, 1])/22680 - (19*as*CA*ep^6*Pi^6*PlusD[zb, 1])/1440 - (46*as^2*CA^2*Log[Q2]*PlusD[zb, 1])/3 - (261*as^3*CA^3*Log[Q2]*PlusD[zb, 1])/2 - (11*as^3*CA^3*Log[Q2]*PlusD[zb, 1])/ep^2 - (8*as^2*CA^2*Log[Q2]*PlusD[zb, 1])/ep - (521*as^3*CA^3*Log[Q2]*PlusD[zb, 1])/(12*ep) - 4*as*CA*ep*Log[Q2]*PlusD[zb, 1] - (272*as^2*CA^2*ep*Log[Q2]*PlusD[zb, 1])/9 - (83429*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 1])/216 - 4*as*CA*ep^2*Log[Q2]*PlusD[zb, 1] - (1408*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 1])/27 - (1491013*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 1])/1296 - 4*as*CA*ep^3*Log[Q2]*PlusD[zb, 1] - (7136*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 1])/81 - 4*as*CA*ep^4*Log[Q2]*PlusD[zb, 1] - (36952*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 1])/243 - 4*as*CA*ep^5*Log[Q2]*PlusD[zb, 1] - 4*as*CA*ep^6*Log[Q2]*PlusD[zb, 1] + (4*as^2*CA*nf*Log[Q2]*PlusD[zb, 1])/3 + (1189*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 1])/36 + (9*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 1])/4 + (2*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 1])/ep^2 + (9*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 1])/ep + (32*as^2*CA*ep*nf*Log[Q2]*PlusD[zb, 1])/9 + (5753*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 1])/54 + (207*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 1])/8 + (208*as^2*CA*ep^2*nf*Log[Q2]*PlusD[zb, 1])/27 + (70289*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 1])/216 + (7007*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 1])/48 + (1280*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 1])/81 + (7744*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 1])/243 - (13*as^3*CA*nf^2*Log[Q2]*PlusD[zb, 1])/9 - (as^3*CA*nf^2*Log[Q2]*PlusD[zb, 1])/(3*ep) - (40*as^3*CA*ep*nf^2*Log[Q2]*PlusD[zb, 1])/9 - (968*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 1])/81 + (721*as^3*CA^3*Pi^2*Log[Q2]*PlusD[zb, 1])/12 + (17*as^3*CA^3*Pi^2*Log[Q2]*PlusD[zb, 1])/ep + (38*as^2*CA^2*ep*Pi^2*Log[Q2]*PlusD[zb, 1])/3 + (25241*as^3*CA^3*ep*Pi^2*Log[Q2]*PlusD[zb, 1])/144 + (191*as^2*CA^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1])/9 + (101783*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1])/216 + as*CA*ep^3*Pi^2*Log[Q2]*PlusD[zb, 1] + (1042*as^2*CA^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 1])/27 + as*CA*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1] + (5414*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1])/81 + as*CA*ep^5*Pi^2*Log[Q2]*PlusD[zb, 1] + as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 1] - (47*as^3*CA^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/6 - (1115*as^3*CA^2*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/36 - (14*as^2*CA*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/9 - (44521*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/432 - (289*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/48 - (112*as^2*CA*ep^3*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/27 - (728*as^2*CA*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 1])/81 + (11*as^3*CA*ep*nf^2*Pi^2*Log[Q2]*PlusD[zb, 1])/12 + (143*as^3*CA*ep^2*nf^2*Pi^2*Log[Q2]*PlusD[zb, 1])/36 + (371*as^3*CA^3*ep*Pi^4*Log[Q2]*PlusD[zb, 1])/60 + (18881*as^3*CA^3*ep^2*Pi^4*Log[Q2]*PlusD[zb, 1])/1440 + (5*as^2*CA^2*ep^3*Pi^4*Log[Q2]*PlusD[zb, 1])/3 + (37*as^2*CA^2*ep^4*Pi^4*Log[Q2]*PlusD[zb, 1])/20 + (as*CA*ep^5*Pi^4*Log[Q2]*PlusD[zb, 1])/24 + (as*CA*ep^6*Pi^4*Log[Q2]*PlusD[zb, 1])/24 - (15*as^3*CA^2*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 1])/16 - (29*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2]*PlusD[zb, 1])/90 - (as^2*CA*ep^4*nf*Pi^4*Log[Q2]*PlusD[zb, 1])/30 + 8*as^2*CA^2*Log[Q2]^2*PlusD[zb, 1] + (521*as^3*CA^3*Log[Q2]^2*PlusD[zb, 1])/8 + (33*as^3*CA^3*Log[Q2]^2*PlusD[zb, 1])/(2*ep) + (46*as^2*CA^2*ep*Log[Q2]^2*PlusD[zb, 1])/3 + (783*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 1])/4 + 2*as*CA*ep^2*Log[Q2]^2*PlusD[zb, 1] + (272*as^2*CA^2*ep^2*Log[Q2]^2*PlusD[zb, 1])/9 + (83429*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 1])/144 + 2*as*CA*ep^3*Log[Q2]^2*PlusD[zb, 1] + (1408*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 1])/27 + 2*as*CA*ep^4*Log[Q2]^2*PlusD[zb, 1] + (7136*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 1])/81 + 2*as*CA*ep^5*Log[Q2]^2*PlusD[zb, 1] + 2*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 1] - (27*as^3*CA^2*nf*Log[Q2]^2*PlusD[zb, 1])/2 - (3*as^3*CA^2*nf*Log[Q2]^2*PlusD[zb, 1])/ep - (4*as^2*CA*ep*nf*Log[Q2]^2*PlusD[zb, 1])/3 - (1189*as^3*CA^2*ep*nf*Log[Q2]^2*PlusD[zb, 1])/24 - (27*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 1])/8 - (32*as^2*CA*ep^2*nf*Log[Q2]^2*PlusD[zb, 1])/9 - (5753*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 1])/36 - (621*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 1])/16 - (208*as^2*CA*ep^3*nf*Log[Q2]^2*PlusD[zb, 1])/27 - (1280*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 1])/81 + (as^3*CA*nf^2*Log[Q2]^2*PlusD[zb, 1])/2 + (13*as^3*CA*ep*nf^2*Log[Q2]^2*PlusD[zb, 1])/6 + (20*as^3*CA*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 1])/3 - (51*as^3*CA^3*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 - (721*as^3*CA^3*ep*Pi^2*Log[Q2]^2*PlusD[zb, 1])/8 - (38*as^2*CA^2*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/3 - (25241*as^3*CA^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/96 - (191*as^2*CA^2*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 1])/9 - (as*CA*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 - (1042*as^2*CA^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 1])/27 - (as*CA*ep^5*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 - (as*CA*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 1])/2 + (47*as^3*CA^2*ep*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/4 + (1115*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/24 + (14*as^2*CA*ep^3*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/9 + (112*as^2*CA*ep^4*nf*Pi^2*Log[Q2]^2*PlusD[zb, 1])/27 - (11*as^3*CA*ep^2*nf^2*Pi^2*Log[Q2]^2*PlusD[zb, 1])/8 - (371*as^3*CA^3*ep^2*Pi^4*Log[Q2]^2*PlusD[zb, 1])/40 - (5*as^2*CA^2*ep^4*Pi^4*Log[Q2]^2*PlusD[zb, 1])/3 - (as*CA*ep^6*Pi^4*Log[Q2]^2*PlusD[zb, 1])/48 - (33*as^3*CA^3*Log[Q2]^3*PlusD[zb, 1])/2 - (16*as^2*CA^2*ep*Log[Q2]^3*PlusD[zb, 1])/3 - (521*as^3*CA^3*ep*Log[Q2]^3*PlusD[zb, 1])/8 - (92*as^2*CA^2*ep^2*Log[Q2]^3*PlusD[zb, 1])/9 - (783*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 1])/4 - (2*as*CA*ep^3*Log[Q2]^3*PlusD[zb, 1])/3 - (544*as^2*CA^2*ep^3*Log[Q2]^3*PlusD[zb, 1])/27 - (2*as*CA*ep^4*Log[Q2]^3*PlusD[zb, 1])/3 - (2816*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 1])/81 - (2*as*CA*ep^5*Log[Q2]^3*PlusD[zb, 1])/3 - (2*as*CA*ep^6*Log[Q2]^3*PlusD[zb, 1])/3 + 3*as^3*CA^2*nf*Log[Q2]^3*PlusD[zb, 1] + (27*as^3*CA^2*ep*nf*Log[Q2]^3*PlusD[zb, 1])/2 + (8*as^2*CA*ep^2*nf*Log[Q2]^3*PlusD[zb, 1])/9 + (1189*as^3*CA^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 1])/24 + (27*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 1])/8 + (64*as^2*CA*ep^3*nf*Log[Q2]^3*PlusD[zb, 1])/27 + (416*as^2*CA*ep^4*nf*Log[Q2]^3*PlusD[zb, 1])/81 - (as^3*CA*ep*nf^2*Log[Q2]^3*PlusD[zb, 1])/2 - (13*as^3*CA*ep^2*nf^2*Log[Q2]^3*PlusD[zb, 1])/6 + (51*as^3*CA^3*ep*Pi^2*Log[Q2]^3*PlusD[zb, 1])/2 + (721*as^3*CA^3*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 1])/8 + (76*as^2*CA^2*ep^3*Pi^2*Log[Q2]^3*PlusD[zb, 1])/9 + (382*as^2*CA^2*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 1])/27 + (as*CA*ep^5*Pi^2*Log[Q2]^3*PlusD[zb, 1])/6 + (as*CA*ep^6*Pi^2*Log[Q2]^3*PlusD[zb, 1])/6 - (47*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]^3*PlusD[zb, 1])/4 - (28*as^2*CA*ep^4*nf*Pi^2*Log[Q2]^3*PlusD[zb, 1])/27 + (99*as^3*CA^3*ep*Log[Q2]^4*PlusD[zb, 1])/8 + (8*as^2*CA^2*ep^2*Log[Q2]^4*PlusD[zb, 1])/3 + (1563*as^3*CA^3*ep^2*Log[Q2]^4*PlusD[zb, 1])/32 + (46*as^2*CA^2*ep^3*Log[Q2]^4*PlusD[zb, 1])/9 + (as*CA*ep^4*Log[Q2]^4*PlusD[zb, 1])/6 + (272*as^2*CA^2*ep^4*Log[Q2]^4*PlusD[zb, 1])/27 + (as*CA*ep^5*Log[Q2]^4*PlusD[zb, 1])/6 + (as*CA*ep^6*Log[Q2]^4*PlusD[zb, 1])/6 - (9*as^3*CA^2*ep*nf*Log[Q2]^4*PlusD[zb, 1])/4 - (81*as^3*CA^2*ep^2*nf*Log[Q2]^4*PlusD[zb, 1])/8 - (4*as^2*CA*ep^3*nf*Log[Q2]^4*PlusD[zb, 1])/9 - (32*as^2*CA*ep^4*nf*Log[Q2]^4*PlusD[zb, 1])/27 + (3*as^3*CA*ep^2*nf^2*Log[Q2]^4*PlusD[zb, 1])/8 - (153*as^3*CA^3*ep^2*Pi^2*Log[Q2]^4*PlusD[zb, 1])/8 - (38*as^2*CA^2*ep^4*Pi^2*Log[Q2]^4*PlusD[zb, 1])/9 - (as*CA*ep^6*Pi^2*Log[Q2]^4*PlusD[zb, 1])/24 - (297*as^3*CA^3*ep^2*Log[Q2]^5*PlusD[zb, 1])/40 - (16*as^2*CA^2*ep^3*Log[Q2]^5*PlusD[zb, 1])/15 - (92*as^2*CA^2*ep^4*Log[Q2]^5*PlusD[zb, 1])/45 - (as*CA*ep^5*Log[Q2]^5*PlusD[zb, 1])/30 - (as*CA*ep^6*Log[Q2]^5*PlusD[zb, 1])/30 + (27*as^3*CA^2*ep^2*nf*Log[Q2]^5*PlusD[zb, 1])/20 + (8*as^2*CA*ep^4*nf*Log[Q2]^5*PlusD[zb, 1])/45 + (16*as^2*CA^2*ep^4*Log[Q2]^6*PlusD[zb, 1])/45 + (as*CA*ep^6*Log[Q2]^6*PlusD[zb, 1])/180 - (58*as^2*CA^2*PlusD[zb, 2])/3 - (3017*as^3*CA^3*PlusD[zb, 2])/18 - (4*as^3*CA^3*PlusD[zb, 2])/ep^3 - (41*as^3*CA^3*PlusD[zb, 2])/(2*ep^2) - (12*as^2*CA^2*PlusD[zb, 2])/ep - (769*as^3*CA^3*PlusD[zb, 2])/(12*ep) - 4*as*CA*ep*PlusD[zb, 2] - (308*as^2*CA^2*ep*PlusD[zb, 2])/9 - (31163*as^3*CA^3*ep*PlusD[zb, 2])/72 - 4*as*CA*ep^2*PlusD[zb, 2] - (1624*as^2*CA^2*ep^2*PlusD[zb, 2])/27 - (1478369*as^3*CA^3*ep^2*PlusD[zb, 2])/1296 - 4*as*CA*ep^3*PlusD[zb, 2] - (8756*as^2*CA^2*ep^3*PlusD[zb, 2])/81 - 4*as*CA*ep^4*PlusD[zb, 2] - (48616*as^2*CA^2*ep^4*PlusD[zb, 2])/243 - 4*as*CA*ep^5*PlusD[zb, 2] - 4*as*CA*ep^6*PlusD[zb, 2] + (4*as^2*CA*nf*PlusD[zb, 2])/3 + (1325*as^3*CA^2*nf*PlusD[zb, 2])/36 + (5*as^3*CA*CF*nf*PlusD[zb, 2])/4 + (3*as^3*CA^2*nf*PlusD[zb, 2])/ep^2 + (35*as^3*CA^2*nf*PlusD[zb, 2])/(3*ep) + (32*as^2*CA*ep*nf*PlusD[zb, 2])/9 + (1891*as^3*CA^2*ep*nf*PlusD[zb, 2])/18 + (329*as^3*CA*CF*ep*nf*PlusD[zb, 2])/24 + (208*as^2*CA*ep^2*nf*PlusD[zb, 2])/27 + (186287*as^3*CA^2*ep^2*nf*PlusD[zb, 2])/648 + (11161*as^3*CA*CF*ep^2*nf*PlusD[zb, 2])/144 + (1280*as^2*CA*ep^3*nf*PlusD[zb, 2])/81 + (7744*as^2*CA*ep^4*nf*PlusD[zb, 2])/243 - (13*as^3*CA*nf^2*PlusD[zb, 2])/9 - (as^3*CA*nf^2*PlusD[zb, 2])/(3*ep) - (40*as^3*CA*ep*nf^2*PlusD[zb, 2])/9 - (968*as^3*CA*ep^2*nf^2*PlusD[zb, 2])/81 + (643*as^3*CA^3*Pi^2*PlusD[zb, 2])/8 + (155*as^3*CA^3*Pi^2*PlusD[zb, 2])/(6*ep) + 16*as^2*CA^2*ep*Pi^2*PlusD[zb, 2] + (31513*as^3*CA^3*ep*Pi^2*PlusD[zb, 2])/144 + (221*as^2*CA^2*ep^2*Pi^2*PlusD[zb, 2])/9 + (118783*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 2])/216 + as*CA*ep^3*Pi^2*PlusD[zb, 2] + (1132*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 2])/27 + as*CA*ep^4*Pi^2*PlusD[zb, 2] + (5954*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 2])/81 + as*CA*ep^5*Pi^2*PlusD[zb, 2] + as*CA*ep^6*Pi^2*PlusD[zb, 2] - (119*as^3*CA^2*nf*Pi^2*PlusD[zb, 2])/12 - (1315*as^3*CA^2*ep*nf*Pi^2*PlusD[zb, 2])/36 - (14*as^2*CA*ep^2*nf*Pi^2*PlusD[zb, 2])/9 - (47681*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 2])/432 - (487*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 2])/144 - (112*as^2*CA*ep^3*nf*Pi^2*PlusD[zb, 2])/27 - (728*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 2])/81 + (11*as^3*CA*ep*nf^2*Pi^2*PlusD[zb, 2])/12 + (143*as^3*CA*ep^2*nf^2*Pi^2*PlusD[zb, 2])/36 + (247*as^3*CA^3*ep*Pi^4*PlusD[zb, 2])/90 + (24757*as^3*CA^3*ep^2*Pi^4*PlusD[zb, 2])/8640 + (83*as^2*CA^2*ep^3*Pi^4*PlusD[zb, 2])/90 + (199*as^2*CA^2*ep^4*Pi^4*PlusD[zb, 2])/180 + (as*CA*ep^5*Pi^4*PlusD[zb, 2])/24 + (as*CA*ep^6*Pi^4*PlusD[zb, 2])/24 + (73*as^3*CA^2*ep^2*nf*Pi^4*PlusD[zb, 2])/480 - (47*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 2])/270 - (as^2*CA*ep^4*nf*Pi^4*PlusD[zb, 2])/30 + 24*as^2*CA^2*Log[Q2]*PlusD[zb, 2] + (769*as^3*CA^3*Log[Q2]*PlusD[zb, 2])/4 + (12*as^3*CA^3*Log[Q2]*PlusD[zb, 2])/ep^2 + (123*as^3*CA^3*Log[Q2]*PlusD[zb, 2])/(2*ep) + (116*as^2*CA^2*ep*Log[Q2]*PlusD[zb, 2])/3 + (3017*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 2])/6 + 4*as*CA*ep^2*Log[Q2]*PlusD[zb, 2] + (616*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 2])/9 + (31163*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 2])/24 + 4*as*CA*ep^3*Log[Q2]*PlusD[zb, 2] + (3248*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 2])/27 + 4*as*CA*ep^4*Log[Q2]*PlusD[zb, 2] + (17512*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 2])/81 + 4*as*CA*ep^5*Log[Q2]*PlusD[zb, 2] + 4*as*CA*ep^6*Log[Q2]*PlusD[zb, 2] - 35*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 2] - (9*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 2])/ep - (8*as^2*CA*ep*nf*Log[Q2]*PlusD[zb, 2])/3 - (1325*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 2])/12 - (15*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 2])/4 - (64*as^2*CA*ep^2*nf*Log[Q2]*PlusD[zb, 2])/9 - (1891*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 2])/6 - (329*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 2])/8 - (416*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 2])/27 - (2560*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 2])/81 + as^3*CA*nf^2*Log[Q2]*PlusD[zb, 2] + (13*as^3*CA*ep*nf^2*Log[Q2]*PlusD[zb, 2])/3 + (40*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 2])/3 - (155*as^3*CA^3*Pi^2*Log[Q2]*PlusD[zb, 2])/2 - (1929*as^3*CA^3*ep*Pi^2*Log[Q2]*PlusD[zb, 2])/8 - 32*as^2*CA^2*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2] - (31513*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 2])/48 - (442*as^2*CA^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 2])/9 - as*CA*ep^4*Pi^2*Log[Q2]*PlusD[zb, 2] - (2264*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 2])/27 - as*CA*ep^5*Pi^2*Log[Q2]*PlusD[zb, 2] - as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 2] + (119*as^3*CA^2*ep*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/4 + (1315*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/12 + (28*as^2*CA*ep^3*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/9 + (224*as^2*CA*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 2])/27 - (11*as^3*CA*ep^2*nf^2*Pi^2*Log[Q2]*PlusD[zb, 2])/4 - (247*as^3*CA^3*ep^2*Pi^4*Log[Q2]*PlusD[zb, 2])/30 - (83*as^2*CA^2*ep^4*Pi^4*Log[Q2]*PlusD[zb, 2])/45 - (as*CA*ep^6*Pi^4*Log[Q2]*PlusD[zb, 2])/24 - (369*as^3*CA^3*Log[Q2]^2*PlusD[zb, 2])/4 - (18*as^3*CA^3*Log[Q2]^2*PlusD[zb, 2])/ep - 24*as^2*CA^2*ep*Log[Q2]^2*PlusD[zb, 2] - (2307*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 2])/8 - (116*as^2*CA^2*ep^2*Log[Q2]^2*PlusD[zb, 2])/3 - (3017*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 2])/4 - 2*as*CA*ep^3*Log[Q2]^2*PlusD[zb, 2] - (616*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 2])/9 - 2*as*CA*ep^4*Log[Q2]^2*PlusD[zb, 2] - (3248*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 2])/27 - 2*as*CA*ep^5*Log[Q2]^2*PlusD[zb, 2] - 2*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 2] + (27*as^3*CA^2*nf*Log[Q2]^2*PlusD[zb, 2])/2 + (105*as^3*CA^2*ep*nf*Log[Q2]^2*PlusD[zb, 2])/2 + (8*as^2*CA*ep^2*nf*Log[Q2]^2*PlusD[zb, 2])/3 + (1325*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 2])/8 + (45*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 2])/8 + (64*as^2*CA*ep^3*nf*Log[Q2]^2*PlusD[zb, 2])/9 + (416*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 2])/27 - (3*as^3*CA*ep*nf^2*Log[Q2]^2*PlusD[zb, 2])/2 - (13*as^3*CA*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 2])/2 + (465*as^3*CA^3*ep*Pi^2*Log[Q2]^2*PlusD[zb, 2])/4 + (5787*as^3*CA^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 2])/16 + 32*as^2*CA^2*ep^3*Pi^2*Log[Q2]^2*PlusD[zb, 2] + (442*as^2*CA^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 2])/9 + (as*CA*ep^5*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 + (as*CA*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 2])/2 - (357*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]^2*PlusD[zb, 2])/8 - (28*as^2*CA*ep^4*nf*Pi^2*Log[Q2]^2*PlusD[zb, 2])/9 + 18*as^3*CA^3*Log[Q2]^3*PlusD[zb, 2] + (369*as^3*CA^3*ep*Log[Q2]^3*PlusD[zb, 2])/4 + 16*as^2*CA^2*ep^2*Log[Q2]^3*PlusD[zb, 2] + (2307*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 2])/8 + (232*as^2*CA^2*ep^3*Log[Q2]^3*PlusD[zb, 2])/9 + (2*as*CA*ep^4*Log[Q2]^3*PlusD[zb, 2])/3 + (1232*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 2])/27 + (2*as*CA*ep^5*Log[Q2]^3*PlusD[zb, 2])/3 + (2*as*CA*ep^6*Log[Q2]^3*PlusD[zb, 2])/3 - (27*as^3*CA^2*ep*nf*Log[Q2]^3*PlusD[zb, 2])/2 - (105*as^3*CA^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 2])/2 - (16*as^2*CA*ep^3*nf*Log[Q2]^3*PlusD[zb, 2])/9 - (128*as^2*CA*ep^4*nf*Log[Q2]^3*PlusD[zb, 2])/27 + (3*as^3*CA*ep^2*nf^2*Log[Q2]^3*PlusD[zb, 2])/2 - (465*as^3*CA^3*ep^2*Pi^2*Log[Q2]^3*PlusD[zb, 2])/4 - (64*as^2*CA^2*ep^4*Pi^2*Log[Q2]^3*PlusD[zb, 2])/3 - (as*CA*ep^6*Pi^2*Log[Q2]^3*PlusD[zb, 2])/6 - (27*as^3*CA^3*ep*Log[Q2]^4*PlusD[zb, 2])/2 - (1107*as^3*CA^3*ep^2*Log[Q2]^4*PlusD[zb, 2])/16 - 8*as^2*CA^2*ep^3*Log[Q2]^4*PlusD[zb, 2] - (116*as^2*CA^2*ep^4*Log[Q2]^4*PlusD[zb, 2])/9 - (as*CA*ep^5*Log[Q2]^4*PlusD[zb, 2])/6 - (as*CA*ep^6*Log[Q2]^4*PlusD[zb, 2])/6 + (81*as^3*CA^2*ep^2*nf*Log[Q2]^4*PlusD[zb, 2])/8 + (8*as^2*CA*ep^4*nf*Log[Q2]^4*PlusD[zb, 2])/9 + (81*as^3*CA^3*ep^2*Log[Q2]^5*PlusD[zb, 2])/10 + (16*as^2*CA^2*ep^4*Log[Q2]^5*PlusD[zb, 2])/5 + (as*CA*ep^6*Log[Q2]^5*PlusD[zb, 2])/30 + (56*as^2*CA^2*PlusD[zb, 3])/3 + (8353*as^3*CA^3*PlusD[zb, 3])/54 + (16*as^3*CA^3*PlusD[zb, 3])/ep^2 + (496*as^3*CA^3*PlusD[zb, 3])/(9*ep) + (256*as^2*CA^2*ep*PlusD[zb, 3])/9 + (31429*as^3*CA^3*ep*PlusD[zb, 3])/81 + (8*as*CA*ep^2*PlusD[zb, 3])/3 + (1304*as^2*CA^2*ep^2*PlusD[zb, 3])/27 + (936197*as^3*CA^3*ep^2*PlusD[zb, 3])/972 + (8*as*CA*ep^3*PlusD[zb, 3])/3 + (6928*as^2*CA^2*ep^3*PlusD[zb, 3])/81 + (8*as*CA*ep^4*PlusD[zb, 3])/3 + (38264*as^2*CA^2*ep^4*PlusD[zb, 3])/243 + (8*as*CA*ep^5*PlusD[zb, 3])/3 + (8*as*CA*ep^6*PlusD[zb, 3])/3 - (710*as^3*CA^2*nf*PlusD[zb, 3])/27 - (64*as^3*CA^2*nf*PlusD[zb, 3])/(9*ep) - (16*as^2*CA*ep*nf*PlusD[zb, 3])/9 - (12749*as^3*CA^2*ep*nf*PlusD[zb, 3])/162 - (11*as^3*CA*CF*ep*nf*PlusD[zb, 3])/6 - (128*as^2*CA*ep^2*nf*PlusD[zb, 3])/27 - (52205*as^3*CA^2*ep^2*nf*PlusD[zb, 3])/243 - (695*as^3*CA*CF*ep^2*nf*PlusD[zb, 3])/36 - (832*as^2*CA*ep^3*nf*PlusD[zb, 3])/81 - (5120*as^2*CA*ep^4*nf*PlusD[zb, 3])/243 + (2*as^3*CA*nf^2*PlusD[zb, 3])/3 + (26*as^3*CA*ep*nf^2*PlusD[zb, 3])/9 + (80*as^3*CA*ep^2*nf^2*PlusD[zb, 3])/9 - (604*as^3*CA^3*Pi^2*PlusD[zb, 3])/9 - (1693*as^3*CA^3*ep*Pi^2*PlusD[zb, 3])/9 - (212*as^2*CA^2*ep^2*Pi^2*PlusD[zb, 3])/9 - (35225*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 3])/72 - (944*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 3])/27 - (2*as*CA*ep^4*Pi^2*PlusD[zb, 3])/3 - (4708*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 3])/81 - (2*as*CA*ep^5*Pi^2*PlusD[zb, 3])/3 - (2*as*CA*ep^6*Pi^2*PlusD[zb, 3])/3 + 22*as^3*CA^2*ep*nf*Pi^2*PlusD[zb, 3] + (473*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 3])/6 + (56*as^2*CA*ep^3*nf*Pi^2*PlusD[zb, 3])/27 + (448*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 3])/81 - (11*as^3*CA*ep^2*nf^2*Pi^2*PlusD[zb, 3])/6 + (209*as^3*CA^3*ep^2*Pi^4*PlusD[zb, 3])/270 - (11*as^2*CA^2*ep^4*Pi^4*PlusD[zb, 3])/15 - (as*CA*ep^6*Pi^4*PlusD[zb, 3])/36 - (496*as^3*CA^3*Log[Q2]*PlusD[zb, 3])/3 - (48*as^3*CA^3*Log[Q2]*PlusD[zb, 3])/ep - (112*as^2*CA^2*ep*Log[Q2]*PlusD[zb, 3])/3 - (8353*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 3])/18 - (512*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 3])/9 - (31429*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 3])/27 - (8*as*CA*ep^3*Log[Q2]*PlusD[zb, 3])/3 - (2608*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 3])/27 - (8*as*CA*ep^4*Log[Q2]*PlusD[zb, 3])/3 - (13856*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 3])/81 - (8*as*CA*ep^5*Log[Q2]*PlusD[zb, 3])/3 - (8*as*CA*ep^6*Log[Q2]*PlusD[zb, 3])/3 + (64*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 3])/3 + (710*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 3])/9 + (32*as^2*CA*ep^2*nf*Log[Q2]*PlusD[zb, 3])/9 + (12749*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 3])/54 + (11*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 3])/2 + (256*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 3])/27 + (1664*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 3])/81 - 2*as^3*CA*ep*nf^2*Log[Q2]*PlusD[zb, 3] - (26*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 3])/3 + (604*as^3*CA^3*ep*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + (1693*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + (424*as^2*CA^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 3])/9 + (1888*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 3])/27 + (2*as*CA*ep^5*Pi^2*Log[Q2]*PlusD[zb, 3])/3 + (2*as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 3])/3 - 66*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 3] - (112*as^2*CA*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 3])/27 + 72*as^3*CA^3*Log[Q2]^2*PlusD[zb, 3] + 248*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 3] + (112*as^2*CA^2*ep^2*Log[Q2]^2*PlusD[zb, 3])/3 + (8353*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 3])/12 + (512*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 3])/9 + (4*as*CA*ep^4*Log[Q2]^2*PlusD[zb, 3])/3 + (2608*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 3])/27 + (4*as*CA*ep^5*Log[Q2]^2*PlusD[zb, 3])/3 + (4*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 3])/3 - 32*as^3*CA^2*ep*nf*Log[Q2]^2*PlusD[zb, 3] - (355*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 3])/3 - (32*as^2*CA*ep^3*nf*Log[Q2]^2*PlusD[zb, 3])/9 - (256*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 3])/27 + 3*as^3*CA*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 3] - 302*as^3*CA^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 3] - (424*as^2*CA^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 3])/9 - (as*CA*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 3])/3 - 72*as^3*CA^3*ep*Log[Q2]^3*PlusD[zb, 3] - 248*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 3] - (224*as^2*CA^2*ep^3*Log[Q2]^3*PlusD[zb, 3])/9 - (1024*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 3])/27 - (4*as*CA*ep^5*Log[Q2]^3*PlusD[zb, 3])/9 - (4*as*CA*ep^6*Log[Q2]^3*PlusD[zb, 3])/9 + 32*as^3*CA^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 3] + (64*as^2*CA*ep^4*nf*Log[Q2]^3*PlusD[zb, 3])/27 + 54*as^3*CA^3*ep^2*Log[Q2]^4*PlusD[zb, 3] + (112*as^2*CA^2*ep^4*Log[Q2]^4*PlusD[zb, 3])/9 + (as*CA*ep^6*Log[Q2]^4*PlusD[zb, 3])/9 - (195*as^3*CA^3*PlusD[zb, 4])/2 - (100*as^3*CA^3*PlusD[zb, 4])/(3*ep) - 20*as^2*CA^2*ep*PlusD[zb, 4] - (9289*as^3*CA^3*ep*PlusD[zb, 4])/36 - (268*as^2*CA^2*ep^2*PlusD[zb, 4])/9 - (34369*as^3*CA^3*ep^2*PlusD[zb, 4])/54 - (4*as*CA*ep^3*PlusD[zb, 4])/3 - (1340*as^2*CA^2*ep^3*PlusD[zb, 4])/27 - (4*as*CA*ep^4*PlusD[zb, 4])/3 - (7144*as^2*CA^2*ep^4*PlusD[zb, 4])/81 - (4*as*CA*ep^5*PlusD[zb, 4])/3 - (4*as*CA*ep^6*PlusD[zb, 4])/3 + (35*as^3*CA^2*nf*PlusD[zb, 4])/3 + (379*as^3*CA^2*ep*nf*PlusD[zb, 4])/9 + (16*as^2*CA*ep^2*nf*PlusD[zb, 4])/9 + (13301*as^3*CA^2*ep^2*nf*PlusD[zb, 4])/108 + (29*as^3*CA*CF*ep^2*nf*PlusD[zb, 4])/12 + (128*as^2*CA*ep^3*nf*PlusD[zb, 4])/27 + (832*as^2*CA*ep^4*nf*PlusD[zb, 4])/81 - as^3*CA*ep*nf^2*PlusD[zb, 4] - (13*as^3*CA*ep^2*nf^2*PlusD[zb, 4])/3 + (2123*as^3*CA^3*ep*Pi^2*PlusD[zb, 4])/18 + (22297*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 4])/72 + (74*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 4])/3 + (974*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 4])/27 + (as*CA*ep^5*Pi^2*PlusD[zb, 4])/3 + (as*CA*ep^6*Pi^2*PlusD[zb, 4])/3 - (1255*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 4])/36 - (56*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 4])/27 + 100*as^3*CA^3*Log[Q2]*PlusD[zb, 4] + (585*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 4])/2 + 40*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 4] + (9289*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 4])/12 + (536*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 4])/9 + (4*as*CA*ep^4*Log[Q2]*PlusD[zb, 4])/3 + (2680*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 4])/27 + (4*as*CA*ep^5*Log[Q2]*PlusD[zb, 4])/3 + (4*as*CA*ep^6*Log[Q2]*PlusD[zb, 4])/3 - 35*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 4] - (379*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 4])/3 - (32*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 4])/9 - (256*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 4])/27 + 3*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 4] - (2123*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 4])/6 - (148*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 4])/3 - (as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 4])/3 - 150*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 4] - (1755*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 4])/4 - 40*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 4] - (536*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 4])/9 - (2*as*CA*ep^5*Log[Q2]^2*PlusD[zb, 4])/3 - (2*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 4])/3 + (105*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 4])/2 + (32*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 4])/9 + 150*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 4] + (80*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 4])/3 + (2*as*CA*ep^6*Log[Q2]^3*PlusD[zb, 4])/9 + 48*as^3*CA^3*PlusD[zb, 5] + (5812*as^3*CA^3*ep*PlusD[zb, 5])/45 + (248*as^2*CA^2*ep^2*PlusD[zb, 5])/15 + (89161*as^3*CA^3*ep^2*PlusD[zb, 5])/270 + (1096*as^2*CA^2*ep^3*PlusD[zb, 5])/45 + (8*as*CA*ep^4*PlusD[zb, 5])/15 + (5432*as^2*CA^2*ep^4*PlusD[zb, 5])/135 + (8*as*CA*ep^5*PlusD[zb, 5])/15 + (8*as*CA*ep^6*PlusD[zb, 5])/15 - (664*as^3*CA^2*ep*nf*PlusD[zb, 5])/45 - (7094*as^3*CA^2*ep^2*nf*PlusD[zb, 5])/135 - (64*as^2*CA*ep^3*nf*PlusD[zb, 5])/45 - (512*as^2*CA*ep^4*nf*PlusD[zb, 5])/135 + (6*as^3*CA*ep^2*nf^2*PlusD[zb, 5])/5 - (7024*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 5])/45 - (908*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 5])/45 - (2*as*CA*ep^6*Pi^2*PlusD[zb, 5])/15 - 144*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 5] - (5812*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 5])/15 - (496*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 5])/15 - (2192*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 5])/45 - (8*as*CA*ep^5*Log[Q2]*PlusD[zb, 5])/15 - (8*as*CA*ep^6*Log[Q2]*PlusD[zb, 5])/15 + (664*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 5])/15 + (128*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 5])/45 + 216*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 5] + (496*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 5])/15 + (4*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 5])/15 - (2408*as^3*CA^3*ep*PlusD[zb, 6])/45 - (6181*as^3*CA^3*ep^2*PlusD[zb, 6])/45 - (56*as^2*CA^2*ep^3*PlusD[zb, 6])/5 - (2216*as^2*CA^2*ep^4*PlusD[zb, 6])/135 - (8*as*CA*ep^5*PlusD[zb, 6])/45 - (8*as*CA*ep^6*PlusD[zb, 6])/45 + (686*as^3*CA^2*ep^2*nf*PlusD[zb, 6])/45 + (128*as^2*CA*ep^4*nf*PlusD[zb, 6])/135 + (2408*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 6])/15 + (112*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 6])/5 + (8*as*CA*ep^6*Log[Q2]*PlusD[zb, 6])/45 + (736*as^3*CA^3*ep^2*PlusD[zb, 7])/15 + (2032*as^2*CA^2*ep^4*PlusD[zb, 7])/315 + (16*as*CA*ep^6*PlusD[zb, 7])/315 - (40*as^2*CA^2*del[zb]*Zeta[3])/3 - (21145*as^3*CA^3*del[zb]*Zeta[3])/144 - (8*as^3*CA^3*del[zb]*Zeta[3])/(3*ep^3) - (175*as^3*CA^3*del[zb]*Zeta[3])/(12*ep^2) - (35*as^2*CA^2*del[zb]*Zeta[3])/(4*ep) - (3397*as^3*CA^3*del[zb]*Zeta[3])/(72*ep) - (254*as^2*CA^2*ep*del[zb]*Zeta[3])/9 - (1498733*as^3*CA^3*ep*del[zb]*Zeta[3])/2592 - (9253*as^2*CA^2*ep^2*del[zb]*Zeta[3])/108 - (42758251*as^3*CA^3*ep^2*del[zb]*Zeta[3])/15552 - (104279*as^2*CA^2*ep^3*del[zb]*Zeta[3])/324 + (7*as*CA*ep^4*del[zb]*Zeta[3])/3 - (1223761*as^2*CA^2*ep^4*del[zb]*Zeta[3])/972 + (28*as*CA*ep^5*del[zb]*Zeta[3])/3 + (77*as*CA*ep^6*del[zb]*Zeta[3])/3 - (as^2*CA*nf*del[zb]*Zeta[3])/6 + (1043*as^3*CA^2*nf*del[zb]*Zeta[3])/54 + as^2*CF*nf*del[zb]*Zeta[3] + (553*as^3*CA*CF*nf*del[zb]*Zeta[3])/36 + (37*as^3*CF^2*nf*del[zb]*Zeta[3])/12 + (13*as^3*CA^2*nf*del[zb]*Zeta[3])/(6*ep^2) + (7*as^3*CA^2*nf*del[zb]*Zeta[3])/ep + (11*as^3*CA*CF*nf*del[zb]*Zeta[3])/(6*ep) - (55*as^2*CA*ep*nf*del[zb]*Zeta[3])/36 + (90511*as^3*CA^2*ep*nf*del[zb]*Zeta[3])/1296 + (29*as^2*CF*ep*nf*del[zb]*Zeta[3])/6 + (12785*as^3*CA*CF*ep*nf*del[zb]*Zeta[3])/144 + (715*as^3*CF^2*ep*nf*del[zb]*Zeta[3])/18 - (134*as^2*CA*ep^2*nf*del[zb]*Zeta[3])/27 + (453641*as^3*CA^2*ep^2*nf*del[zb]*Zeta[3])/1296 + (184*as^2*CF*ep^2*nf*del[zb]*Zeta[3])/9 + (1195717*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[3])/2592 + (66023*as^3*CF^2*ep^2*nf*del[zb]*Zeta[3])/216 - (1252*as^2*CA*ep^3*nf*del[zb]*Zeta[3])/81 + (4925*as^2*CF*ep^3*nf*del[zb]*Zeta[3])/54 - (55253*as^2*CA*ep^4*nf*del[zb]*Zeta[3])/972 + (31396*as^2*CF*ep^4*nf*del[zb]*Zeta[3])/81 + (49*as^3*CA*nf^2*del[zb]*Zeta[3])/54 - (25*as^3*CF*nf^2*del[zb]*Zeta[3])/9 + (as^3*CA*nf^2*del[zb]*Zeta[3])/(18*ep) - (as^3*CF*nf^2*del[zb]*Zeta[3])/(3*ep) + (583*as^3*CA*ep*nf^2*del[zb]*Zeta[3])/108 - (313*as^3*CF*ep*nf^2*del[zb]*Zeta[3])/18 + (195617*as^3*CA*ep^2*nf^2*del[zb]*Zeta[3])/7776 - (67207*as^3*CF*ep^2*nf^2*del[zb]*Zeta[3])/648 + (673*as^3*CA^3*Pi^2*del[zb]*Zeta[3])/12 + (311*as^3*CA^3*Pi^2*del[zb]*Zeta[3])/(18*ep) + (865*as^2*CA^2*ep*Pi^2*del[zb]*Zeta[3])/72 + (135089*as^3*CA^3*ep*Pi^2*del[zb]*Zeta[3])/864 + (455*as^2*CA^2*ep^2*Pi^2*del[zb]*Zeta[3])/27 + (2539229*as^3*CA^3*ep^2*Pi^2*del[zb]*Zeta[3])/5184 - (7*as*CA*ep^3*Pi^2*del[zb]*Zeta[3])/9 + (12763*as^2*CA^2*ep^3*Pi^2*del[zb]*Zeta[3])/324 - (7*as*CA*ep^4*Pi^2*del[zb]*Zeta[3])/9 + (288703*as^2*CA^2*ep^4*Pi^2*del[zb]*Zeta[3])/1944 - (7*as*CA*ep^5*Pi^2*del[zb]*Zeta[3])/9 - (77*as*CA*ep^6*Pi^2*del[zb]*Zeta[3])/36 - (68*as^3*CA^2*nf*Pi^2*del[zb]*Zeta[3])/9 + (as^3*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/2 - (2245*as^3*CA^2*ep*nf*Pi^2*del[zb]*Zeta[3])/108 - (467*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Zeta[3])/72 - (as^3*CF^2*ep*nf*Pi^2*del[zb]*Zeta[3])/12 + (151*as^2*CA*ep^2*nf*Pi^2*del[zb]*Zeta[3])/108 - (4049*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Zeta[3])/81 - (41*as^2*CF*ep^2*nf*Pi^2*del[zb]*Zeta[3])/18 - (13211*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Zeta[3])/216 - (739*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Zeta[3])/48 + (4015*as^2*CA*ep^3*nf*Pi^2*del[zb]*Zeta[3])/648 - (1189*as^2*CF*ep^3*nf*Pi^2*del[zb]*Zeta[3])/108 + (4276*as^2*CA*ep^4*nf*Pi^2*del[zb]*Zeta[3])/243 - (3778*as^2*CF*ep^4*nf*Pi^2*del[zb]*Zeta[3])/81 - (19*as^3*CA*ep*nf^2*Pi^2*del[zb]*Zeta[3])/24 + (61*as^3*CF*ep*nf^2*Pi^2*del[zb]*Zeta[3])/36 - (491*as^3*CA*ep^2*nf^2*Pi^2*del[zb]*Zeta[3])/72 + (1525*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Zeta[3])/108 + (3743*as^3*CA^3*ep*Pi^4*del[zb]*Zeta[3])/1440 + (259741*as^3*CA^3*ep^2*Pi^4*del[zb]*Zeta[3])/51840 + (751*as^2*CA^2*ep^3*Pi^4*del[zb]*Zeta[3])/1440 + (3863*as^2*CA^2*ep^4*Pi^4*del[zb]*Zeta[3])/1620 + (77*as*CA*ep^5*Pi^4*del[zb]*Zeta[3])/540 + (77*as*CA*ep^6*Pi^4*del[zb]*Zeta[3])/540 + (26629*as^3*CA^2*ep^2*nf*Pi^4*del[zb]*Zeta[3])/25920 - (599*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Zeta[3])/540 - (77*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Zeta[3])/216 - (2251*as^2*CA*ep^4*nf*Pi^4*del[zb]*Zeta[3])/2160 + (2279*as^2*CF*ep^4*nf*Pi^4*del[zb]*Zeta[3])/3240 + (35*as^2*CA^2*del[zb]*Log[Q2]*Zeta[3])/2 + (3397*as^3*CA^3*del[zb]*Log[Q2]*Zeta[3])/24 + (8*as^3*CA^3*del[zb]*Log[Q2]*Zeta[3])/ep^2 + (175*as^3*CA^3*del[zb]*Log[Q2]*Zeta[3])/(4*ep) + (80*as^2*CA^2*ep*del[zb]*Log[Q2]*Zeta[3])/3 + (21145*as^3*CA^3*ep*del[zb]*Log[Q2]*Zeta[3])/48 + (508*as^2*CA^2*ep^2*del[zb]*Log[Q2]*Zeta[3])/9 + (1498733*as^3*CA^3*ep^2*del[zb]*Log[Q2]*Zeta[3])/864 + (9253*as^2*CA^2*ep^3*del[zb]*Log[Q2]*Zeta[3])/54 + (104279*as^2*CA^2*ep^4*del[zb]*Log[Q2]*Zeta[3])/162 - (7*as*CA*ep^5*del[zb]*Log[Q2]*Zeta[3])/3 - (28*as*CA*ep^6*del[zb]*Log[Q2]*Zeta[3])/3 - 21*as^3*CA^2*nf*del[zb]*Log[Q2]*Zeta[3] - (11*as^3*CA*CF*nf*del[zb]*Log[Q2]*Zeta[3])/2 - (13*as^3*CA^2*nf*del[zb]*Log[Q2]*Zeta[3])/(2*ep) + (as^2*CA*ep*nf*del[zb]*Log[Q2]*Zeta[3])/3 - (1043*as^3*CA^2*ep*nf*del[zb]*Log[Q2]*Zeta[3])/18 - 2*as^2*CF*ep*nf*del[zb]*Log[Q2]*Zeta[3] - (553*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]*Zeta[3])/12 - (37*as^3*CF^2*ep*nf*del[zb]*Log[Q2]*Zeta[3])/4 + (55*as^2*CA*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/18 - (90511*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/432 - (29*as^2*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/3 - (12785*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/48 - (715*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[3])/6 + (268*as^2*CA*ep^3*nf*del[zb]*Log[Q2]*Zeta[3])/27 - (368*as^2*CF*ep^3*nf*del[zb]*Log[Q2]*Zeta[3])/9 + (2504*as^2*CA*ep^4*nf*del[zb]*Log[Q2]*Zeta[3])/81 - (4925*as^2*CF*ep^4*nf*del[zb]*Log[Q2]*Zeta[3])/27 - (as^3*CA*nf^2*del[zb]*Log[Q2]*Zeta[3])/6 + as^3*CF*nf^2*del[zb]*Log[Q2]*Zeta[3] - (49*as^3*CA*ep*nf^2*del[zb]*Log[Q2]*Zeta[3])/18 + (25*as^3*CF*ep*nf^2*del[zb]*Log[Q2]*Zeta[3])/3 - (583*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]*Zeta[3])/36 + (313*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]*Zeta[3])/6 - (311*as^3*CA^3*Pi^2*del[zb]*Log[Q2]*Zeta[3])/6 - (673*as^3*CA^3*ep*Pi^2*del[zb]*Log[Q2]*Zeta[3])/4 - (865*as^2*CA^2*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/36 - (135089*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/288 - (910*as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2]*Zeta[3])/27 + (7*as*CA*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[3])/9 - (12763*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[3])/162 + (7*as*CA*ep^5*Pi^2*del[zb]*Log[Q2]*Zeta[3])/9 + (7*as*CA*ep^6*Pi^2*del[zb]*Log[Q2]*Zeta[3])/9 + (68*as^3*CA^2*ep*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/3 - (3*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/2 + (2245*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/36 + (467*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/24 + (as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/4 - (151*as^2*CA*ep^3*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/54 + (41*as^2*CF*ep^3*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/9 - (4015*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/324 + (1189*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]*Zeta[3])/54 + (19*as^3*CA*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/8 - (61*as^3*CF*ep^2*nf^2*Pi^2*del[zb]*Log[Q2]*Zeta[3])/12 - (3743*as^3*CA^3*ep^2*Pi^4*del[zb]*Log[Q2]*Zeta[3])/480 - (751*as^2*CA^2*ep^4*Pi^4*del[zb]*Log[Q2]*Zeta[3])/720 - (77*as*CA*ep^6*Pi^4*del[zb]*Log[Q2]*Zeta[3])/540 - (525*as^3*CA^3*del[zb]*Log[Q2]^2*Zeta[3])/8 - (12*as^3*CA^3*del[zb]*Log[Q2]^2*Zeta[3])/ep - (35*as^2*CA^2*ep*del[zb]*Log[Q2]^2*Zeta[3])/2 - (3397*as^3*CA^3*ep*del[zb]*Log[Q2]^2*Zeta[3])/16 - (80*as^2*CA^2*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/3 - (21145*as^3*CA^3*ep^2*del[zb]*Log[Q2]^2*Zeta[3])/32 - (508*as^2*CA^2*ep^3*del[zb]*Log[Q2]^2*Zeta[3])/9 - (9253*as^2*CA^2*ep^4*del[zb]*Log[Q2]^2*Zeta[3])/54 + (7*as*CA*ep^6*del[zb]*Log[Q2]^2*Zeta[3])/6 + (39*as^3*CA^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/4 + (63*as^3*CA^2*ep*nf*del[zb]*Log[Q2]^2*Zeta[3])/2 + (33*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]^2*Zeta[3])/4 - (as^2*CA*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/3 + (1043*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/12 + 2*as^2*CF*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3] + (553*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/8 + (111*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[3])/8 - (55*as^2*CA*ep^3*nf*del[zb]*Log[Q2]^2*Zeta[3])/18 + (29*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^2*Zeta[3])/3 - (268*as^2*CA*ep^4*nf*del[zb]*Log[Q2]^2*Zeta[3])/27 + (368*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^2*Zeta[3])/9 + (as^3*CA*ep*nf^2*del[zb]*Log[Q2]^2*Zeta[3])/4 - (3*as^3*CF*ep*nf^2*del[zb]*Log[Q2]^2*Zeta[3])/2 + (49*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]^2*Zeta[3])/12 - (25*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^2*Zeta[3])/2 + (311*as^3*CA^3*ep*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/4 + (2019*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/8 + (865*as^2*CA^2*ep^3*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/36 + (910*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/27 - (7*as*CA*ep^5*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/18 - (7*as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/18 - 34*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3] + (9*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/4 + (151*as^2*CA*ep^4*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/54 - (41*as^2*CF*ep^4*nf*Pi^2*del[zb]*Log[Q2]^2*Zeta[3])/9 + 12*as^3*CA^3*del[zb]*Log[Q2]^3*Zeta[3] + (525*as^3*CA^3*ep*del[zb]*Log[Q2]^3*Zeta[3])/8 + (35*as^2*CA^2*ep^2*del[zb]*Log[Q2]^3*Zeta[3])/3 + (3397*as^3*CA^3*ep^2*del[zb]*Log[Q2]^3*Zeta[3])/16 + (160*as^2*CA^2*ep^3*del[zb]*Log[Q2]^3*Zeta[3])/9 + (1016*as^2*CA^2*ep^4*del[zb]*Log[Q2]^3*Zeta[3])/27 - (39*as^3*CA^2*ep*nf*del[zb]*Log[Q2]^3*Zeta[3])/4 - (63*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^3*Zeta[3])/2 - (33*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^3*Zeta[3])/4 + (2*as^2*CA*ep^3*nf*del[zb]*Log[Q2]^3*Zeta[3])/9 - (4*as^2*CF*ep^3*nf*del[zb]*Log[Q2]^3*Zeta[3])/3 + (55*as^2*CA*ep^4*nf*del[zb]*Log[Q2]^3*Zeta[3])/27 - (58*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^3*Zeta[3])/9 - (as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]^3*Zeta[3])/4 + (3*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]^3*Zeta[3])/2 - (311*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/4 - (865*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/54 + (7*as*CA*ep^6*Pi^2*del[zb]*Log[Q2]^3*Zeta[3])/54 - 9*as^3*CA^3*ep*del[zb]*Log[Q2]^4*Zeta[3] - (1575*as^3*CA^3*ep^2*del[zb]*Log[Q2]^4*Zeta[3])/32 - (35*as^2*CA^2*ep^3*del[zb]*Log[Q2]^4*Zeta[3])/6 - (80*as^2*CA^2*ep^4*del[zb]*Log[Q2]^4*Zeta[3])/9 + (117*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^4*Zeta[3])/16 - (as^2*CA*ep^4*nf*del[zb]*Log[Q2]^4*Zeta[3])/9 + (2*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^4*Zeta[3])/3 + (27*as^3*CA^3*ep^2*del[zb]*Log[Q2]^5*Zeta[3])/5 + (7*as^2*CA^2*ep^4*del[zb]*Log[Q2]^5*Zeta[3])/3 + (71*as^2*CA^2*PlusD[zb, 0]*Zeta[3])/2 + (23947*as^3*CA^3*PlusD[zb, 0]*Zeta[3])/72 + (67*as^3*CA^3*PlusD[zb, 0]*Zeta[3])/(2*ep^2) + (1033*as^3*CA^3*PlusD[zb, 0]*Zeta[3])/(9*ep) + (490*as^2*CA^2*ep*PlusD[zb, 0]*Zeta[3])/9 + (145003*as^3*CA^3*ep*PlusD[zb, 0]*Zeta[3])/162 + (14*as*CA*ep^2*PlusD[zb, 0]*Zeta[3])/3 + (5017*as^2*CA^2*ep^2*PlusD[zb, 0]*Zeta[3])/54 + (9655943*as^3*CA^3*ep^2*PlusD[zb, 0]*Zeta[3])/3888 + (14*as*CA*ep^3*PlusD[zb, 0]*Zeta[3])/3 + (26063*as^2*CA^2*ep^3*PlusD[zb, 0]*Zeta[3])/162 + (14*as*CA*ep^4*PlusD[zb, 0]*Zeta[3])/3 + (139849*as^2*CA^2*ep^4*PlusD[zb, 0]*Zeta[3])/486 + (14*as*CA*ep^5*PlusD[zb, 0]*Zeta[3])/3 + (14*as*CA*ep^6*PlusD[zb, 0]*Zeta[3])/3 - (4885*as^3*CA^2*nf*PlusD[zb, 0]*Zeta[3])/108 - (199*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/18 - (112*as^3*CA^2*nf*PlusD[zb, 0]*Zeta[3])/(9*ep) - (7*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/(3*ep) - (31*as^2*CA*ep*nf*PlusD[zb, 0]*Zeta[3])/9 - (9803*as^3*CA^2*ep*nf*PlusD[zb, 0]*Zeta[3])/72 - (10589*as^3*CA*CF*ep*nf*PlusD[zb, 0]*Zeta[3])/216 - (248*as^2*CA*ep^2*nf*PlusD[zb, 0]*Zeta[3])/27 - (361871*as^3*CA^2*ep^2*nf*PlusD[zb, 0]*Zeta[3])/972 - (301505*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3])/1296 - (1612*as^2*CA*ep^3*nf*PlusD[zb, 0]*Zeta[3])/81 - (9920*as^2*CA*ep^4*nf*PlusD[zb, 0]*Zeta[3])/243 + (65*as^3*CA*nf^2*PlusD[zb, 0]*Zeta[3])/54 + (845*as^3*CA*ep*nf^2*PlusD[zb, 0]*Zeta[3])/162 + (1300*as^3*CA*ep^2*nf^2*PlusD[zb, 0]*Zeta[3])/81 - (10039*as^3*CA^3*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (28057*as^3*CA^3*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/72 - (553*as^2*CA^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/12 - (898979*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/864 - (1841*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 0]*Zeta[3])/27 - (7*as*CA*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - (36631*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/324 - (7*as*CA*ep^5*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - (7*as*CA*ep^6*Pi^2*PlusD[zb, 0]*Zeta[3])/6 + (1423*as^3*CA^2*ep*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/36 + (215*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/36 + (60055*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/432 + (6103*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/216 + (217*as^2*CA*ep^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/54 + (868*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/81 - (715*as^3*CA*ep^2*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/216 - (7219*as^3*CA^3*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/8640 - (5053*as^2*CA^2*ep^4*Pi^4*PlusD[zb, 0]*Zeta[3])/2160 - (7*as*CA*ep^6*Pi^4*PlusD[zb, 0]*Zeta[3])/144 - (1033*as^3*CA^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (201*as^3*CA^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/(2*ep) - 71*as^2*CA^2*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3] - (23947*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 0]*Zeta[3])/24 - (980*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/9 - (145003*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/54 - (14*as*CA*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (5017*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 - (14*as*CA*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (26063*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3])/81 - (14*as*CA*ep^5*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 - (14*as*CA*ep^6*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 + (112*as^3*CA^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/3 + 7*as^3*CA*CF*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3] + (4885*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/36 + (199*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 + (62*as^2*CA*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/9 + (9803*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/24 + (10589*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/72 + (496*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 + (3224*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 0]*Zeta[3])/81 - (65*as^3*CA*ep*nf^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/18 - (845*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/54 + (10039*as^3*CA^3*ep*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/24 + (28057*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/24 + (553*as^2*CA^2*ep^3*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 + (3682*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 + (7*as*CA*ep^5*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 + (7*as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/6 - (1423*as^3*CA^2*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/12 - (215*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/12 - (217*as^2*CA*ep^4*nf*Pi^2*Log[Q2]*PlusD[zb, 0]*Zeta[3])/27 + (603*as^3*CA^3*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/4 + (1033*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/2 + 71*as^2*CA^2*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] + (23947*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/16 + (980*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CA*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/3 + (5017*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/27 + (7*as*CA*ep^5*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/3 + (7*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/3 - 56*as^3*CA^2*ep*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3] - (21*as^3*CA*CF*ep*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/2 - (4885*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/24 - (199*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/4 - (62*as^2*CA*ep^3*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/9 - (496*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/27 + (65*as^3*CA*ep^2*nf^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/12 - (10039*as^3*CA^3*ep^2*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/16 - (553*as^2*CA^2*ep^4*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/6 - (7*as*CA*ep^6*Pi^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[3])/12 - (603*as^3*CA^3*ep*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/4 - (1033*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/2 - (142*as^2*CA^2*ep^3*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/3 - (1960*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/27 - (7*as*CA*ep^5*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/9 - (7*as*CA*ep^6*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/9 + 56*as^3*CA^2*ep^2*nf*Log[Q2]^3*PlusD[zb, 0]*Zeta[3] + (21*as^3*CA*CF*ep^2*nf*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/2 + (124*as^2*CA*ep^4*nf*Log[Q2]^3*PlusD[zb, 0]*Zeta[3])/27 + (1809*as^3*CA^3*ep^2*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/16 + (71*as^2*CA^2*ep^4*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/3 + (7*as*CA*ep^6*Log[Q2]^4*PlusD[zb, 0]*Zeta[3])/36 - (2425*as^3*CA^3*PlusD[zb, 1]*Zeta[3])/3 - (273*as^3*CA^3*PlusD[zb, 1]*Zeta[3])/ep - (482*as^2*CA^2*ep*PlusD[zb, 1]*Zeta[3])/3 - (78025*as^3*CA^3*ep*PlusD[zb, 1]*Zeta[3])/36 - (2128*as^2*CA^2*ep^2*PlusD[zb, 1]*Zeta[3])/9 - (49102*as^3*CA^3*ep^2*PlusD[zb, 1]*Zeta[3])/9 - (28*as*CA*ep^3*PlusD[zb, 1]*Zeta[3])/3 - (10538*as^2*CA^2*ep^3*PlusD[zb, 1]*Zeta[3])/27 - (28*as*CA*ep^4*PlusD[zb, 1]*Zeta[3])/3 - (55150*as^2*CA^2*ep^4*PlusD[zb, 1]*Zeta[3])/81 - (28*as*CA*ep^5*PlusD[zb, 1]*Zeta[3])/3 - (28*as*CA*ep^6*PlusD[zb, 1]*Zeta[3])/3 + (274*as^3*CA^2*nf*PlusD[zb, 1]*Zeta[3])/3 + 6*as^3*CA*CF*nf*PlusD[zb, 1]*Zeta[3] + (649*as^3*CA^2*ep*nf*PlusD[zb, 1]*Zeta[3])/2 + (83*as^3*CA*CF*ep*nf*PlusD[zb, 1]*Zeta[3])/3 + (124*as^2*CA*ep^2*nf*PlusD[zb, 1]*Zeta[3])/9 + (101579*as^3*CA^2*ep^2*nf*PlusD[zb, 1]*Zeta[3])/108 + (513*as^3*CA*CF*ep^2*nf*PlusD[zb, 1]*Zeta[3])/4 + (992*as^2*CA*ep^3*nf*PlusD[zb, 1]*Zeta[3])/27 + (6448*as^2*CA*ep^4*nf*PlusD[zb, 1]*Zeta[3])/81 - (65*as^3*CA*ep*nf^2*PlusD[zb, 1]*Zeta[3])/9 - (845*as^3*CA*ep^2*nf^2*PlusD[zb, 1]*Zeta[3])/27 + (11719*as^3*CA^3*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/12 + (23125*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/9 + (1799*as^2*CA^2*ep^3*Pi^2*PlusD[zb, 1]*Zeta[3])/9 + (7784*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 1]*Zeta[3])/27 + (7*as*CA*ep^5*Pi^2*PlusD[zb, 1]*Zeta[3])/3 + (7*as*CA*ep^6*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - 274*as^3*CA^2*ep^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3] - (281*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/18 - (434*as^2*CA*ep^4*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/27 + 819*as^3*CA^3*Log[Q2]*PlusD[zb, 1]*Zeta[3] + 2425*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 1]*Zeta[3] + (964*as^2*CA^2*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 + (78025*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/12 + (4256*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 1]*Zeta[3])/9 + (28*as*CA*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 + (21076*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[3])/27 + (28*as*CA*ep^5*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 + (28*as*CA*ep^6*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - 274*as^3*CA^2*ep*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3] - 18*as^3*CA*CF*ep*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3] - (1947*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/2 - 83*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3] - (248*as^2*CA*ep^3*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/9 - (1984*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 1]*Zeta[3])/27 + (65*as^3*CA*ep^2*nf^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - (11719*as^3*CA^3*ep^2*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/4 - (3598*as^2*CA^2*ep^4*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/9 - (7*as*CA*ep^6*Pi^2*Log[Q2]*PlusD[zb, 1]*Zeta[3])/3 - (2457*as^3*CA^3*ep*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/2 - (7275*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/2 - (964*as^2*CA^2*ep^3*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 - (4256*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/9 - (14*as*CA*ep^5*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 - (14*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/3 + 411*as^3*CA^2*ep^2*nf*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] + 27*as^3*CA*CF*ep^2*nf*Log[Q2]^2*PlusD[zb, 1]*Zeta[3] + (248*as^2*CA*ep^4*nf*Log[Q2]^2*PlusD[zb, 1]*Zeta[3])/9 + (2457*as^3*CA^3*ep^2*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/2 + (1928*as^2*CA^2*ep^4*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/9 + (14*as*CA*ep^6*Log[Q2]^3*PlusD[zb, 1]*Zeta[3])/9 + 990*as^3*CA^3*PlusD[zb, 2]*Zeta[3] + (16115*as^3*CA^3*ep*PlusD[zb, 2]*Zeta[3])/6 + 340*as^2*CA^2*ep^2*PlusD[zb, 2]*Zeta[3] + (248423*as^3*CA^3*ep^2*PlusD[zb, 2]*Zeta[3])/36 + (4424*as^2*CA^2*ep^3*PlusD[zb, 2]*Zeta[3])/9 + (28*as*CA*ep^4*PlusD[zb, 2]*Zeta[3])/3 + (21580*as^2*CA^2*ep^4*PlusD[zb, 2]*Zeta[3])/27 + (28*as*CA*ep^5*PlusD[zb, 2]*Zeta[3])/3 + (28*as*CA*ep^6*PlusD[zb, 2]*Zeta[3])/3 - (895*as^3*CA^2*ep*nf*PlusD[zb, 2]*Zeta[3])/3 - 10*as^3*CA*CF*ep*nf*PlusD[zb, 2]*Zeta[3] - (18847*as^3*CA^2*ep^2*nf*PlusD[zb, 2]*Zeta[3])/18 - (133*as^3*CA*CF*ep^2*nf*PlusD[zb, 2]*Zeta[3])/3 - (248*as^2*CA*ep^3*nf*PlusD[zb, 2]*Zeta[3])/9 - (1984*as^2*CA*ep^4*nf*PlusD[zb, 2]*Zeta[3])/27 + (65*as^3*CA*ep^2*nf^2*PlusD[zb, 2]*Zeta[3])/3 - (6493*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/2 - (1246*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 2]*Zeta[3])/3 - (7*as*CA*ep^6*Pi^2*PlusD[zb, 2]*Zeta[3])/3 - 2970*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 2]*Zeta[3] - (16115*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 2]*Zeta[3])/2 - 680*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 2]*Zeta[3] - (8848*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 2]*Zeta[3])/9 - (28*as*CA*ep^5*Log[Q2]*PlusD[zb, 2]*Zeta[3])/3 - (28*as*CA*ep^6*Log[Q2]*PlusD[zb, 2]*Zeta[3])/3 + 895*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 2]*Zeta[3] + 30*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 2]*Zeta[3] + (496*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 2]*Zeta[3])/9 + 4455*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 2]*Zeta[3] + 680*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 2]*Zeta[3] + (14*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 2]*Zeta[3])/3 - 2226*as^3*CA^3*ep*PlusD[zb, 3]*Zeta[3] - (51604*as^3*CA^3*ep^2*PlusD[zb, 3]*Zeta[3])/9 - (4192*as^2*CA^2*ep^3*PlusD[zb, 3]*Zeta[3])/9 - (18032*as^2*CA^2*ep^4*PlusD[zb, 3]*Zeta[3])/27 - (56*as*CA*ep^5*PlusD[zb, 3]*Zeta[3])/9 - (56*as*CA*ep^6*PlusD[zb, 3]*Zeta[3])/9 + (5608*as^3*CA^2*ep^2*nf*PlusD[zb, 3]*Zeta[3])/9 + (44*as^3*CA*CF*ep^2*nf*PlusD[zb, 3]*Zeta[3])/3 + (992*as^2*CA*ep^4*nf*PlusD[zb, 3]*Zeta[3])/27 + 6678*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 3]*Zeta[3] + (8384*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 3]*Zeta[3])/9 + (56*as*CA*ep^6*Log[Q2]*PlusD[zb, 3]*Zeta[3])/9 + 3594*as^3*CA^3*ep^2*PlusD[zb, 4]*Zeta[3] + 472*as^2*CA^2*ep^4*PlusD[zb, 4]*Zeta[3] + (28*as*CA*ep^6*PlusD[zb, 4]*Zeta[3])/9 + (679*as^3*CA^3*del[zb]*Zeta[3]^2)/2 + (5887*as^3*CA^3*ep*del[zb]*Zeta[3]^2)/6 + (385*as^2*CA^2*ep^2*del[zb]*Zeta[3]^2)/3 + (397127*as^3*CA^3*ep^2*del[zb]*Zeta[3]^2)/144 + (3619*as^2*CA^2*ep^3*del[zb]*Zeta[3]^2)/18 + (46705*as^2*CA^2*ep^4*del[zb]*Zeta[3]^2)/108 - (659*as^3*CA^2*ep*nf*del[zb]*Zeta[3]^2)/6 + (5*as^3*CA*CF*ep*nf*del[zb]*Zeta[3]^2)/3 - (17*as^3*CF^2*ep*nf*del[zb]*Zeta[3]^2)/2 - (8957*as^3*CA^2*ep^2*nf*del[zb]*Zeta[3]^2)/24 - (851*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[3]^2)/36 - (451*as^3*CF^2*ep^2*nf*del[zb]*Zeta[3]^2)/6 + (16*as^2*CA*ep^3*nf*del[zb]*Zeta[3]^2)/9 - 15*as^2*CF*ep^3*nf*del[zb]*Zeta[3]^2 + (2267*as^2*CA*ep^4*nf*del[zb]*Zeta[3]^2)/108 - (145*as^2*CF*ep^4*nf*del[zb]*Zeta[3]^2)/2 - (7*as^3*CA*ep^2*nf^2*del[zb]*Zeta[3]^2)/18 + (101*as^3*CF*ep^2*nf^2*del[zb]*Zeta[3]^2)/9 - (160459*as^3*CA^3*ep^2*Pi^2*del[zb]*Zeta[3]^2)/144 - (18173*as^2*CA^2*ep^4*Pi^2*del[zb]*Zeta[3]^2)/108 + (49*as*CA*ep^6*Pi^2*del[zb]*Zeta[3]^2)/54 - (2037*as^3*CA^3*ep*del[zb]*Log[Q2]*Zeta[3]^2)/2 - (5887*as^3*CA^3*ep^2*del[zb]*Log[Q2]*Zeta[3]^2)/2 - (770*as^2*CA^2*ep^3*del[zb]*Log[Q2]*Zeta[3]^2)/3 - (3619*as^2*CA^2*ep^4*del[zb]*Log[Q2]*Zeta[3]^2)/9 + (659*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[3]^2)/2 - 5*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[3]^2 + (51*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[3]^2)/2 - (32*as^2*CA*ep^4*nf*del[zb]*Log[Q2]*Zeta[3]^2)/9 + 30*as^2*CF*ep^4*nf*del[zb]*Log[Q2]*Zeta[3]^2 + (6111*as^3*CA^3*ep^2*del[zb]*Log[Q2]^2*Zeta[3]^2)/4 + (770*as^2*CA^2*ep^4*del[zb]*Log[Q2]^2*Zeta[3]^2)/3 - (7010*as^3*CA^3*ep*PlusD[zb, 0]*Zeta[3]^2)/3 - (216901*as^3*CA^3*ep^2*PlusD[zb, 0]*Zeta[3]^2)/36 - (2845*as^2*CA^2*ep^3*PlusD[zb, 0]*Zeta[3]^2)/6 - (18088*as^2*CA^2*ep^4*PlusD[zb, 0]*Zeta[3]^2)/27 - (49*as*CA*ep^5*PlusD[zb, 0]*Zeta[3]^2)/9 - (49*as*CA*ep^6*PlusD[zb, 0]*Zeta[3]^2)/9 + (11039*as^3*CA^2*ep^2*nf*PlusD[zb, 0]*Zeta[3]^2)/18 + (172*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3]^2)/3 + (961*as^2*CA*ep^4*nf*PlusD[zb, 0]*Zeta[3]^2)/27 + 7010*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2 + (2845*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/3 + (49*as*CA*ep^6*Log[Q2]*PlusD[zb, 0]*Zeta[3]^2)/9 + 15058*as^3*CA^3*ep^2*PlusD[zb, 1]*Zeta[3]^2 + (17462*as^2*CA^2*ep^4*PlusD[zb, 1]*Zeta[3]^2)/9 + (98*as*CA*ep^6*PlusD[zb, 1]*Zeta[3]^2)/9 - (66535*as^3*CA^3*del[zb]*Zeta[5])/144 - (955*as^3*CA^3*del[zb]*Zeta[5])/(6*ep) - (193*as^2*CA^2*ep*del[zb]*Zeta[5])/2 - (507545*as^3*CA^3*ep*del[zb]*Zeta[5])/432 - (281*as^2*CA^2*ep^2*del[zb]*Zeta[5])/2 - (7442609*as^3*CA^3*ep^2*del[zb]*Zeta[5])/2592 - (1513*as^2*CA^2*ep^3*del[zb]*Zeta[5])/6 - (105559*as^2*CA^2*ep^4*del[zb]*Zeta[5])/180 + (31*as*CA*ep^6*del[zb]*Zeta[5])/5 + (4145*as^3*CA^2*nf*del[zb]*Zeta[5])/72 + (5*as^3*CA*CF*nf*del[zb]*Zeta[5])/2 - 5*as^3*CF^2*nf*del[zb]*Zeta[5] + (20855*as^3*CA^2*ep*nf*del[zb]*Zeta[5])/108 + (2245*as^3*CA*CF*ep*nf*del[zb]*Zeta[5])/72 - (445*as^3*CF^2*ep*nf*del[zb]*Zeta[5])/12 + 4*as^2*CA*ep^2*nf*del[zb]*Zeta[5] + (701779*as^3*CA^2*ep^2*nf*del[zb]*Zeta[5])/1296 + 4*as^2*CF*ep^2*nf*del[zb]*Zeta[5] + (98035*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[5])/432 - (11659*as^3*CF^2*ep^2*nf*del[zb]*Zeta[5])/72 + (19*as^2*CA*ep^3*nf*del[zb]*Zeta[5])/3 + (58*as^2*CF*ep^3*nf*del[zb]*Zeta[5])/3 + (1823*as^2*CA*ep^4*nf*del[zb]*Zeta[5])/180 + (7477*as^2*CF*ep^4*nf*del[zb]*Zeta[5])/90 - (5*as^3*CA*ep*nf^2*del[zb]*Zeta[5])/2 - (25*as^3*CF*ep*nf^2*del[zb]*Zeta[5])/9 - (95*as^3*CA*ep^2*nf^2*del[zb]*Zeta[5])/18 - (625*as^3*CF*ep^2*nf^2*del[zb]*Zeta[5])/27 + (82085*as^3*CA^3*ep*Pi^2*del[zb]*Zeta[5])/144 + (12459649*as^3*CA^3*ep^2*Pi^2*del[zb]*Zeta[5])/8640 + (3449*as^2*CA^2*ep^3*Pi^2*del[zb]*Zeta[5])/30 + (28757*as^2*CA^2*ep^4*Pi^2*del[zb]*Zeta[5])/180 - (31*as*CA*ep^5*Pi^2*del[zb]*Zeta[5])/15 - (31*as*CA*ep^6*Pi^2*del[zb]*Zeta[5])/15 - (741539*as^3*CA^2*ep^2*nf*Pi^2*del[zb]*Zeta[5])/4320 - (887*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Zeta[5])/72 + (305*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Zeta[5])/12 + (47*as^2*CA*ep^4*nf*Pi^2*del[zb]*Zeta[5])/90 - (26*as^2*CF*ep^4*nf*Pi^2*del[zb]*Zeta[5])/3 + (955*as^3*CA^3*del[zb]*Log[Q2]*Zeta[5])/2 + (66535*as^3*CA^3*ep*del[zb]*Log[Q2]*Zeta[5])/48 + 193*as^2*CA^2*ep^2*del[zb]*Log[Q2]*Zeta[5] + (507545*as^3*CA^3*ep^2*del[zb]*Log[Q2]*Zeta[5])/144 + 281*as^2*CA^2*ep^3*del[zb]*Log[Q2]*Zeta[5] + (1513*as^2*CA^2*ep^4*del[zb]*Log[Q2]*Zeta[5])/3 - (4145*as^3*CA^2*ep*nf*del[zb]*Log[Q2]*Zeta[5])/24 - (15*as^3*CA*CF*ep*nf*del[zb]*Log[Q2]*Zeta[5])/2 + 15*as^3*CF^2*ep*nf*del[zb]*Log[Q2]*Zeta[5] - (20855*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[5])/36 - (2245*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]*Zeta[5])/24 + (445*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]*Zeta[5])/4 - 8*as^2*CA*ep^3*nf*del[zb]*Log[Q2]*Zeta[5] - 8*as^2*CF*ep^3*nf*del[zb]*Log[Q2]*Zeta[5] - (38*as^2*CA*ep^4*nf*del[zb]*Log[Q2]*Zeta[5])/3 - (116*as^2*CF*ep^4*nf*del[zb]*Log[Q2]*Zeta[5])/3 + (15*as^3*CA*ep^2*nf^2*del[zb]*Log[Q2]*Zeta[5])/2 + (25*as^3*CF*ep^2*nf^2*del[zb]*Log[Q2]*Zeta[5])/3 - (82085*as^3*CA^3*ep^2*Pi^2*del[zb]*Log[Q2]*Zeta[5])/48 - (3449*as^2*CA^2*ep^4*Pi^2*del[zb]*Log[Q2]*Zeta[5])/15 + (31*as*CA*ep^6*Pi^2*del[zb]*Log[Q2]*Zeta[5])/15 - (2865*as^3*CA^3*ep*del[zb]*Log[Q2]^2*Zeta[5])/4 - (66535*as^3*CA^3*ep^2*del[zb]*Log[Q2]^2*Zeta[5])/32 - 193*as^2*CA^2*ep^3*del[zb]*Log[Q2]^2*Zeta[5] - 281*as^2*CA^2*ep^4*del[zb]*Log[Q2]^2*Zeta[5] + (4145*as^3*CA^2*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[5])/16 + (45*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[5])/4 - (45*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2]^2*Zeta[5])/2 + 8*as^2*CA*ep^4*nf*del[zb]*Log[Q2]^2*Zeta[5] + 8*as^2*CF*ep^4*nf*del[zb]*Log[Q2]^2*Zeta[5] + (2865*as^3*CA^3*ep^2*del[zb]*Log[Q2]^3*Zeta[5])/4 + (386*as^2*CA^2*ep^4*del[zb]*Log[Q2]^3*Zeta[5])/3 + 1147*as^3*CA^3*PlusD[zb, 0]*Zeta[5] + (75653*as^3*CA^3*ep*PlusD[zb, 0]*Zeta[5])/24 + (811*as^2*CA^2*ep^2*PlusD[zb, 0]*Zeta[5])/2 + (2934701*as^3*CA^3*ep^2*PlusD[zb, 0]*Zeta[5])/360 + (8893*as^2*CA^2*ep^3*PlusD[zb, 0]*Zeta[5])/15 + (62*as*CA*ep^4*PlusD[zb, 0]*Zeta[5])/5 + (17519*as^2*CA^2*ep^4*PlusD[zb, 0]*Zeta[5])/18 + (62*as*CA*ep^5*PlusD[zb, 0]*Zeta[5])/5 + (62*as*CA*ep^6*PlusD[zb, 0]*Zeta[5])/5 - (1417*as^3*CA^2*ep*nf*PlusD[zb, 0]*Zeta[5])/4 - (31*as^3*CA*CF*ep*nf*PlusD[zb, 0]*Zeta[5])/3 - (225167*as^3*CA^2*ep^2*nf*PlusD[zb, 0]*Zeta[5])/180 - (871*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[5])/18 - (511*as^2*CA*ep^3*nf*PlusD[zb, 0]*Zeta[5])/15 - (4088*as^2*CA*ep^4*nf*PlusD[zb, 0]*Zeta[5])/45 + (2521*as^3*CA*ep^2*nf^2*PlusD[zb, 0]*Zeta[5])/90 - (675587*as^3*CA^3*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/180 - (29873*as^2*CA^2*ep^4*Pi^2*PlusD[zb, 0]*Zeta[5])/60 - (31*as*CA*ep^6*Pi^2*PlusD[zb, 0]*Zeta[5])/10 - 3441*as^3*CA^3*ep*Log[Q2]*PlusD[zb, 0]*Zeta[5] - (75653*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 0]*Zeta[5])/8 - 811*as^2*CA^2*ep^3*Log[Q2]*PlusD[zb, 0]*Zeta[5] - (17786*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 0]*Zeta[5])/15 - (62*as*CA*ep^5*Log[Q2]*PlusD[zb, 0]*Zeta[5])/5 - (62*as*CA*ep^6*Log[Q2]*PlusD[zb, 0]*Zeta[5])/5 + (4251*as^3*CA^2*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[5])/4 + 31*as^3*CA*CF*ep^2*nf*Log[Q2]*PlusD[zb, 0]*Zeta[5] + (1022*as^2*CA*ep^4*nf*Log[Q2]*PlusD[zb, 0]*Zeta[5])/15 + (10323*as^3*CA^3*ep^2*Log[Q2]^2*PlusD[zb, 0]*Zeta[5])/2 + 811*as^2*CA^2*ep^4*Log[Q2]^2*PlusD[zb, 0]*Zeta[5] + (31*as*CA*ep^6*Log[Q2]^2*PlusD[zb, 0]*Zeta[5])/5 - 7732*as^3*CA^3*ep*PlusD[zb, 1]*Zeta[5] - (403669*as^3*CA^3*ep^2*PlusD[zb, 1]*Zeta[5])/20 - (8358*as^2*CA^2*ep^3*PlusD[zb, 1]*Zeta[5])/5 - (36316*as^2*CA^2*ep^4*PlusD[zb, 1]*Zeta[5])/15 - (124*as*CA*ep^5*PlusD[zb, 1]*Zeta[5])/5 - (124*as*CA*ep^6*PlusD[zb, 1]*Zeta[5])/5 + (22339*as^3*CA^2*ep^2*nf*PlusD[zb, 1]*Zeta[5])/10 + 30*as^3*CA*CF*ep^2*nf*PlusD[zb, 1]*Zeta[5] + (2044*as^2*CA*ep^4*nf*PlusD[zb, 1]*Zeta[5])/15 + 23196*as^3*CA^3*ep^2*Log[Q2]*PlusD[zb, 1]*Zeta[5] + (16716*as^2*CA^2*ep^4*Log[Q2]*PlusD[zb, 1]*Zeta[5])/5 + (124*as*CA*ep^6*Log[Q2]*PlusD[zb, 1]*Zeta[5])/5 + (124657*as^3*CA^3*ep^2*PlusD[zb, 2]*Zeta[5])/5 + (16964*as^2*CA^2*ep^4*PlusD[zb, 2]*Zeta[5])/5 + (124*as*CA*ep^6*PlusD[zb, 2]*Zeta[5])/5 + (689449*as^3*CA^3*ep^2*del[zb]*Zeta[3]*Zeta[5])/40 + (71527*as^2*CA^2*ep^4*del[zb]*Zeta[3]*Zeta[5])/30 - (16555*as^3*CA^3*ep*del[zb]*Zeta[7])/3 - (5237221*as^3*CA^3*ep^2*del[zb]*Zeta[7])/384 - (16879*as^2*CA^2*ep^3*del[zb]*Zeta[7])/16 - (11393*as^2*CA^2*ep^4*del[zb]*Zeta[7])/8 + (292547*as^3*CA^2*ep^2*nf*del[zb]*Zeta[7])/192 + (715*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[7])/16 - (2207*as^3*CF^2*ep^2*nf*del[zb]*Zeta[7])/24 + (791*as^2*CA*ep^4*nf*del[zb]*Zeta[7])/8 - (127*as^2*CF*ep^4*nf*del[zb]*Zeta[7])/4 + 16555*as^3*CA^3*ep^2*del[zb]*Log[Q2]*Zeta[7] + (16879*as^2*CA^2*ep^4*del[zb]*Log[Q2]*Zeta[7])/8 + (3359927*as^3*CA^3*ep^2*PlusD[zb, 0]*Zeta[7])/96 + (18835*as^2*CA^2*ep^4*PlusD[zb, 0]*Zeta[7])/4 + (254*as*CA*ep^6*PlusD[zb, 0]*Zeta[7])/7

==> anc/TauBeamFunctionAnomalousDimension_adjoint.txt <==
(11*as*CA)/6 + (137*as^2*CA^2)/27 + (331153*as^3*CA^3)/46656 + (19983631*as^4*CA^4)/1679616 + (as^4*b4C4AF*CA^4)/3072 + (29*as^4*C4AA)/(36*dA) - (as^4*b4C4AF*C4AA)/(128*dA) - (as*nf)/3 - (23*as^2*CA*nf)/27 - (42557*as^3*CA^2*nf)/46656 - (275975*as^4*CA^3*nf)/248832 + (as^4*b4C4FF*CA^3*nf)/6144 + (as^4*b4nfCACF2*CA^3*nf)/256 + (as^4*b4nfCF3*CA^3*nf)/512 - (as^2*CF*nf)/4 - (4145*as^3*CA*CF*nf)/1728 - (332749*as^4*CA^2*CF*nf)/41472 - (as^4*b4nfCACF2*CA^2*CF*nf)/128 + (as^3*CF^2*nf)/32 + (17057*as^4*CA*CF^2*nf)/13824 - (as^4*b4nfCF3*CA*CF^2*nf)/128 + (23*as^4*CF^3*nf)/128 - (47*as^4*C4AF*nf)/(36*dA) - (as^4*b4C4FF*C4AF*nf)/(128*dA) - (1811*as^3*CA*nf^2)/46656 + (319907*as^4*CA^2*nf^2)/2239488 + (11*as^3*CF*nf^2)/288 + (24553*as^4*CA*CF*nf^2)/62208 + (169*as^4*CF^2*nf^2)/1728 - (11*as^4*C4FF*nf^2)/(18*dA) - (16025*as^4*CA*nf^3)/839808 + (77*as^4*CF*nf^3)/15552 - (11*as^2*CA^2*Pi^2)/72 - (6217*as^3*CA^3*Pi^2)/7776 - (1108057*as^4*CA^4*Pi^2)/559872 - (31*as^4*C4AA*Pi^2)/(72*dA) + (as^2*CA*nf*Pi^2)/36 + (653*as^3*CA^2*nf*Pi^2)/3888 + (476731*as^4*CA^3*nf*Pi^2)/1119744 + (as^3*CA*CF*nf*Pi^2)/48 + (4871*as^4*CA^2*CF*nf*Pi^2)/20736 + (5*as^4*CA*CF^2*nf*Pi^2)/24 + (17*as^4*C4AF*nf*Pi^2)/(18*dA) - (5*as^3*CA*nf^2*Pi^2)/648 - (7241*as^4*CA^2*nf^2*Pi^2)/279936 - (43*as^4*CA*CF*nf^2*Pi^2)/1728 - (as^4*CA*nf^3*Pi^2)/3888 + (583*as^3*CA^3*Pi^4)/8640 + (80161*as^4*CA^4*Pi^4)/207360 - (11*as^4*C4AA*Pi^4)/(960*dA) - (77*as^3*CA^2*nf*Pi^4)/4320 - (92869*as^4*CA^3*nf*Pi^4)/622080 + (as^3*CA*CF*nf*Pi^4)/180 + (5095*as^4*CA^2*CF*nf*Pi^4)/62208 - (13*as^4*CA*CF^2*nf*Pi^4)/1152 + (as^4*C4AF*nf*Pi^4)/(160*dA) + (341*as^4*CA^2*nf^2*Pi^4)/77760 + (as^4*CA*CF*nf^2*Pi^4)/1620 + (as^4*CA*nf^3*Pi^4)/2430 - (29909*as^4*CA^4*Pi^6)/1306368 + (11*as^4*C4AA*Pi^6)/(2835*dA) + (35467*as^4*CA^3*nf*Pi^6)/6531840 + (3583*as^4*CA^2*CF*nf*Pi^6)/1088640 - (4117*as^4*CA*CF^2*nf*Pi^6)/544320 - (13*as^4*C4AF*nf*Pi^6)/(45360*dA) - 2*as^2*CA^2*Zeta[3] - (65*as^3*CA^3*Zeta[3])/8 - (99103*as^4*CA^4*Zeta[3])/7776 - (635*as^4*C4AA*Zeta[3])/(72*dA) + (as^3*CA^2*nf*Zeta[3])/108 - (14099*as^4*CA^3*nf*Zeta[3])/7776 + (19*as^3*CA*CF*nf*Zeta[3])/18 + (761*as^4*CA^2*CF*nf*Zeta[3])/2592 + (457*as^4*CA*CF^2*nf*Zeta[3])/288 - (43*as^4*C4AF*nf*Zeta[3])/(36*dA) + (7*as^3*CA*nf^2*Zeta[3])/54 + (34753*as^4*CA^2*nf^2*Zeta[3])/31104 - (391*as^4*CA*CF*nf^2*Zeta[3])/1296 - (11*as^4*CF^2*nf^2*Zeta[3])/72 + (4*as^4*C4FF*nf^2*Zeta[3])/(3*dA) - (25*as^4*CA*nf^3*Zeta[3])/1944 + (2*as^3*CA^3*Pi^2*Zeta[3])/9 + (4333*as^4*CA^4*Pi^2*Zeta[3])/3456 - (43*as^4*C4AA*Pi^2*Zeta[3])/(16*dA) - (271*as^4*CA^3*nf*Pi^2*Zeta[3])/3456 + (145*as^4*CA^2*CF*nf*Pi^2*Zeta[3])/864 - (as^4*CA*CF^2*nf*Pi^2*Zeta[3])/9 + (7*as^4*C4AF*nf*Pi^2*Zeta[3])/(8*dA) - (as^4*CA^2*nf^2*Pi^2*Zeta[3])/27 + (as^4*CA*CF*nf^2*Pi^2*Zeta[3])/72 - (161*as^4*CA^4*Pi^4*Zeta[3])/3456 - (23*as^4*C4AA*Pi^4*Zeta[3])/(720*dA) - (583*as^4*CA^4*Zeta[3]^2)/288 - (209*as^4*C4AA*Zeta[3]^2)/(24*dA) + (401*as^4*CA^3*nf*Zeta[3]^2)/144 - (23*as^4*CA^2*CF*nf*Zeta[3]^2)/6 + (9*as^4*CA*CF^2*nf*Zeta[3]^2)/8 + (19*as^4*C4AF*nf*Zeta[3]^2)/(6*dA) + (7*as^3*CA^3*Zeta[5])/2 + (63083*as^4*CA^4*Zeta[5])/3456 + (55*as^4*C4AA*Zeta[5])/(144*dA) + (13309*as^4*CA^3*nf*Zeta[5])/3456 - (419*as^4*CA^2*CF*nf*Zeta[5])/72 + (71*as^4*CA*CF^2*nf*Zeta[5])/24 - (1645*as^4*C4AF*nf*Zeta[5])/(72*dA) - (127*as^4*CA^2*nf^2*Zeta[5])/144 + (19*as^4*CA*CF*nf^2*Zeta[5])/72 - (71*as^4*CA^4*Pi^2*Zeta[5])/144 + (4*as^4*C4AA*Pi^2*Zeta[5])/(3*dA) - (6871*as^4*CA^4*Zeta[7])/768 + (871*as^4*C4AA*Zeta[7])/(32*dA)

==> anc/TauBeamFunctionAnomalousDimension_fundamental.txt <==
(3*as*CF)/2 + (1769*as^2*CA*CF)/432 + (412907*as^3*CA^2*CF)/93312 + (44425447*as^4*CA^3*CF)/6718464 + (as^4*b4C4AF*CA^3*CF)/3072 + (3*as^2*CF^2)/16 + (151*as^3*CA*CF^2)/128 + (29639*as^4*CA^2*CF^2)/4608 + (29*as^3*CF^3)/64 - (2085*as^4*CA*CF^3)/512 + (4873*as^4*CF^4)/3072 + (3*as^4*C4AF)/(2*dF) - (as^4*b4C4AF*C4AF)/(128*dF) - (121*as^2*CF*nf)/216 + (1369*as^3*CA*CF*nf)/11664 + (98119*as^4*CA^2*CF*nf)/248832 + (as^4*b4C4FF*CA^2*CF*nf)/6144 + (as^4*b4nfCACF2*CA^2*CF*nf)/256 + (as^4*b4nfCF3*CA^2*CF*nf)/512 - (583*as^3*CF^2*nf)/216 - (1092511*as^4*CA*CF^2*nf)/124416 - (as^4*b4nfCACF2*CA*CF^2*nf)/128 + (27949*as^4*CF^3*nf)/13824 - (as^4*b4nfCF3*CF^3*nf)/128 - (3*as^4*C4FF*nf)/dF - (as^4*b4C4FF*C4FF*nf)/(128*dF) - (3457*as^3*CF*nf^2)/23328 - (34657*as^4*CA*CF*nf^2)/2239488 + (13349*as^4*CF^2*nf^2)/62208 - (26771*as^4*CF*nf^3)/839808 + (11*as^2*CA*CF*Pi^2)/72 + (419*as^3*CA^2*CF*Pi^2)/7776 - (51277*as^4*CA^3*CF*Pi^2)/559872 - (as^2*CF^2*Pi^2)/4 - (205*as^3*CA*CF^2*Pi^2)/288 - (46771*as^4*CA^2*CF^2*Pi^2)/20736 + (3*as^3*CF^3*Pi^2)/32 + (389*as^4*CA*CF^3*Pi^2)/256 - (75*as^4*CF^4*Pi^2)/128 - (17*as^4*C4AF*Pi^2)/(18*dF) - (as^2*CF*nf*Pi^2)/36 - (295*as^3*CA*CF*nf*Pi^2)/3888 - (123659*as^4*CA^2*CF*nf*Pi^2)/1119744 + (as^3*CF^2*nf*Pi^2)/18 + (673*as^4*CA*CF^2*nf*Pi^2)/20736 + (161*as^4*CF^3*nf*Pi^2)/384 + (71*as^4*C4FF*nf*Pi^2)/(36*dF) + (5*as^3*CF*nf^2*Pi^2)/648 + (13049*as^4*CA*CF*nf^2*Pi^2)/559872 + (91*as^4*CF^2*nf^2*Pi^2)/2592 + (as^4*CF*nf^3*Pi^2)/3888 + (19*as^3*CA^2*CF*Pi^4)/320 + (6971*as^4*CA^3*CF*Pi^4)/20736 - (247*as^3*CA*CF^2*Pi^4)/4320 - (6085*as^4*CA^2*CF^2*Pi^4)/31104 + (as^3*CF^3*Pi^4)/20 + (2167*as^4*CA*CF^3*Pi^4)/11520 - (19*as^4*CF^4*Pi^4)/640 + (7*as^4*C4AF*Pi^4)/(2160*dF) - (23*as^3*CA*CF*nf*Pi^4)/1440 - (10483*as^4*CA^2*CF*nf*Pi^4)/77760 + (41*as^3*CF^2*nf*Pi^4)/2160 + (6593*as^4*CA*CF^2*nf*Pi^4)/38880 - (167*as^4*CF^3*nf*Pi^4)/5760 - (5*as^4*C4FF*nf*Pi^4)/(216*dF) + (77*as^4*CA*CF*nf^2*Pi^4)/25920 - (239*as^4*CF^2*nf^2*Pi^4)/38880 + (as^4*CF*nf^3*Pi^4)/3240 - (523*as^4*CA^3*CF*Pi^6)/36288 - (5497*as^4*CA^2*CF^2*Pi^6)/241920 + (79297*as^4*CA*CF^3*Pi^6)/2177280 - (2111*as^4*CF^4*Pi^6)/120960 + (869*as^4*C4AF*Pi^6)/(272160*dF) + (617*as^4*CA^2*CF*nf*Pi^6)/155520 + (359*as^4*CA*CF^2*nf*Pi^6)/60480 - (3667*as^4*CF^3*nf*Pi^6)/272160 + (37*as^4*C4FF*nf*Pi^6)/(34020*dF) - 5*as^2*CA*CF*Zeta[3] - (1375*as^3*CA^2*CF*Zeta[3])/72 - (645107*as^4*CA^3*CF*Zeta[3])/15552 + 3*as^2*CF^2*Zeta[3] + (211*as^3*CA*CF^2*Zeta[3])/24 + (64831*as^4*CA^2*CF^2*Zeta[3])/1728 + (17*as^3*CF^3*Zeta[3])/8 - (815*as^4*CA*CF^3*Zeta[3])/32 + (501*as^4*CF^4*Zeta[3])/32 - (61*as^4*C4AF*Zeta[3])/(9*dF) + (83*as^3*CA*CF*nf*Zeta[3])/54 + (144331*as^4*CA^2*CF*nf*Zeta[3])/31104 - (13*as^3*CF^2*nf*Zeta[3])/36 - (11759*as^4*CA*CF^2*nf*Zeta[3])/5184 - (35*as^4*CF^3*nf*Zeta[3])/36 - (83*as^4*C4FF*nf*Zeta[3])/(18*dF) + (2*as^3*CF*nf^2*Zeta[3])/27 + (2939*as^4*CA*CF*nf^2*Zeta[3])/3888 - (275*as^4*CF^2*nf^2*Zeta[3])/648 + (4*as^4*CF*nf^3*Zeta[3])/243 + (11*as^3*CA^2*CF*Pi^2*Zeta[3])/36 + (437*as^4*CA^3*CF*Pi^2*Zeta[3])/216 + (as^3*CA*CF^2*Pi^2*Zeta[3])/12 + (131*as^4*CA^2*CF^2*Pi^2*Zeta[3])/432 - (as^3*CF^3*Pi^2*Zeta[3])/6 - (497*as^4*CA*CF^3*Pi^2*Zeta[3])/576 - (5*as^4*CF^4*Pi^2*Zeta[3])/32 - (7*as^4*C4AF*Pi^2*Zeta[3])/(3*dF) - (125*as^4*CA^2*CF*nf*Pi^2*Zeta[3])/288 + (61*as^4*CA*CF^2*nf*Pi^2*Zeta[3])/108 - (2*as^4*CF^3*nf*Pi^2*Zeta[3])/9 + (as^4*C4FF*nf*Pi^2*Zeta[3])/(6*dF) + (as^4*CA*CF*nf^2*Pi^2*Zeta[3])/432 - (as^4*CF^2*nf^2*Pi^2*Zeta[3])/108 - (209*as^4*CA^3*CF*Pi^4*Zeta[3])/3456 - (as^4*CA^2*CF^2*Pi^4*Zeta[3])/360 + (as^4*CA*CF^3*Pi^4*Zeta[3])/90 + (as^4*CF^4*Pi^4*Zeta[3])/180 - (23*as^4*C4AF*Pi^4*Zeta[3])/(720*dF) + (187*as^4*CA^3*CF*Zeta[3]^2)/576 - (3551*as^4*CA^2*CF^2*Zeta[3]^2)/192 + (805*as^4*CA*CF^3*Zeta[3]^2)/32 - 9*as^4*CF^4*Zeta[3]^2 - (209*as^4*C4AF*Zeta[3]^2)/(24*dF) + (1741*as^4*CA^2*CF*nf*Zeta[3]^2)/288 - (425*as^4*CA*CF^2*nf*Zeta[3]^2)/48 + (23*as^4*CF^3*nf*Zeta[3]^2)/8 + (19*as^4*C4FF*nf*Zeta[3]^2)/(6*dF) + (29*as^3*CA^2*CF*Zeta[5])/4 + (70525*as^4*CA^3*CF*Zeta[5])/1728 + (15*as^3*CA*CF^2*Zeta[5])/4 + (2677*as^4*CA^2*CF^2*Zeta[5])/576 - (15*as^3*CF^3*Zeta[5])/2 - (61*as^4*CA*CF^3*Zeta[5])/8 - (315*as^4*CF^4*Zeta[5])/16 - (115*as^4*C4AF*Zeta[5])/(72*dF) + (65*as^4*CA^2*CF*nf*Zeta[5])/27 - (559*as^4*CA*CF^2*nf*Zeta[5])/48 + (121*as^4*CF^3*nf*Zeta[5])/12 - (170*as^4*C4FF*nf*Zeta[5])/(9*dF) - (137*as^4*CA*CF*nf^2*Zeta[5])/144 + (7*as^4*CF^2*nf^2*Zeta[5])/12 + (17*as^4*CA^3*CF*Pi^2*Zeta[5])/288 - (263*as^4*CA^2*CF^2*Pi^2*Zeta[5])/96 + (43*as^4*CA*CF^3*Pi^2*Zeta[5])/16 - (as^4*CF^4*Pi^2*Zeta[5])/2 + (4*as^4*C4AF*Pi^2*Zeta[5])/(3*dF) - (28291*as^4*CA^3*CF*Zeta[7])/768 + (4305*as^4*CA^2*CF^2*Zeta[7])/64 - (1365*as^4*CA*CF^3*Zeta[7])/16 + (735*as^4*CF^4*Zeta[7])/16 + (871*as^4*C4AF*Zeta[7])/(32*dF)

==> anc/ThresholdAnomalousDimension_adjoint.txt <==
(101*as^2*CA^2)/27 + (136781*as^3*CA^3)/23328 + (9311591*as^4*CA^4)/839808 + (as^4*b4C4AF*CA^4)/1536 + (3*as^4*C4AA)/(2*dA) - (as^4*b4C4AF*C4AA)/(64*dA) - (14*as^2*CA*nf)/27 - (5921*as^3*CA^2*nf)/11664 - (130625*as^4*CA^3*nf)/248832 + (as^4*b4C4FF*CA^3*nf)/3072 + (as^4*b4nfCACF2*CA^3*nf)/128 + (as^4*b4nfCF3*CA^3*nf)/256 - (1711*as^3*CA*CF*nf)/864 - (1092511*as^4*CA^2*CF*nf)/124416 - (as^4*b4nfCACF2*CA^2*CF*nf)/64 + (27949*as^4*CA*CF^2*nf)/13824 - (as^4*b4nfCF3*CA*CF^2*nf)/64 - (3*as^4*C4AF*nf)/dA - (as^4*b4C4FF*C4AF*nf)/(64*dA) - (65*as^3*CA*nf^2)/729 + (27875*as^4*CA^2*nf^2)/2239488 + (16733*as^4*CA*CF*nf^2)/62208 - (505*as^4*CA*nf^3)/26244 - (11*as^2*CA^2*Pi^2)/72 - (6325*as^3*CA^3*Pi^2)/7776 - (1164703*as^4*CA^4*Pi^2)/559872 - (17*as^4*C4AA*Pi^2)/(18*dA) + (as^2*CA*nf*Pi^2)/36 + (707*as^3*CA^2*nf*Pi^2)/3888 + (160729*as^4*CA^3*nf*Pi^2)/279936 + (as^3*CA*CF*nf*Pi^2)/48 + (673*as^4*CA^2*CF*nf*Pi^2)/20736 + (161*as^4*CA*CF^2*nf*Pi^2)/384 + (71*as^4*C4AF*nf*Pi^2)/(36*dA) - (5*as^3*CA*nf^2*Pi^2)/648 - (15481*as^4*CA^2*nf^2*Pi^2)/559872 - (43*as^4*CA*CF*nf^2*Pi^2)/1728 - (as^4*CA*nf^3*Pi^2)/3888 + (11*as^3*CA^3*Pi^4)/180 + (115759*as^4*CA^4*Pi^4)/311040 + (7*as^4*C4AA*Pi^4)/(2160*dA) - (as^3*CA^2*nf*Pi^4)/60 - (29059*as^4*CA^3*nf*Pi^4)/155520 + (as^3*CA*CF*nf*Pi^4)/180 + (6593*as^4*CA^2*CF*nf*Pi^4)/38880 - (167*as^4*CA*CF^2*nf*Pi^4)/5760 - (5*as^4*C4AF*nf*Pi^4)/(216*dA) + (97*as^4*CA^2*nf^2*Pi^4)/25920 + (as^4*CA*CF*nf^2*Pi^4)/1620 + (as^4*CA*nf^3*Pi^4)/2430 - (2717*as^4*CA^4*Pi^6)/136080 + (869*as^4*C4AA*Pi^6)/(272160*dA) + (1123*as^4*CA^3*nf*Pi^6)/217728 + (359*as^4*CA^2*CF*nf*Pi^6)/60480 - (3667*as^4*CA*CF^2*nf*Pi^6)/272160 + (37*as^4*C4AF*nf*Pi^6)/(34020*dA) - (7*as^2*CA^2*Zeta[3])/2 - (329*as^3*CA^3*Zeta[3])/24 - (207301*as^4*CA^4*Zeta[3])/7776 - (61*as^4*C4AA*Zeta[3])/(9*dA) + (91*as^3*CA^2*nf*Zeta[3])/108 + (74015*as^4*CA^3*nf*Zeta[3])/15552 + (19*as^3*CA*CF*nf*Zeta[3])/18 - (11759*as^4*CA^2*CF*nf*Zeta[3])/5184 - (35*as^4*CA*CF^2*nf*Zeta[3])/36 - (83*as^4*C4AF*nf*Zeta[3])/(18*dA) + (7*as^3*CA*nf^2*Zeta[3])/54 + (4019*as^4*CA^2*nf^2*Zeta[3])/3888 - (571*as^4*CA*CF*nf^2*Zeta[3])/1296 - (25*as^4*CA*nf^3*Zeta[3])/1944 + (11*as^3*CA^3*Pi^2*Zeta[3])/36 + (1571*as^4*CA^4*Pi^2*Zeta[3])/864 - (7*as^4*C4AA*Pi^2*Zeta[3])/(3*dA) - (151*as^4*CA^3*nf*Pi^2*Zeta[3])/432 + (61*as^4*CA^2*CF*nf*Pi^2*Zeta[3])/108 - (2*as^4*CA*CF^2*nf*Pi^2*Zeta[3])/9 + (as^4*C4AF*nf*Pi^2*Zeta[3])/(6*dA) - (7*as^4*CA^2*nf^2*Pi^2*Zeta[3])/216 + (as^4*CA*CF*nf^2*Pi^2*Zeta[3])/72 - (1057*as^4*CA^4*Pi^4*Zeta[3])/17280 - (23*as^4*C4AA*Pi^4*Zeta[3])/(720*dA) - (2189*as^4*CA^4*Zeta[3]^2)/576 - (209*as^4*C4AA*Zeta[3]^2)/(24*dA) + (1753*as^4*CA^3*nf*Zeta[3]^2)/288 - (425*as^4*CA^2*CF*nf*Zeta[3]^2)/48 + (23*as^4*CA*CF^2*nf*Zeta[3]^2)/8 + (19*as^4*C4AF*nf*Zeta[3]^2)/(6*dA) + 6*as^3*CA^3*Zeta[5] + (53467*as^4*CA^4*Zeta[5])/1728 - (115*as^4*C4AA*Zeta[5])/(72*dA) + (1319*as^4*CA^3*nf*Zeta[5])/432 - (559*as^4*CA^2*CF*nf*Zeta[5])/48 + (121*as^4*CA*CF^2*nf*Zeta[5])/12 - (170*as^4*C4AF*nf*Zeta[5])/(9*dA) - (7*as^4*CA^2*nf^2*Zeta[5])/8 + (19*as^4*CA*CF*nf^2*Zeta[5])/72 - (43*as^4*CA^4*Pi^2*Zeta[5])/72 + (4*as^4*C4AA*Pi^2*Zeta[5])/(3*dA) - (11071*as^4*CA^4*Zeta[7])/768 + (871*as^4*C4AA*Zeta[7])/(32*dA)

==> anc/ThresholdAnomalousDimension_fundamental.txt <==
(101*as^2*CA*CF)/27 + (136781*as^3*CA^2*CF)/23328 + (9311591*as^4*CA^3*CF)/839808 + (as^4*b4C4AF*CA^3*CF)/1536 + (3*as^4*C4AF)/(2*dF) - (as^4*b4C4AF*C4AF)/(64*dF) - (14*as^2*CF*nf)/27 - (5921*as^3*CA*CF*nf)/11664 - (130625*as^4*CA^2*CF*nf)/248832 + (as^4*b4C4FF*CA^2*CF*nf)/3072 + (as^4*b4nfCACF2*CA^2*CF*nf)/128 + (as^4*b4nfCF3*CA^2*CF*nf)/256 - (1711*as^3*CF^2*nf)/864 - (1092511*as^4*CA*CF^2*nf)/124416 - (as^4*b4nfCACF2*CA*CF^2*nf)/64 + (27949*as^4*CF^3*nf)/13824 - (as^4*b4nfCF3*CF^3*nf)/64 - (3*as^4*C4FF*nf)/dF - (as^4*b4C4FF*C4FF*nf)/(64*dF) - (65*as^3*CF*nf^2)/729 + (27875*as^4*CA*CF*nf^2)/2239488 + (16733*as^4*CF^2*nf^2)/62208 - (505*as^4*CF*nf^3)/26244 - (11*as^2*CA*CF*Pi^2)/72 - (6325*as^3*CA^2*CF*Pi^2)/7776 - (1164703*as^4*CA^3*CF*Pi^2)/559872 - (17*as^4*C4AF*Pi^2)/(18*dF) + (as^2*CF*nf*Pi^2)/36 + (707*as^3*CA*CF*nf*Pi^2)/3888 + (160729*as^4*CA^2*CF*nf*Pi^2)/279936 + (as^3*CF^2*nf*Pi^2)/48 + (673*as^4*CA*CF^2*nf*Pi^2)/20736 + (161*as^4*CF^3*nf*Pi^2)/384 + (71*as^4*C4FF*nf*Pi^2)/(36*dF) - (5*as^3*CF*nf^2*Pi^2)/648 - (15481*as^4*CA*CF*nf^2*Pi^2)/559872 - (43*as^4*CF^2*nf^2*Pi^2)/1728 - (as^4*CF*nf^3*Pi^2)/3888 + (11*as^3*CA^2*CF*Pi^4)/180 + (115759*as^4*CA^3*CF*Pi^4)/311040 + (7*as^4*C4AF*Pi^4)/(2160*dF) - (as^3*CA*CF*nf*Pi^4)/60 - (29059*as^4*CA^2*CF*nf*Pi^4)/155520 + (as^3*CF^2*nf*Pi^4)/180 + (6593*as^4*CA*CF^2*nf*Pi^4)/38880 - (167*as^4*CF^3*nf*Pi^4)/5760 - (5*as^4*C4FF*nf*Pi^4)/(216*dF) + (97*as^4*CA*CF*nf^2*Pi^4)/25920 + (as^4*CF^2*nf^2*Pi^4)/1620 + (as^4*CF*nf^3*Pi^4)/2430 - (2717*as^4*CA^3*CF*Pi^6)/136080 + (869*as^4*C4AF*Pi^6)/(272160*dF) + (1123*as^4*CA^2*CF*nf*Pi^6)/217728 + (359*as^4*CA*CF^2*nf*Pi^6)/60480 - (3667*as^4*CF^3*nf*Pi^6)/272160 + (37*as^4*C4FF*nf*Pi^6)/(34020*dF) - (7*as^2*CA*CF*Zeta[3])/2 - (329*as^3*CA^2*CF*Zeta[3])/24 - (207301*as^4*CA^3*CF*Zeta[3])/7776 - (61*as^4*C4AF*Zeta[3])/(9*dF) + (91*as^3*CA*CF*nf*Zeta[3])/108 + (74015*as^4*CA^2*CF*nf*Zeta[3])/15552 + (19*as^3*CF^2*nf*Zeta[3])/18 - (11759*as^4*CA*CF^2*nf*Zeta[3])/5184 - (35*as^4*CF^3*nf*Zeta[3])/36 - (83*as^4*C4FF*nf*Zeta[3])/(18*dF) + (7*as^3*CF*nf^2*Zeta[3])/54 + (4019*as^4*CA*CF*nf^2*Zeta[3])/3888 - (571*as^4*CF^2*nf^2*Zeta[3])/1296 - (25*as^4*CF*nf^3*Zeta[3])/1944 + (11*as^3*CA^2*CF*Pi^2*Zeta[3])/36 + (1571*as^4*CA^3*CF*Pi^2*Zeta[3])/864 - (7*as^4*C4AF*Pi^2*Zeta[3])/(3*dF) - (151*as^4*CA^2*CF*nf*Pi^2*Zeta[3])/432 + (61*as^4*CA*CF^2*nf*Pi^2*Zeta[3])/108 - (2*as^4*CF^3*nf*Pi^2*Zeta[3])/9 + (as^4*C4FF*nf*Pi^2*Zeta[3])/(6*dF) - (7*as^4*CA*CF*nf^2*Pi^2*Zeta[3])/216 + (as^4*CF^2*nf^2*Pi^2*Zeta[3])/72 - (1057*as^4*CA^3*CF*Pi^4*Zeta[3])/17280 - (23*as^4*C4AF*Pi^4*Zeta[3])/(720*dF) - (2189*as^4*CA^3*CF*Zeta[3]^2)/576 - (209*as^4*C4AF*Zeta[3]^2)/(24*dF) + (1753*as^4*CA^2*CF*nf*Zeta[3]^2)/288 - (425*as^4*CA*CF^2*nf*Zeta[3]^2)/48 + (23*as^4*CF^3*nf*Zeta[3]^2)/8 + (19*as^4*C4FF*nf*Zeta[3]^2)/(6*dF) + 6*as^3*CA^2*CF*Zeta[5] + (53467*as^4*CA^3*CF*Zeta[5])/1728 - (115*as^4*C4AF*Zeta[5])/(72*dF) + (1319*as^4*CA^2*CF*nf*Zeta[5])/432 - (559*as^4*CA*CF^2*nf*Zeta[5])/48 + (121*as^4*CF^3*nf*Zeta[5])/12 - (170*as^4*C4FF*nf*Zeta[5])/(9*dF) - (7*as^4*CA*CF*nf^2*Zeta[5])/8 + (19*as^4*CF^2*nf^2*Zeta[5])/72 - (43*as^4*CA^3*CF*Pi^2*Zeta[5])/72 + (4*as^4*C4AF*Pi^2*Zeta[5])/(3*dF) - (11071*as^4*CA^3*CF*Zeta[7])/768 + (871*as^4*C4AF*Zeta[7])/(32*dF)

==> anc/info.txt <==
Ancillary Files for the Paper:
"Soft Integrals and Soft Anomalous Dimensions at N3LO and Beyond"
By Claude Duhr, Bernhard Mistlberger and Gherardo Vita


***********      General Definitions    *******************
ep            dimensional regulator, d=4-2ep.
nf            number of fermion flavours, typically nf=5.
nc	      number of colors in QCD, typically nc=3.
w1,w2,x	      variables as defined in eq.2.2 in the paper.
as=alpha_S/Pi strong coupling constant divided by Pi.
zb=1-z

Mandelstam invariants as in eq.3.3 in the paper:
sij=(pi+pj)^2
sii=pi^2

Propagator function:
propagator[x]=1/x.

Distributions:
del[1-x]= Dirac delta function of (1-x).
PlusD[1-x,a] = Plus distribution [log(1-x)^a/(1-x)]_+ as in eq.5.8.

Color factors:
CA,CF,C4AA,C4AF,C4AF,dA,dF as defined in the appendix C of the paper.

Generalized Poly Logarithms: arXiv: 0103059
G[a1,..,an,x]


***********      Master Integrals      *******************
Lists of the definition of the integrand of soft integrals:
Inclusive:
RR_Inclusive_CanonicalMasters.txt
RRV_Inclusive_CanonicalMasters.txt
RRR_Inclusive_CanonicalMasters.txt
Differential:
RR_Differential_CanonicalMasters.txt
RRV_Differential_CanonicalMasters.txt
RRR_Differential_CanonicalMasters.txt

Lists of the solution of the master integrals in terms of generalized poly logarithms:
Inclusive:
RR_Inclusive_CanonicalMasters_Solution.txt
RRV_Inclusive_CanonicalMasters_Solution.txt
RRR_Inclusive_CanonicalMasters_Solution.txt
Differential:
RR_Differential_CanonicalMasters_Solution.txt
RRV_Differential_CanonicalMasters_Solution.txt
RRR_Differential_CanonicalMasters_Solution.txt

Systems of differential equations for differential master integrals:
RR_Differential_dLog.txt
RRV_Differential_dLog.txt
RRR_Differential_dLog.txt



***********      Bare Partonic Coefficient Functions      *******************
Series in as up to N3LO for Drell Yan and Higgs Boson Production at Threshold.
SVXS_bare_Higgs.txt
SVXS_bare_DY.txt



***********      Threshold Soft Function      *******************
Renormalized threshold soft function for fundamental and adjoint Wilson lines as a series in as through N4LO.
The coefficient SF[4,0] indicates the last missing constant for the soft function at N4LO and is different for the adjoint and fundamental soft function.
SF_Renormalised_adjoint.txt
SF_Renormalised_fundamental.txt



***********      Threshold Soft Anomalous Dimension      *******************
Threshold soft anomalous dimension through N4LO in the fundamental and adjoint representation.
ThresholdAnomalousDimension_adjoint.txt
ThresholdAnomalousDimension_fundamental.txt




***********      N-Jettiness Beam Function Anomalous Dimension      *******************
N-Jettiness beam function anomalous dimension through N4LO in the fundamental and adjoint representation.
TauBeamFunctionAnomalousDimension_adjoint.txt
TauBeamFunctionAnomalousDimension_fundamental.txt

